The Gentzen-style monadic translation of G\"odel's System T revisited

We revisit the Gentzen-style monadic translation of G\"odel's System T. The translation is parametrized by a nucleus, a monad-like structure that need not satisfy the monad laws. A fundamental theorem of logical relations provides a uniform correctness argument for its instances. By choosing suitable nuclei, we obtain majorants, moduli of pointwise continuity on Baire space and of uniform continuity on its pointwise bounded subsets, Church encodings of dialogue trees, and general bar recursors, all represented by terms of T. For the lifting nucleus, we give a uniform construction of generic elements at arbitrary finite types and use its type-2 instance to prove sequential continuity of T-definable functionals of type 3. We also extend the translation and its fundamental theorem to sums and finite lists. Lastly, we prove a fundamental theorem of logical relations for the Kuroda-style translation and use it to verify the extracted moduli of pointwise continuity.

==> anc/html/Agda.Primitive.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Agda.Primitive</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">-- The Agda primitives (preloaded).</a>

<a id="38" class="Symbol">{-#</a> <a id="42" class="Keyword">OPTIONS</a> <a id="50" class="Pragma">--cubical-compatible</a> <a id="71" class="Pragma">--no-import-sorts</a> <a id="89" class="Pragma">--level-universe</a> <a id="106" class="Symbol">#-}</a>

<a id="111" class="Keyword">module</a> <a id="118" href="Agda.Primitive.html" class="Module">Agda.Primitive</a> <a id="133" class="Keyword">where</a>

<a id="140" class="Comment">------------------------------------------------------------------------</a>
<a id="213" class="Comment">-- Universe levels</a>
<a id="232" class="Comment">------------------------------------------------------------------------</a>

<a id="306" class="Keyword">infixl</a> <a id="313" class="Number">6</a> <a id="315" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a>

<a id="320" class="Symbol">{-#</a> <a id="324" class="Keyword">BUILTIN</a> <a id="332" class="Keyword">PROP</a>           <a id="Prop"></a><a id="347" href="Agda.Primitive.html#347" class="Primitive">Prop</a>      <a id="357" class="Symbol">#-}</a>
<a id="361" class="Symbol">{-#</a> <a id="365" class="Keyword">BUILTIN</a> <a id="373" class="Keyword">TYPE</a>           <a id="Set"></a><a id="388" href="Agda.Primitive.html#388" class="Primitive">Set</a>       <a id="398" class="Symbol">#-}</a>
<a id="402" class="Symbol">{-#</a> <a id="406" class="Keyword">BUILTIN</a> <a id="414" class="Keyword">STRICTSET</a>      <a id="SSet"></a><a id="429" href="Agda.Primitive.html#429" class="Primitive">SSet</a>      <a id="439" class="Symbol">#-}</a>

<a id="444" class="Symbol">{-#</a> <a id="448" class="Keyword">BUILTIN</a> <a id="456" class="Keyword">PROPOMEGA</a>      <a id="Propω"></a><a id="471" href="Agda.Primitive.html#471" class="Primitive">Propω</a>     <a id="481" class="Symbol">#-}</a>
<a id="485" class="Symbol">{-#</a> <a id="489" class="Keyword">BUILTIN</a> <a id="497" class="Keyword">SETOMEGA</a>       <a id="Setω"></a><a id="512" href="Agda.Primitive.html#512" class="Primitive">Setω</a>      <a id="522" class="Symbol">#-}</a>
<a id="526" class="Symbol">{-#</a> <a id="530" class="Keyword">BUILTIN</a> <a id="538" class="Keyword">STRICTSETOMEGA</a> <a id="SSetω"></a><a id="553" href="Agda.Primitive.html#553" class="Primitive">SSetω</a>     <a id="563" class="Symbol">#-}</a>

<a id="568" class="Symbol">{-#</a> <a id="572" class="Keyword">BUILTIN</a> <a id="580" class="Keyword">LEVELUNIV</a>      <a id="LevelUniv"></a><a id="595" href="Agda.Primitive.html#595" class="Primitive">LevelUniv</a> <a id="605" class="Symbol">#-}</a>

<a id="610" class="Comment">-- Level is the first thing we need to define.</a>
<a id="657" class="Comment">-- The other postulates can only be checked if built-in Level is known.</a>

<a id="730" class="Keyword">postulate</a>
  <a id="Level"></a><a id="742" href="Agda.Primitive.html#742" class="Postulate">Level</a> <a id="748" class="Symbol">:</a> <a id="750" href="Agda.Primitive.html#595" class="Primitive">LevelUniv</a>

<a id="761" class="Comment">-- MAlonzo compiles Level to (). This should be safe, because it is</a>
<a id="829" class="Comment">-- not possible to pattern match on levels.</a>

<a id="874" class="Symbol">{-#</a> <a id="878" class="Keyword">BUILTIN</a> <a id="886" class="Keyword">LEVEL</a> <a id="892" href="Agda.Primitive.html#742" class="Postulate">Level</a> <a id="898" class="Symbol">#-}</a>

<a id="903" class="Keyword">postulate</a>
  <a id="lzero"></a><a id="915" href="Agda.Primitive.html#915" class="Postulate">lzero</a> <a id="921" class="Symbol">:</a> <a id="923" href="Agda.Primitive.html#742" class="Postulate">Level</a>
  <a id="lsuc"></a><a id="931" href="Agda.Primitive.html#931" class="Postulate">lsuc</a>  <a id="937" class="Symbol">:</a> <a id="939" class="Symbol">(</a><a id="940" href="Agda.Primitive.html#940" class="Bound">ℓ</a> <a id="942" class="Symbol">:</a> <a id="944" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="949" class="Symbol">)</a> <a id="951" class="Symbol">→</a> <a id="953" href="Agda.Primitive.html#742" class="Postulate">Level</a>
  <a id="_⊔_"></a><a id="961" href="Agda.Primitive.html#961" class="Postulate Operator">_⊔_</a>   <a id="967" class="Symbol">:</a> <a id="969" class="Symbol">(</a><a id="970" href="Agda.Primitive.html#970" class="Bound">ℓ₁</a> <a id="973" href="Agda.Primitive.html#973" class="Bound">ℓ₂</a> <a id="976" class="Symbol">:</a> <a id="978" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="983" class="Symbol">)</a> <a id="985" class="Symbol">→</a> <a id="987" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="994" class="Symbol">{-#</a> <a id="998" class="Keyword">BUILTIN</a> <a id="1006" class="Keyword">LEVELZERO</a> <a id="1016" href="Agda.Primitive.html#915" class="Primitive">lzero</a> <a id="1022" class="Symbol">#-}</a>
<a id="1026" class="Symbol">{-#</a> <a id="1030" class="Keyword">BUILTIN</a> <a id="1038" class="Keyword">LEVELSUC</a>  <a id="1048" href="Agda.Primitive.html#931" class="Primitive">lsuc</a>  <a id="1054" class="Symbol">#-}</a>
<a id="1058" class="Symbol">{-#</a> <a id="1062" class="Keyword">BUILTIN</a> <a id="1070" class="Keyword">LEVELMAX</a>  <a id="1080" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a>   <a id="1086" class="Symbol">#-}</a>
</pre></body></html>

==> anc/html/Agda.css <==
/* Aspects. */
.Agda .Comment       { color: #B22222 }
.Agda .Background    {}
.Agda .Markup        { color: #000000 }
.Agda .Keyword       { color: #CD6600 }
.Agda .String        { color: #B22222 }
.Agda .Number        { color: #A020F0 }
.Agda .Symbol        { color: #404040 }
.Agda .PrimitiveType { color: #0000CD }
.Agda .Pragma        { color: black   }
.Agda .Operator      {}
.Agda .Hole          { background: #B4EEB4 }

/* NameKinds. */
.Agda .Bound                  { color: black   }
.Agda .Generalizable          { color: black   }
.Agda .InductiveConstructor   { color: #008B00 }
.Agda .CoinductiveConstructor { color: #8B7500 }
.Agda .Datatype               { color: #0000CD }
.Agda .Field                  { color: #EE1289 }
.Agda .Function               { color: #0000CD }
.Agda .Macro                  { color: #0000CD }
.Agda .Module                 { color: #A020F0 }
.Agda .Postulate              { color: #0000CD }
.Agda .Primitive              { color: #0000CD }
.Agda .Record                 { color: #0000CD }

/* OtherAspects. */
.Agda .DottedPattern        {}
.Agda .UnsolvedMeta         { color: black; background: yellow         }
.Agda .UnsolvedConstraint   { color: black; background: yellow         }
.Agda .TerminationProblem   { color: black; background: #FFA07A        }
.Agda .IncompletePattern    { color: black; background: #F5DEB3        }
.Agda .Error                { color: red;   text-decoration: underline }
.Agda .TypeChecks           { color: black; background: #ADD8E6        }
.Agda .Deadcode             { color: black; background: #808080        }
.Agda .ShadowingInTelescope { color: black; background: #808080        }

/* Standard attributes. */
.Agda a { text-decoration: none }
.Agda a[href]:hover { background-color: #B4EEB4 }
.Agda [href].hover-highlight { background-color: #B4EEB4; }


==> anc/html/Applications.BarRecursion.General.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Applications.BarRecursion.General</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">
 ========================================
 =                                      =
 =  Application: General Bar Recursion  =
 =                                      =
 ========================================

    Chuangjie Xu, February 2020

    Updated in May 2020 and restructured in November 2026

Schwichtenberg [2] shows that the terms of Gödel&#39;s System T are closed
under the rule of Spector&#39;s bar recursion of types 0 and 1.  Oliva and
Steila [1] provide a more direct proof of Schwichtenberg&#39;s theorem via
their notion of general bar recursion whose termination condition is
given by decidable monotone predicates on finite sequences.  We present
their construction of general bar-recursion functionals [1, Def. 3.1&amp;3.3]
as an instance of our translation, and then prove its correctness using
the fundamental theorem of logical relations.


References

[1] P. Oliva and S. Steila.  A direct proof of Schwichtenberg&#39;s bar
    recursion closure theorem.  The Journal of Symbolic Logic, vol. 83,
    no. 1, pp. 70–83, 2018.

[2] H. Schwichtenberg.  On bar recursion of types 0 and 1.  The
    Journal of Symbolic Logic, vol. 44, no. 3, pp. 325–329, 1979.

</a><a id="1165" class="Markup">\begin{code}</a>

<a id="1179" class="Symbol">{-#</a> <a id="1183" class="Keyword">OPTIONS</a> <a id="1191" class="Pragma">--without-K</a> <a id="1203" class="Pragma">--safe</a> <a id="1210" class="Symbol">#-}</a>

<a id="1215" class="Keyword">open</a> <a id="1220" class="Keyword">import</a> <a id="1227" href="SystemT.Base.html" class="Module">SystemT.Base</a>

<a id="1241" class="Keyword">module</a> <a id="1248" href="Applications.BarRecursion.General.html" class="Module">Applications.BarRecursion.General</a> <a id="1282" class="Symbol">(</a><a id="1283" href="Applications.BarRecursion.General.html#1283" class="Bound">σ</a> <a id="1285" class="Symbol">:</a> <a id="1287" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="1289" class="Symbol">)</a> <a id="1291" class="Keyword">where</a>

<a id="1298" class="Keyword">open</a> <a id="1303" class="Keyword">import</a> <a id="1310" href="Preliminaries.html" class="Module">Preliminaries</a>
<a id="1324" class="Keyword">open</a> <a id="1329" class="Keyword">import</a> <a id="1336" href="SystemT.Auxiliaries.html" class="Module">SystemT.Auxiliaries</a>
<a id="1356" class="Keyword">import</a> <a id="1363" href="Framework.Gentzen.LogicalRelation.html" class="Module">Framework.Gentzen.LogicalRelation</a> <a id="1397" class="Symbol">as</a> <a id="1400" class="Module">GentzenLR</a>

<a id="1411" class="Markup">\end{code}</a><a id="1421" class="Background">

■ Function extensionality

We use function extensionality in the proofs of

 1. Ψ k satisfies the general bar-recursion equations for S defined by
    s ∈ S ⇔ k &lt; | s | [1, Lemma 2.1], and

 2. κ preserves the logical relation.

The final correctness theorem inherits this assumption.


■ Preliminaries

</a><a id="1727" class="Markup">\begin{code}</a>

<a id="1741" class="Keyword">infix</a> <a id="1747" class="Number">2</a> <a id="1749" href="Applications.BarRecursion.General.html#1813" class="Function Operator">_∈_</a> <a id="1753" href="Applications.BarRecursion.General.html#1809" class="Function Operator">_∉_</a>
<a id="1757" class="Comment">--</a>
<a id="1760" class="Comment">-- decidable predicates as ℕ-valued functions</a>
<a id="1806" class="Comment">--</a>
<a id="_∉_"></a><a id="1809" href="Applications.BarRecursion.General.html#1809" class="Function Operator">_∉_</a> <a id="_∈_"></a><a id="1813" href="Applications.BarRecursion.General.html#1813" class="Function Operator">_∈_</a> <a id="1817" class="Symbol">:</a> <a id="1819" class="Symbol">{</a><a id="1820" href="Applications.BarRecursion.General.html#1820" class="Bound">A</a> <a id="1822" class="Symbol">:</a> <a id="1824" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="1827" class="Symbol">}</a> <a id="1829" class="Symbol">→</a> <a id="1831" href="Applications.BarRecursion.General.html#1820" class="Bound">A</a> <a id="1833" class="Symbol">→</a> <a id="1835" class="Symbol">(</a><a id="1836" href="Applications.BarRecursion.General.html#1820" class="Bound">A</a> <a id="1838" class="Symbol">→</a> <a id="1840" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="1841" class="Symbol">)</a> <a id="1843" class="Symbol">→</a> <a id="1845" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="1849" href="Applications.BarRecursion.General.html#1849" class="Bound">a</a> <a id="1851" href="Applications.BarRecursion.General.html#1813" class="Function Operator">∈</a> <a id="1853" href="Applications.BarRecursion.General.html#1853" class="Bound">Q</a> <a id="1855" class="Symbol">=</a> <a id="1857" href="Preliminaries.html#2476" class="Function">¬</a> <a id="1859" class="Symbol">(</a><a id="1860" href="Applications.BarRecursion.General.html#1853" class="Bound">Q</a> <a id="1862" href="Applications.BarRecursion.General.html#1849" class="Bound">a</a> <a id="1864" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="1866" class="Number">0</a><a id="1867" class="Symbol">)</a>
<a id="1869" href="Applications.BarRecursion.General.html#1869" class="Bound">a</a> <a id="1871" href="Applications.BarRecursion.General.html#1809" class="Function Operator">∉</a> <a id="1873" href="Applications.BarRecursion.General.html#1873" class="Bound">Q</a> <a id="1875" class="Symbol">=</a> <a id="1877" href="Applications.BarRecursion.General.html#1873" class="Bound">Q</a> <a id="1879" href="Applications.BarRecursion.General.html#1869" class="Bound">a</a> <a id="1881" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="1883" class="Number">0</a>

<a id="∈-dec"></a><a id="1886" href="Applications.BarRecursion.General.html#1886" class="Function">∈-dec</a> <a id="1892" class="Symbol">:</a> <a id="1894" class="Symbol">{</a><a id="1895" href="Applications.BarRecursion.General.html#1895" class="Bound">A</a> <a id="1897" class="Symbol">:</a> <a id="1899" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="1902" class="Symbol">}</a> <a id="1904" class="Symbol">{</a><a id="1905" href="Applications.BarRecursion.General.html#1905" class="Bound">a</a> <a id="1907" class="Symbol">:</a> <a id="1909" href="Applications.BarRecursion.General.html#1895" class="Bound">A</a><a id="1910" class="Symbol">}</a> <a id="1912" class="Symbol">(</a><a id="1913" href="Applications.BarRecursion.General.html#1913" class="Bound">Q</a> <a id="1915" class="Symbol">:</a> <a id="1917" href="Applications.BarRecursion.General.html#1895" class="Bound">A</a> <a id="1919" class="Symbol">→</a> <a id="1921" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="1922" class="Symbol">)</a> <a id="1924" class="Symbol">→</a> <a id="1926" class="Symbol">(</a><a id="1927" href="Applications.BarRecursion.General.html#1905" class="Bound">a</a> <a id="1929" href="Applications.BarRecursion.General.html#1813" class="Function Operator">∈</a> <a id="1931" href="Applications.BarRecursion.General.html#1913" class="Bound">Q</a><a id="1932" class="Symbol">)</a> <a id="1934" href="Preliminaries.html#2211" class="Datatype Operator">+</a> <a id="1936" class="Symbol">(</a><a id="1937" href="Applications.BarRecursion.General.html#1905" class="Bound">a</a> <a id="1939" href="Applications.BarRecursion.General.html#1809" class="Function Operator">∉</a> <a id="1941" href="Applications.BarRecursion.General.html#1913" class="Bound">Q</a><a id="1942" class="Symbol">)</a>
<a id="1944" href="Applications.BarRecursion.General.html#1886" class="Function">∈-dec</a> <a id="1950" class="Symbol">{_}</a> <a id="1954" class="Symbol">{</a><a id="1955" href="Applications.BarRecursion.General.html#1955" class="Bound">a</a><a id="1956" class="Symbol">}</a> <a id="1958" href="Applications.BarRecursion.General.html#1958" class="Bound">Q</a> <a id="1960" class="Keyword">with</a> <a id="1965" href="Applications.BarRecursion.General.html#1958" class="Bound">Q</a> <a id="1967" href="Applications.BarRecursion.General.html#1955" class="Bound">a</a>
<a id="1969" class="Symbol">...</a> <a id="1973" class="Symbol">|</a> <a id="1975" class="Number">0</a>     <a id="1981" class="Symbol">=</a> <a id="1983" href="Preliminaries.html#2257" class="InductiveConstructor">inr</a> <a id="1987" href="Preliminaries.html#825" class="InductiveConstructor">refl</a>
<a id="1992" class="Symbol">...</a> <a id="1996" class="Symbol">|</a> <a id="1998" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="2002" href="Applications.BarRecursion.General.html#2002" class="Bound">n</a> <a id="2004" class="Symbol">=</a> <a id="2006" href="Preliminaries.html#2240" class="InductiveConstructor">inl</a> <a id="2010" class="Symbol">(λ</a> <a id="2013" class="Symbol">())</a>

<a id="monotone"></a><a id="2018" href="Applications.BarRecursion.General.html#2018" class="Function">monotone</a> <a id="2027" class="Symbol">:</a> <a id="2029" class="Symbol">(</a><a id="2030" href="Preliminaries.html#5654" class="Function">ℕ*</a> <a id="2033" class="Symbol">→</a> <a id="2035" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="2036" class="Symbol">)</a> <a id="2038" class="Symbol">→</a> <a id="2040" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="2044" href="Applications.BarRecursion.General.html#2018" class="Function">monotone</a> <a id="2053" href="Applications.BarRecursion.General.html#2053" class="Bound">S</a> <a id="2055" class="Symbol">=</a> <a id="2057" class="Symbol">∀</a> <a id="2059" href="Applications.BarRecursion.General.html#2059" class="Bound">s</a> <a id="2061" href="Applications.BarRecursion.General.html#2061" class="Bound">n</a> <a id="2063" class="Symbol">→</a> <a id="2065" href="Applications.BarRecursion.General.html#2059" class="Bound">s</a> <a id="2067" href="Applications.BarRecursion.General.html#1813" class="Function Operator">∈</a> <a id="2069" href="Applications.BarRecursion.General.html#2053" class="Bound">S</a> <a id="2071" class="Symbol">→</a> <a id="2073" class="Symbol">(</a><a id="2074" href="Applications.BarRecursion.General.html#2059" class="Bound">s</a> <a id="2076" href="Preliminaries.html#5725" class="Function Operator">✦</a> <a id="2078" href="Applications.BarRecursion.General.html#2061" class="Bound">n</a><a id="2079" class="Symbol">)</a> <a id="2081" href="Applications.BarRecursion.General.html#1813" class="Function Operator">∈</a> <a id="2083" href="Applications.BarRecursion.General.html#2053" class="Bound">S</a>

<a id="_secures_"></a><a id="2086" href="Applications.BarRecursion.General.html#2086" class="Function Operator">_secures_</a> <a id="2096" class="Symbol">:</a> <a id="2098" class="Symbol">(</a><a id="2099" href="Preliminaries.html#5654" class="Function">ℕ*</a> <a id="2102" class="Symbol">→</a> <a id="2104" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="2105" class="Symbol">)</a> <a id="2107" class="Symbol">→</a> <a id="2109" class="Symbol">(</a><a id="2110" href="Preliminaries.html#4013" class="Function">ℕᴺ</a> <a id="2113" class="Symbol">→</a> <a id="2115" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="2116" class="Symbol">)</a> <a id="2118" class="Symbol">→</a> <a id="2120" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="2124" href="Applications.BarRecursion.General.html#2124" class="Bound">S</a> <a id="2126" href="Applications.BarRecursion.General.html#2086" class="Function Operator">secures</a> <a id="2134" href="Applications.BarRecursion.General.html#2134" class="Bound">Y</a> <a id="2136" class="Symbol">=</a> <a id="2138" class="Symbol">∀</a> <a id="2140" class="Symbol">(</a><a id="2141" href="Applications.BarRecursion.General.html#2141" class="Bound">s</a> <a id="2143" class="Symbol">:</a> <a id="2145" href="Preliminaries.html#5654" class="Function">ℕ*</a><a id="2147" class="Symbol">)</a> <a id="2149" class="Symbol">→</a> <a id="2151" href="Applications.BarRecursion.General.html#2141" class="Bound">s</a> <a id="2153" href="Applications.BarRecursion.General.html#1813" class="Function Operator">∈</a> <a id="2155" href="Applications.BarRecursion.General.html#2124" class="Bound">S</a> <a id="2157" class="Symbol">→</a> <a id="2159" class="Symbol">∀</a> <a id="2161" class="Symbol">(</a><a id="2162" href="Applications.BarRecursion.General.html#2162" class="Bound">α</a> <a id="2164" class="Symbol">:</a> <a id="2166" href="Preliminaries.html#4013" class="Function">ℕᴺ</a><a id="2168" class="Symbol">)</a> <a id="2170" class="Symbol">→</a> <a id="2172" href="Applications.BarRecursion.General.html#2141" class="Bound">s</a> <a id="2174" href="Preliminaries.html#6044" class="Function Operator">∋</a> <a id="2176" href="Applications.BarRecursion.General.html#2162" class="Bound">α</a> <a id="2178" class="Symbol">→</a> <a id="2180" href="Applications.BarRecursion.General.html#2134" class="Bound">Y</a> <a id="2182" class="Symbol">(</a><a id="2183" href="Applications.BarRecursion.General.html#2141" class="Bound">s</a> <a id="2185" href="Preliminaries.html#6644" class="Function Operator">^</a><a id="2186" class="Symbol">)</a> <a id="2188" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="2190" href="Applications.BarRecursion.General.html#2134" class="Bound">Y</a> <a id="2192" href="Applications.BarRecursion.General.html#2162" class="Bound">α</a>

<a id="2195" class="Markup">\end{code}</a><a id="2205" class="Background">

■ General bar recursion

</a><a id="2232" class="Markup">\begin{code}</a>

<a id="GBR"></a><a id="2246" href="Applications.BarRecursion.General.html#2246" class="Function">GBR</a> <a id="2250" class="Symbol">:</a> <a id="2252" class="Symbol">{</a><a id="2253" href="Applications.BarRecursion.General.html#2253" class="Bound">A</a> <a id="2255" class="Symbol">:</a> <a id="2257" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="2260" class="Symbol">}</a>
    <a id="2266" class="Symbol">→</a> <a id="2268" class="Symbol">(</a><a id="2269" href="Preliminaries.html#5654" class="Function">ℕ*</a> <a id="2272" class="Symbol">→</a> <a id="2274" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="2275" class="Symbol">)</a>
    <a id="2281" class="Symbol">→</a> <a id="2283" class="Symbol">((</a><a id="2285" href="Preliminaries.html#5654" class="Function">ℕ*</a> <a id="2288" class="Symbol">→</a> <a id="2290" href="Applications.BarRecursion.General.html#2253" class="Bound">A</a><a id="2291" class="Symbol">)</a> <a id="2293" class="Symbol">→</a> <a id="2295" class="Symbol">(</a><a id="2296" href="Preliminaries.html#5654" class="Function">ℕ*</a> <a id="2299" class="Symbol">→</a> <a id="2301" class="Symbol">(</a><a id="2302" href="Preliminaries.html#2603" class="Datatype">ℕ</a> <a id="2304" class="Symbol">→</a> <a id="2306" href="Applications.BarRecursion.General.html#2253" class="Bound">A</a><a id="2307" class="Symbol">)</a> <a id="2309" class="Symbol">→</a> <a id="2311" href="Applications.BarRecursion.General.html#2253" class="Bound">A</a><a id="2312" class="Symbol">)</a> <a id="2314" class="Symbol">→</a> <a id="2316" href="Preliminaries.html#5654" class="Function">ℕ*</a> <a id="2319" class="Symbol">→</a> <a id="2321" href="Applications.BarRecursion.General.html#2253" class="Bound">A</a><a id="2322" class="Symbol">)</a>
    <a id="2328" class="Symbol">→</a> <a id="2330" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="2334" href="Applications.BarRecursion.General.html#2246" class="Function">GBR</a> <a id="2338" class="Symbol">{</a><a id="2339" href="Applications.BarRecursion.General.html#2339" class="Bound">A</a><a id="2340" class="Symbol">}</a> <a id="2342" href="Applications.BarRecursion.General.html#2342" class="Bound">S</a> <a id="2344" href="Applications.BarRecursion.General.html#2344" class="Bound">ξ</a> <a id="2346" class="Symbol">=</a> <a id="2348" class="Symbol">∀</a> <a id="2350" class="Symbol">(</a><a id="2351" href="Applications.BarRecursion.General.html#2351" class="Bound">G</a> <a id="2353" class="Symbol">:</a> <a id="2355" href="Preliminaries.html#5654" class="Function">ℕ*</a> <a id="2358" class="Symbol">→</a> <a id="2360" href="Applications.BarRecursion.General.html#2339" class="Bound">A</a><a id="2361" class="Symbol">)</a> <a id="2363" class="Symbol">(</a><a id="2364" href="Applications.BarRecursion.General.html#2364" class="Bound">H</a> <a id="2366" class="Symbol">:</a> <a id="2368" href="Preliminaries.html#5654" class="Function">ℕ*</a> <a id="2371" class="Symbol">→</a> <a id="2373" class="Symbol">(</a><a id="2374" href="Preliminaries.html#2603" class="Datatype">ℕ</a> <a id="2376" class="Symbol">→</a> <a id="2378" href="Applications.BarRecursion.General.html#2339" class="Bound">A</a><a id="2379" class="Symbol">)</a> <a id="2381" class="Symbol">→</a> <a id="2383" href="Applications.BarRecursion.General.html#2339" class="Bound">A</a><a id="2384" class="Symbol">)</a> <a id="2386" class="Symbol">(</a><a id="2387" href="Applications.BarRecursion.General.html#2387" class="Bound">s</a> <a id="2389" class="Symbol">:</a> <a id="2391" href="Preliminaries.html#5654" class="Function">ℕ*</a><a id="2393" class="Symbol">)</a> <a id="2395" class="Symbol">→</a>
                  <a id="2415" class="Symbol">(</a><a id="2416" href="Applications.BarRecursion.General.html#2387" class="Bound">s</a> <a id="2418" href="Applications.BarRecursion.General.html#1813" class="Function Operator">∈</a> <a id="2420" href="Applications.BarRecursion.General.html#2342" class="Bound">S</a> <a id="2422" class="Symbol">→</a> <a id="2424" href="Applications.BarRecursion.General.html#2344" class="Bound">ξ</a> <a id="2426" href="Applications.BarRecursion.General.html#2351" class="Bound">G</a> <a id="2428" href="Applications.BarRecursion.General.html#2364" class="Bound">H</a> <a id="2430" href="Applications.BarRecursion.General.html#2387" class="Bound">s</a> <a id="2432" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="2434" href="Applications.BarRecursion.General.html#2351" class="Bound">G</a> <a id="2436" href="Applications.BarRecursion.General.html#2387" class="Bound">s</a><a id="2437" class="Symbol">)</a>
                <a id="2455" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="2457" class="Symbol">(</a><a id="2458" href="Applications.BarRecursion.General.html#2387" class="Bound">s</a> <a id="2460" href="Applications.BarRecursion.General.html#1809" class="Function Operator">∉</a> <a id="2462" href="Applications.BarRecursion.General.html#2342" class="Bound">S</a> <a id="2464" class="Symbol">→</a> <a id="2466" href="Applications.BarRecursion.General.html#2344" class="Bound">ξ</a> <a id="2468" href="Applications.BarRecursion.General.html#2351" class="Bound">G</a> <a id="2470" href="Applications.BarRecursion.General.html#2364" class="Bound">H</a> <a id="2472" href="Applications.BarRecursion.General.html#2387" class="Bound">s</a> <a id="2474" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="2476" href="Applications.BarRecursion.General.html#2364" class="Bound">H</a> <a id="2478" href="Applications.BarRecursion.General.html#2387" class="Bound">s</a> <a id="2480" class="Symbol">(λ</a> <a id="2483" href="Applications.BarRecursion.General.html#2483" class="Bound">n</a> <a id="2485" class="Symbol">→</a> <a id="2487" href="Applications.BarRecursion.General.html#2344" class="Bound">ξ</a> <a id="2489" href="Applications.BarRecursion.General.html#2351" class="Bound">G</a> <a id="2491" href="Applications.BarRecursion.General.html#2364" class="Bound">H</a> <a id="2493" class="Symbol">(</a><a id="2494" href="Applications.BarRecursion.General.html#2387" class="Bound">s</a> <a id="2496" href="Preliminaries.html#5725" class="Function Operator">✦</a> <a id="2498" href="Applications.BarRecursion.General.html#2483" class="Bound">n</a><a id="2499" class="Symbol">)))</a>

<a id="2504" class="Markup">\end{code}</a><a id="2514" class="Background">

■ A nucleus for general bar recursion

</a><a id="2555" class="Markup">\begin{code}</a>

<a id="Jι"></a><a id="2569" href="Applications.BarRecursion.General.html#2569" class="Function">Jι</a> <a id="2572" class="Symbol">:</a> <a id="2574" href="SystemT.Base.html#517" class="Datatype">Ty</a>
<a id="2577" href="Applications.BarRecursion.General.html#2569" class="Function">Jι</a> <a id="2580" class="Symbol">=</a> <a id="2582" class="Symbol">(</a><a id="2583" href="SystemT.Auxiliaries.html#734" class="Function">ιᶥ</a> <a id="2586" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="2588" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="2589" class="Symbol">)</a> <a id="2591" href="SystemT.Base.html#547" class="InductiveConstructor Operator">⊠</a> <a id="2593" class="Symbol">(</a><a id="2594" href="SystemT.Auxiliaries.html#6712" class="Function">ι*</a> <a id="2597" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="2599" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="2600" class="Symbol">)</a> <a id="2602" href="SystemT.Base.html#547" class="InductiveConstructor Operator">⊠</a> <a id="2604" class="Symbol">((</a><a id="2606" href="SystemT.Auxiliaries.html#6712" class="Function">ι*</a> <a id="2609" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="2611" href="Applications.BarRecursion.General.html#1283" class="Bound">σ</a><a id="2612" class="Symbol">)</a> <a id="2614" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="2616" class="Symbol">(</a><a id="2617" href="SystemT.Auxiliaries.html#6712" class="Function">ι*</a> <a id="2620" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="2622" class="Symbol">(</a><a id="2623" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="2625" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="2627" href="Applications.BarRecursion.General.html#1283" class="Bound">σ</a><a id="2628" class="Symbol">)</a> <a id="2630" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="2632" href="Applications.BarRecursion.General.html#1283" class="Bound">σ</a><a id="2633" class="Symbol">)</a> <a id="2635" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="2637" href="SystemT.Auxiliaries.html#6712" class="Function">ι*</a> <a id="2640" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="2642" href="Applications.BarRecursion.General.html#1283" class="Bound">σ</a><a id="2643" class="Symbol">)</a>

<a id="2646" class="Keyword">private</a>

 <a id="⟨_,_,_⟩"></a><a id="2656" href="Applications.BarRecursion.General.html#2656" class="Function Operator">⟨_,_,_⟩</a> <a id="2664" class="Symbol">:</a> <a id="2666" class="Symbol">{</a><a id="2667" href="Applications.BarRecursion.General.html#2667" class="Bound">Γ</a> <a id="2669" class="Symbol">:</a> <a id="2671" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="2674" class="Symbol">}</a>
         <a id="2685" class="Symbol">→</a> <a id="2687" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="2689" href="Applications.BarRecursion.General.html#2667" class="Bound">Γ</a> <a id="2691" class="Symbol">(</a><a id="2692" href="SystemT.Auxiliaries.html#734" class="Function">ιᶥ</a> <a id="2695" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="2697" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="2698" class="Symbol">)</a>
         <a id="2709" class="Symbol">→</a> <a id="2711" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="2713" href="Applications.BarRecursion.General.html#2667" class="Bound">Γ</a> <a id="2715" class="Symbol">(</a><a id="2716" href="SystemT.Auxiliaries.html#6712" class="Function">ι*</a> <a id="2719" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="2721" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="2722" class="Symbol">)</a>
         <a id="2733" class="Symbol">→</a> <a id="2735" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="2737" href="Applications.BarRecursion.General.html#2667" class="Bound">Γ</a> <a id="2739" class="Symbol">((</a><a id="2741" href="SystemT.Auxiliaries.html#6712" class="Function">ι*</a> <a id="2744" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="2746" href="Applications.BarRecursion.General.html#1283" class="Bound">σ</a><a id="2747" class="Symbol">)</a> <a id="2749" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="2751" class="Symbol">(</a><a id="2752" href="SystemT.Auxiliaries.html#6712" class="Function">ι*</a> <a id="2755" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="2757" class="Symbol">(</a><a id="2758" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="2760" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="2762" href="Applications.BarRecursion.General.html#1283" class="Bound">σ</a><a id="2763" class="Symbol">)</a> <a id="2765" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="2767" href="Applications.BarRecursion.General.html#1283" class="Bound">σ</a><a id="2768" class="Symbol">)</a> <a id="2770" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="2772" href="SystemT.Auxiliaries.html#6712" class="Function">ι*</a> <a id="2775" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="2777" href="Applications.BarRecursion.General.html#1283" class="Bound">σ</a><a id="2778" class="Symbol">)</a>
         <a id="2789" class="Symbol">→</a> <a id="2791" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="2793" href="Applications.BarRecursion.General.html#2667" class="Bound">Γ</a> <a id="2795" href="Applications.BarRecursion.General.html#2569" class="Function">Jι</a>
 <a id="2799" href="Applications.BarRecursion.General.html#2656" class="Function Operator">⟨</a> <a id="2801" href="Applications.BarRecursion.General.html#2801" class="Bound">t₀</a> <a id="2804" href="Applications.BarRecursion.General.html#2656" class="Function Operator">,</a> <a id="2806" href="Applications.BarRecursion.General.html#2806" class="Bound">t₁</a> <a id="2809" href="Applications.BarRecursion.General.html#2656" class="Function Operator">,</a> <a id="2811" href="Applications.BarRecursion.General.html#2811" class="Bound">t₂</a> <a id="2814" href="Applications.BarRecursion.General.html#2656" class="Function Operator">⟩</a> <a id="2816" class="Symbol">=</a> <a id="2818" href="SystemT.Base.html#1003" class="InductiveConstructor">Pair</a> <a id="2823" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="2825" href="Applications.BarRecursion.General.html#2801" class="Bound">t₀</a> <a id="2828" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="2830" class="Symbol">(</a><a id="2831" href="SystemT.Base.html#1003" class="InductiveConstructor">Pair</a> <a id="2836" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="2838" href="Applications.BarRecursion.General.html#2806" class="Bound">t₁</a> <a id="2841" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="2843" href="Applications.BarRecursion.General.html#2811" class="Bound">t₂</a><a id="2845" class="Symbol">)</a>

 <a id="V"></a><a id="2849" href="Applications.BarRecursion.General.html#2849" class="Function">V</a> <a id="2851" class="Symbol">:</a> <a id="2853" class="Symbol">{</a><a id="2854" href="Applications.BarRecursion.General.html#2854" class="Bound">Γ</a> <a id="2856" class="Symbol">:</a> <a id="2858" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="2861" class="Symbol">}</a>
   <a id="2866" class="Symbol">→</a> <a id="2868" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="2870" href="Applications.BarRecursion.General.html#2854" class="Bound">Γ</a> <a id="2872" href="Applications.BarRecursion.General.html#2569" class="Function">Jι</a>
   <a id="2878" class="Symbol">→</a> <a id="2880" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="2882" href="Applications.BarRecursion.General.html#2854" class="Bound">Γ</a> <a id="2884" class="Symbol">(</a><a id="2885" href="SystemT.Auxiliaries.html#734" class="Function">ιᶥ</a> <a id="2888" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="2890" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="2891" class="Symbol">)</a>
 <a id="2894" href="Applications.BarRecursion.General.html#2849" class="Function">V</a> <a id="2896" href="Applications.BarRecursion.General.html#2896" class="Bound">w</a> <a id="2898" class="Symbol">=</a> <a id="2900" href="SystemT.Base.html#1044" class="InductiveConstructor">Pr1</a> <a id="2904" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="2906" href="Applications.BarRecursion.General.html#2896" class="Bound">w</a>

 <a id="𝑉"></a><a id="2910" href="Applications.BarRecursion.General.html#2910" class="Function">𝑉</a> <a id="2912" class="Symbol">:</a> <a id="2914" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="2916" href="Applications.BarRecursion.General.html#2569" class="Function">Jι</a> <a id="2919" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a> <a id="2922" class="Symbol">→</a> <a id="2924" href="Preliminaries.html#4013" class="Function">ℕᴺ</a> <a id="2927" class="Symbol">→</a> <a id="2929" href="Preliminaries.html#2603" class="Datatype">ℕ</a>
 <a id="2932" href="Applications.BarRecursion.General.html#2910" class="Function">𝑉</a> <a id="2934" class="Symbol">=</a> <a id="2936" href="Preliminaries.html#2060" class="Field">pr₁</a>

 <a id="S"></a><a id="2942" href="Applications.BarRecursion.General.html#2942" class="Function">S</a> <a id="2944" class="Symbol">:</a> <a id="2946" class="Symbol">{</a><a id="2947" href="Applications.BarRecursion.General.html#2947" class="Bound">Γ</a> <a id="2949" class="Symbol">:</a> <a id="2951" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="2954" class="Symbol">}</a>
   <a id="2959" class="Symbol">→</a> <a id="2961" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="2963" href="Applications.BarRecursion.General.html#2947" class="Bound">Γ</a> <a id="2965" href="Applications.BarRecursion.General.html#2569" class="Function">Jι</a>
   <a id="2971" class="Symbol">→</a> <a id="2973" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="2975" href="Applications.BarRecursion.General.html#2947" class="Bound">Γ</a> <a id="2977" class="Symbol">(</a><a id="2978" href="SystemT.Auxiliaries.html#6712" class="Function">ι*</a> <a id="2981" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="2983" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="2984" class="Symbol">)</a>
 <a id="2987" href="Applications.BarRecursion.General.html#2942" class="Function">S</a> <a id="2989" href="Applications.BarRecursion.General.html#2989" class="Bound">w</a> <a id="2991" class="Symbol">=</a> <a id="2993" href="SystemT.Base.html#1044" class="InductiveConstructor">Pr1</a> <a id="2997" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="2999" class="Symbol">(</a><a id="3000" href="SystemT.Base.html#1081" class="InductiveConstructor">Pr2</a> <a id="3004" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="3006" href="Applications.BarRecursion.General.html#2989" class="Bound">w</a><a id="3007" class="Symbol">)</a>

 <a id="𝑆"></a><a id="3011" href="Applications.BarRecursion.General.html#3011" class="Function">𝑆</a> <a id="3013" class="Symbol">:</a> <a id="3015" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="3017" href="Applications.BarRecursion.General.html#2569" class="Function">Jι</a> <a id="3020" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a> <a id="3023" class="Symbol">→</a> <a id="3025" href="Preliminaries.html#5654" class="Function">ℕ*</a> <a id="3028" class="Symbol">→</a> <a id="3030" href="Preliminaries.html#2603" class="Datatype">ℕ</a>
 <a id="3033" href="Applications.BarRecursion.General.html#3011" class="Function">𝑆</a> <a id="3035" class="Symbol">=</a> <a id="3037" href="Preliminaries.html#2060" class="Field">pr₁</a> <a id="3041" href="Preliminaries.html#1788" class="Function Operator">∘</a> <a id="3043" href="Preliminaries.html#2070" class="Field">pr₂</a>

 <a id="B"></a><a id="3049" href="Applications.BarRecursion.General.html#3049" class="Function">B</a>  <a id="3052" class="Symbol">:</a> <a id="3054" class="Symbol">{</a><a id="3055" href="Applications.BarRecursion.General.html#3055" class="Bound">Γ</a> <a id="3057" class="Symbol">:</a> <a id="3059" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="3062" class="Symbol">}</a>
   <a id="3067" class="Symbol">→</a> <a id="3069" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="3071" href="Applications.BarRecursion.General.html#3055" class="Bound">Γ</a> <a id="3073" href="Applications.BarRecursion.General.html#2569" class="Function">Jι</a>
   <a id="3079" class="Symbol">→</a> <a id="3081" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="3083" href="Applications.BarRecursion.General.html#3055" class="Bound">Γ</a> <a id="3085" class="Symbol">((</a><a id="3087" href="SystemT.Auxiliaries.html#6712" class="Function">ι*</a> <a id="3090" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="3092" href="Applications.BarRecursion.General.html#1283" class="Bound">σ</a><a id="3093" class="Symbol">)</a> <a id="3095" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="3097" class="Symbol">(</a><a id="3098" href="SystemT.Auxiliaries.html#6712" class="Function">ι*</a> <a id="3101" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="3103" class="Symbol">(</a><a id="3104" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="3106" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="3108" href="Applications.BarRecursion.General.html#1283" class="Bound">σ</a><a id="3109" class="Symbol">)</a> <a id="3111" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="3113" href="Applications.BarRecursion.General.html#1283" class="Bound">σ</a><a id="3114" class="Symbol">)</a> <a id="3116" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="3118" href="SystemT.Auxiliaries.html#6712" class="Function">ι*</a> <a id="3121" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="3123" href="Applications.BarRecursion.General.html#1283" class="Bound">σ</a><a id="3124" class="Symbol">)</a>
 <a id="3127" href="Applications.BarRecursion.General.html#3049" class="Function">B</a> <a id="3129" href="Applications.BarRecursion.General.html#3129" class="Bound">w</a> <a id="3131" class="Symbol">=</a> <a id="3133" href="SystemT.Base.html#1081" class="InductiveConstructor">Pr2</a> <a id="3137" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="3139" class="Symbol">(</a><a id="3140" href="SystemT.Base.html#1081" class="InductiveConstructor">Pr2</a> <a id="3144" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="3146" href="Applications.BarRecursion.General.html#3129" class="Bound">w</a><a id="3147" class="Symbol">)</a>

 <a id="𝐵"></a><a id="3151" href="Applications.BarRecursion.General.html#3151" class="Function">𝐵</a> <a id="3153" class="Symbol">:</a> <a id="3155" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="3157" href="Applications.BarRecursion.General.html#2569" class="Function">Jι</a> <a id="3160" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a> <a id="3163" class="Symbol">→</a> <a id="3165" class="Symbol">(</a><a id="3166" href="Preliminaries.html#5654" class="Function">ℕ*</a> <a id="3169" class="Symbol">→</a> <a id="3171" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="3173" href="Applications.BarRecursion.General.html#1283" class="Bound">σ</a> <a id="3175" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a><a id="3177" class="Symbol">)</a> <a id="3179" class="Symbol">→</a> <a id="3181" class="Symbol">(</a><a id="3182" href="Preliminaries.html#5654" class="Function">ℕ*</a> <a id="3185" class="Symbol">→</a> <a id="3187" class="Symbol">(</a><a id="3188" href="Preliminaries.html#2603" class="Datatype">ℕ</a> <a id="3190" class="Symbol">→</a> <a id="3192" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="3194" href="Applications.BarRecursion.General.html#1283" class="Bound">σ</a> <a id="3196" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a><a id="3198" class="Symbol">)</a> <a id="3200" class="Symbol">→</a> <a id="3202" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="3204" href="Applications.BarRecursion.General.html#1283" class="Bound">σ</a> <a id="3206" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a><a id="3208" class="Symbol">)</a> <a id="3210" class="Symbol">→</a> <a id="3212" href="Preliminaries.html#5654" class="Function">ℕ*</a> <a id="3215" class="Symbol">→</a> <a id="3217" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="3219" href="Applications.BarRecursion.General.html#1283" class="Bound">σ</a> <a id="3221" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a>
 <a id="3225" href="Applications.BarRecursion.General.html#3151" class="Function">𝐵</a> <a id="3227" class="Symbol">=</a> <a id="3229" href="Preliminaries.html#2070" class="Field">pr₂</a> <a id="3233" href="Preliminaries.html#1788" class="Function Operator">∘</a> <a id="3235" href="Preliminaries.html#2070" class="Field">pr₂</a>

<a id="η"></a><a id="3240" href="Applications.BarRecursion.General.html#3240" class="Function">η</a> <a id="3242" class="Symbol">:</a> <a id="3244" class="Symbol">{</a><a id="3245" href="Applications.BarRecursion.General.html#3245" class="Bound">Γ</a> <a id="3247" class="Symbol">:</a> <a id="3249" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="3252" class="Symbol">}</a> <a id="3254" class="Symbol">→</a> <a id="3256" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="3258" href="Applications.BarRecursion.General.html#3245" class="Bound">Γ</a> <a id="3260" class="Symbol">(</a><a id="3261" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="3263" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="3265" href="Applications.BarRecursion.General.html#2569" class="Function">Jι</a><a id="3267" class="Symbol">)</a>
<a id="3269" href="Applications.BarRecursion.General.html#3240" class="Function">η</a> <a id="3271" class="Symbol">=</a> <a id="3273" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="3277" href="Applications.BarRecursion.General.html#2656" class="Function Operator">⟨</a> <a id="3279" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="3283" href="SystemT.Base.html#1951" class="Function">ν₁</a> <a id="3286" href="Applications.BarRecursion.General.html#2656" class="Function Operator">,</a> <a id="3288" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="3292" href="SystemT.Auxiliaries.html#3992" class="Function">𝟏</a> <a id="3294" href="Applications.BarRecursion.General.html#2656" class="Function Operator">,</a> <a id="3296" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="3300" class="Symbol">(</a><a id="3301" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="3305" href="SystemT.Base.html#1951" class="Function">ν₁</a><a id="3307" class="Symbol">)</a> <a id="3309" href="Applications.BarRecursion.General.html#2656" class="Function Operator">⟩</a>
 <a id="3312" class="Comment">-- λ n . ⟨ λα.n , λs.1 , λGH.G ⟩</a>

<a id="κ"></a><a id="3346" href="Applications.BarRecursion.General.html#3346" class="Function">κ</a> <a id="3348" class="Symbol">:</a> <a id="3350" class="Symbol">{</a><a id="3351" href="Applications.BarRecursion.General.html#3351" class="Bound">Γ</a> <a id="3353" class="Symbol">:</a> <a id="3355" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="3358" class="Symbol">}</a> <a id="3360" class="Symbol">→</a> <a id="3362" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="3364" href="Applications.BarRecursion.General.html#3351" class="Bound">Γ</a> <a id="3366" class="Symbol">((</a><a id="3368" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="3370" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="3372" href="Applications.BarRecursion.General.html#2569" class="Function">Jι</a><a id="3374" class="Symbol">)</a> <a id="3376" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="3378" href="Applications.BarRecursion.General.html#2569" class="Function">Jι</a> <a id="3381" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="3383" href="Applications.BarRecursion.General.html#2569" class="Function">Jι</a><a id="3385" class="Symbol">)</a>
<a id="3387" href="Applications.BarRecursion.General.html#3346" class="Function">κ</a> <a id="3389" class="Symbol">=</a> <a id="3391" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="3395" class="Symbol">(</a><a id="3396" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="3400" href="Applications.BarRecursion.General.html#2656" class="Function Operator">⟨</a> <a id="3402" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="3406" class="Symbol">(</a><a id="3407" href="Applications.BarRecursion.General.html#2849" class="Function">V</a> <a id="3409" class="Symbol">(</a><a id="3410" href="SystemT.Base.html#2016" class="Function">ν₂</a> <a id="3413" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="3415" class="Symbol">(</a><a id="3416" href="Applications.BarRecursion.General.html#2849" class="Function">V</a> <a id="3418" href="SystemT.Base.html#1951" class="Function">ν₁</a> <a id="3421" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="3423" href="SystemT.Base.html#1898" class="Function">ν₀</a><a id="3425" class="Symbol">))</a> <a id="3428" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="3430" href="SystemT.Base.html#1898" class="Function">ν₀</a><a id="3432" class="Symbol">)</a>
 <a id="3435" class="Comment">-- λ g  w . ⟨ λ α . V (g    (V w    α))    α</a>
             <a id="3493" href="Applications.BarRecursion.General.html#2656" class="Function Operator">,</a> <a id="3495" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="3499" class="Symbol">(</a><a id="3500" href="SystemT.Auxiliaries.html#1956" class="Function">Min</a> <a id="3504" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="3506" class="Symbol">(</a><a id="3507" href="Applications.BarRecursion.General.html#2942" class="Function">S</a> <a id="3509" href="SystemT.Base.html#1951" class="Function">ν₁</a> <a id="3512" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="3514" href="SystemT.Base.html#1898" class="Function">ν₀</a><a id="3516" class="Symbol">)</a> <a id="3518" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="3520" class="Symbol">(</a><a id="3521" href="Applications.BarRecursion.General.html#2942" class="Function">S</a> <a id="3523" class="Symbol">(</a><a id="3524" href="SystemT.Base.html#2016" class="Function">ν₂</a> <a id="3527" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="3529" class="Symbol">(</a><a id="3530" href="Applications.BarRecursion.General.html#2849" class="Function">V</a> <a id="3532" href="SystemT.Base.html#1951" class="Function">ν₁</a> <a id="3535" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="3537" href="SystemT.Auxiliaries.html#7116" class="Function Operator">^</a> <a id="3539" href="SystemT.Base.html#1898" class="Function">ν₀</a> <a id="3542" href="SystemT.Auxiliaries.html#7116" class="Function Operator">^</a><a id="3543" class="Symbol">))</a> <a id="3546" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="3548" href="SystemT.Base.html#1898" class="Function">ν₀</a><a id="3550" class="Symbol">))</a>
 <a id="3554" class="Comment">--          , λ s . min  ( S w   s   ,  S ( g  (V  w     s^))      s)</a>
             <a id="3637" href="Applications.BarRecursion.General.html#2656" class="Function Operator">,</a> <a id="3639" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="3643" class="Symbol">(</a><a id="3644" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="3648" class="Symbol">(</a><a id="3649" href="Applications.BarRecursion.General.html#3049" class="Function">B</a> <a id="3651" href="SystemT.Base.html#2016" class="Function">ν₂</a> <a id="3654" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="3656" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="3660" class="Symbol">(</a><a id="3661" href="Applications.BarRecursion.General.html#3049" class="Function">B</a> <a id="3663" class="Symbol">(</a><a id="3664" href="SystemT.Base.html#2192" class="Function">ν₄</a> <a id="3667" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="3669" class="Symbol">(</a><a id="3670" href="Applications.BarRecursion.General.html#2849" class="Function">V</a> <a id="3672" href="SystemT.Base.html#2097" class="Function">ν₃</a> <a id="3675" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="3677" href="SystemT.Auxiliaries.html#7116" class="Function Operator">^</a> <a id="3679" href="SystemT.Base.html#1898" class="Function">ν₀</a> <a id="3682" href="SystemT.Auxiliaries.html#7116" class="Function Operator">^</a><a id="3683" class="Symbol">))</a> <a id="3686" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="3688" href="SystemT.Base.html#2016" class="Function">ν₂</a> <a id="3691" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="3693" href="SystemT.Base.html#1951" class="Function">ν₁</a> <a id="3696" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="3698" href="SystemT.Base.html#1898" class="Function">ν₀</a><a id="3700" class="Symbol">)</a> <a id="3702" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="3704" href="SystemT.Base.html#1898" class="Function">ν₀</a><a id="3706" class="Symbol">))</a> <a id="3709" href="Applications.BarRecursion.General.html#2656" class="Function Operator">⟩</a><a id="3710" class="Symbol">)</a>
 <a id="3713" class="Comment">--          , λ G   H . B w   (λ s . B (g   (V  w     s^))    G    H   s)    H  ⟩</a>

<a id="3796" class="Comment">--</a>
<a id="3799" class="Comment">-- Instantiate the translation by importing the following module</a>
<a id="3864" class="Comment">-- with the nucleus (Jι, η, κ)</a>
<a id="3895" class="Comment">--</a>
<a id="3898" class="Keyword">open</a> <a id="3903" class="Keyword">import</a> <a id="3910" href="Framework.Gentzen.Translation.html" class="Module">Framework.Gentzen.Translation</a> <a id="3940" href="Applications.BarRecursion.General.html#2569" class="Function">Jι</a> <a id="3943" href="Applications.BarRecursion.General.html#3240" class="Function">η</a> <a id="3945" href="Applications.BarRecursion.General.html#3346" class="Function">κ</a> <a id="3947" class="Keyword">public</a>

<a id="3955" class="Markup">\end{code}</a><a id="3965" class="Background">

■ The generic element Ω

</a><a id="3992" class="Markup">\begin{code}</a>

<a id="4006" class="Comment">--</a>
<a id="4009" class="Comment">-- Helper function for constructing the constant bar-recursion functional Ψ</a>
<a id="4085" class="Comment">--</a>
<a id="φ"></a><a id="4088" href="Applications.BarRecursion.General.html#4088" class="Function">φ</a> <a id="4090" class="Symbol">:</a> <a id="4092" class="Symbol">{</a><a id="4093" href="Applications.BarRecursion.General.html#4093" class="Bound">Γ</a> <a id="4095" class="Symbol">:</a> <a id="4097" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="4100" class="Symbol">}</a>
  <a id="4104" class="Symbol">→</a> <a id="4106" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="4108" href="Applications.BarRecursion.General.html#4093" class="Bound">Γ</a> <a id="4110" class="Symbol">(</a><a id="4111" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="4113" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="4115" class="Symbol">(</a><a id="4116" href="SystemT.Auxiliaries.html#6712" class="Function">ι*</a> <a id="4119" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="4121" href="Applications.BarRecursion.General.html#1283" class="Bound">σ</a><a id="4122" class="Symbol">)</a> <a id="4124" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="4126" class="Symbol">(</a><a id="4127" href="SystemT.Auxiliaries.html#6712" class="Function">ι*</a> <a id="4130" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="4132" class="Symbol">(</a><a id="4133" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="4135" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="4137" href="Applications.BarRecursion.General.html#1283" class="Bound">σ</a><a id="4138" class="Symbol">)</a> <a id="4140" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="4142" href="Applications.BarRecursion.General.html#1283" class="Bound">σ</a><a id="4143" class="Symbol">)</a> <a id="4145" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="4147" href="SystemT.Auxiliaries.html#6712" class="Function">ι*</a> <a id="4150" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="4152" href="Applications.BarRecursion.General.html#1283" class="Bound">σ</a><a id="4153" class="Symbol">)</a>
<a id="4155" href="Applications.BarRecursion.General.html#4088" class="Function">φ</a> <a id="4157" class="Symbol">=</a> <a id="4159" href="SystemT.Base.html#954" class="InductiveConstructor">Rec</a> <a id="4163" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="4165" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="4169" class="Symbol">(</a><a id="4170" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="4174" href="SystemT.Base.html#1951" class="Function">ν₁</a><a id="4176" class="Symbol">)</a>
<a id="4178" class="Comment">--  rec  (λ G   H . G)</a>
        <a id="4209" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="4211" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="4215" class="Symbol">(</a><a id="4216" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="4220" class="Symbol">(</a><a id="4221" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="4225" class="Symbol">(</a><a id="4226" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="4230" class="Symbol">(</a><a id="4231" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="4235" class="Symbol">(</a><a id="4236" href="SystemT.Base.html#1951" class="Function">ν₁</a> <a id="4239" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="4241" href="SystemT.Base.html#1898" class="Function">ν₀</a> <a id="4244" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="4246" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="4250" class="Symbol">(</a><a id="4251" href="SystemT.Base.html#2192" class="Function">ν₄</a> <a id="4254" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="4256" href="SystemT.Base.html#2097" class="Function">ν₃</a> <a id="4259" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="4261" href="SystemT.Base.html#2016" class="Function">ν₂</a> <a id="4264" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="4266" class="Symbol">(</a><a id="4267" href="SystemT.Base.html#1951" class="Function">ν₁</a> <a id="4270" href="SystemT.Auxiliaries.html#7723" class="Function Operator">★</a> <a id="4272" href="SystemT.Base.html#1898" class="Function">ν₀</a><a id="4274" class="Symbol">)))))))</a>
<a id="4282" class="Comment">--       (λ n   z    G    H    s . H    s   (λ x . z   G   H    (s ★ x)))</a>
<a id="4356" class="Comment">-- φ(0,G,H)   = G</a>
<a id="4374" class="Comment">-- φ(n+1,G,H) = λs.H(s,λx.φ(n,G,H,s✦x))</a>

<a id="4415" class="Comment">--</a>
<a id="4418" class="Comment">-- Bar-recursion functional for constant terminating functional λα.k</a>
<a id="4487" class="Comment">--</a>
<a id="Ψ"></a><a id="4490" href="Applications.BarRecursion.General.html#4490" class="Function">Ψ</a> <a id="4492" class="Symbol">:</a> <a id="4494" class="Symbol">{</a><a id="4495" href="Applications.BarRecursion.General.html#4495" class="Bound">Γ</a> <a id="4497" class="Symbol">:</a> <a id="4499" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="4502" class="Symbol">}</a>
  <a id="4506" class="Symbol">→</a> <a id="4508" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="4510" href="Applications.BarRecursion.General.html#4495" class="Bound">Γ</a> <a id="4512" class="Symbol">(</a><a id="4513" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="4515" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="4517" class="Symbol">(</a><a id="4518" href="SystemT.Auxiliaries.html#6712" class="Function">ι*</a> <a id="4521" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="4523" href="Applications.BarRecursion.General.html#1283" class="Bound">σ</a><a id="4524" class="Symbol">)</a> <a id="4526" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="4528" class="Symbol">(</a><a id="4529" href="SystemT.Auxiliaries.html#6712" class="Function">ι*</a> <a id="4532" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="4534" class="Symbol">(</a><a id="4535" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="4537" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="4539" href="Applications.BarRecursion.General.html#1283" class="Bound">σ</a><a id="4540" class="Symbol">)</a> <a id="4542" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="4544" href="Applications.BarRecursion.General.html#1283" class="Bound">σ</a><a id="4545" class="Symbol">)</a> <a id="4547" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="4549" href="SystemT.Auxiliaries.html#6712" class="Function">ι*</a> <a id="4552" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="4554" href="Applications.BarRecursion.General.html#1283" class="Bound">σ</a><a id="4555" class="Symbol">)</a>
<a id="4557" href="Applications.BarRecursion.General.html#4490" class="Function">Ψ</a> <a id="4559" class="Symbol">=</a> <a id="4561" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="4565" class="Symbol">(</a><a id="4566" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="4570" class="Symbol">(</a><a id="4571" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="4575" class="Symbol">(</a><a id="4576" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="4580" class="Symbol">(</a><a id="4581" href="SystemT.Auxiliaries.html#4874" class="Function">If</a> <a id="4584" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="4586" class="Symbol">(</a><a id="4587" href="SystemT.Auxiliaries.html#4072" class="Function">Lt</a> <a id="4590" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="4592" href="SystemT.Base.html#2097" class="Function">ν₃</a> <a id="4595" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="4597" class="Symbol">(</a><a id="4598" href="SystemT.Auxiliaries.html#6733" class="Function">Len</a> <a id="4602" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a>  <a id="4605" href="SystemT.Base.html#1898" class="Function">ν₀</a><a id="4607" class="Symbol">))</a>
                           <a id="4637" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="4639" class="Symbol">(</a><a id="4640" href="SystemT.Base.html#2016" class="Function">ν₂</a> <a id="4643" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="4645" href="SystemT.Base.html#1898" class="Function">ν₀</a><a id="4647" class="Symbol">)</a>
                           <a id="4676" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="4678" class="Symbol">(</a><a id="4679" href="Applications.BarRecursion.General.html#4088" class="Function">φ</a> <a id="4681" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="4683" class="Symbol">(</a><a id="4684" href="SystemT.Auxiliaries.html#5573" class="Function">Minus</a> <a id="4690" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="4692" class="Symbol">(</a><a id="4693" href="SystemT.Base.html#934" class="InductiveConstructor">Suc</a> <a id="4697" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="4699" href="SystemT.Base.html#2097" class="Function">ν₃</a><a id="4701" class="Symbol">)</a> <a id="4703" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="4705" class="Symbol">(</a><a id="4706" href="SystemT.Auxiliaries.html#6733" class="Function">Len</a> <a id="4710" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a>  <a id="4713" href="SystemT.Base.html#1898" class="Function">ν₀</a><a id="4715" class="Symbol">))</a> <a id="4718" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="4720" href="SystemT.Base.html#2016" class="Function">ν₂</a> <a id="4723" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="4725" href="SystemT.Base.html#1951" class="Function">ν₁</a> <a id="4728" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="4730" href="SystemT.Base.html#1898" class="Function">ν₀</a><a id="4732" class="Symbol">)))))</a>
<a id="4738" class="Comment">-- Ψ(n,G,H,s) = G(s)              if |s|&gt;n</a>
<a id="4781" class="Comment">-- Ψ(n,G,H,s) = φ(n+1-|s|,G,H,s)  otherwise</a>

<a id="4826" class="Comment">--</a>
<a id="4829" class="Comment">-- [1, Lemma 2.1] : Ψ k is a bar recursion functional for λα.k</a>
<a id="4892" class="Comment">--</a>
<a id="Ψ-GBR"></a><a id="4895" href="Applications.BarRecursion.General.html#4895" class="Function">Ψ-GBR</a> <a id="4901" class="Symbol">:</a> <a id="4903" href="Preliminaries.html#1625" class="Function">FunExt</a>
      <a id="4916" class="Symbol">→</a> <a id="4918" class="Symbol">(</a><a id="4919" href="Applications.BarRecursion.General.html#4919" class="Bound">k</a> <a id="4921" class="Symbol">:</a> <a id="4923" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="4924" class="Symbol">)</a> <a id="4926" class="Symbol">→</a> <a id="4928" href="Applications.BarRecursion.General.html#2246" class="Function">GBR</a> <a id="4932" class="Symbol">(λ</a> <a id="4935" href="Applications.BarRecursion.General.html#4935" class="Bound">s</a> <a id="4937" class="Symbol">→</a> <a id="4939" href="SystemT.Auxiliaries.html#4194" class="Function">lt</a> <a id="4942" href="Applications.BarRecursion.General.html#4919" class="Bound">k</a> <a id="4944" class="Symbol">(</a><a id="4945" href="Preliminaries.html#5673" class="Function">len</a> <a id="4949" href="Applications.BarRecursion.General.html#4935" class="Bound">s</a><a id="4950" class="Symbol">))</a> <a id="4953" class="Symbol">(</a><a id="4954" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="4956" href="Applications.BarRecursion.General.html#4490" class="Function">Ψ</a> <a id="4958" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="4960" href="Applications.BarRecursion.General.html#4919" class="Bound">k</a><a id="4961" class="Symbol">)</a>
<a id="4963" class="Comment">-- i.e. for any G H s</a>
<a id="4985" class="Comment">--</a>
<a id="4988" class="Comment">--   k &lt; |s|  →  Ψ k G H s ≡ G s</a>
<a id="5021" class="Comment">--   k ≮ |s|  →  Ψ k G H s ≡ H s (λ m → Ψ k G H (s ✦ m))</a>
<a id="5078" class="Comment">--</a>
<a id="5081" class="Comment">-- The proof is given in the appendix.</a>

<a id="Α"></a><a id="5121" href="Applications.BarRecursion.General.html#5121" class="Function">Α</a> <a id="5123" class="Symbol">:</a> <a id="5125" class="Symbol">{</a><a id="5126" href="Applications.BarRecursion.General.html#5126" class="Bound">Γ</a> <a id="5128" class="Symbol">:</a> <a id="5130" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="5133" class="Symbol">}</a> <a id="5135" class="Symbol">→</a> <a id="5137" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="5139" href="Applications.BarRecursion.General.html#5126" class="Bound">Γ</a> <a id="5141" class="Symbol">(</a><a id="5142" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="5144" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="5146" href="Applications.BarRecursion.General.html#2569" class="Function">Jι</a><a id="5148" class="Symbol">)</a>
<a id="5150" href="Applications.BarRecursion.General.html#5121" class="Function">Α</a> <a id="5152" class="Symbol">=</a> <a id="5154" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="5158" href="Applications.BarRecursion.General.html#2656" class="Function Operator">⟨</a> <a id="5160" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="5164" class="Symbol">(</a><a id="5165" href="SystemT.Base.html#1898" class="Function">ν₀</a> <a id="5168" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="5170" href="SystemT.Base.html#1951" class="Function">ν₁</a><a id="5172" class="Symbol">)</a>
 <a id="5175" class="Comment">-- λn. ⟨ λ α . α n</a>
        <a id="5202" href="Applications.BarRecursion.General.html#2656" class="Function Operator">,</a> <a id="5204" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="5208" class="Symbol">(</a><a id="5209" href="SystemT.Auxiliaries.html#4072" class="Function">Lt</a> <a id="5212" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="5214" href="SystemT.Base.html#1951" class="Function">ν₁</a> <a id="5217" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="5219" class="Symbol">(</a><a id="5220" href="SystemT.Auxiliaries.html#6733" class="Function">Len</a> <a id="5224" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a>  <a id="5227" href="SystemT.Base.html#1898" class="Function">ν₀</a><a id="5229" class="Symbol">))</a>
 <a id="5233" class="Comment">--     , λ s . Lt   n    |s|</a>
        <a id="5270" href="Applications.BarRecursion.General.html#2656" class="Function Operator">,</a> <a id="5272" href="Applications.BarRecursion.General.html#4490" class="Function">Ψ</a> <a id="5274" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="5276" href="SystemT.Base.html#1898" class="Function">ν₀</a> <a id="5279" href="Applications.BarRecursion.General.html#2656" class="Function Operator">⟩</a>
 <a id="5282" class="Comment">--     , Ψ n ⟩</a>

<a id="5298" class="Comment">--</a>
<a id="5301" class="Comment">-- the generic element</a>
<a id="5324" class="Comment">--</a>
<a id="Ω"></a><a id="5327" href="Applications.BarRecursion.General.html#5327" class="Function">Ω</a> <a id="5329" class="Symbol">:</a> <a id="5331" class="Symbol">{</a><a id="5332" href="Applications.BarRecursion.General.html#5332" class="Bound">Γ</a> <a id="5334" class="Symbol">:</a> <a id="5336" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="5339" class="Symbol">}</a> <a id="5341" class="Symbol">→</a> <a id="5343" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="5345" href="Applications.BarRecursion.General.html#5332" class="Bound">Γ</a> <a id="5347" class="Symbol">(</a><a id="5348" href="Applications.BarRecursion.General.html#2569" class="Function">Jι</a> <a id="5351" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="5353" href="Applications.BarRecursion.General.html#2569" class="Function">Jι</a><a id="5355" class="Symbol">)</a>
<a id="5357" href="Applications.BarRecursion.General.html#5327" class="Function">Ω</a> <a id="5359" class="Symbol">=</a> <a id="5361" href="Applications.BarRecursion.General.html#3346" class="Function">κ</a> <a id="5363" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="5365" href="Applications.BarRecursion.General.html#5121" class="Function">Α</a>

<a id="5368" class="Markup">\end{code}</a><a id="5378" class="Background">

■ A parametrized logical relation for general bar recursion

</a><a id="5441" class="Markup">\begin{code}</a>

<a id="Rι"></a><a id="5455" href="Applications.BarRecursion.General.html#5455" class="Function">Rι</a> <a id="5458" class="Symbol">:</a> <a id="5460" href="Preliminaries.html#4013" class="Function">ℕᴺ</a> <a id="5463" class="Symbol">→</a> <a id="5465" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="5467" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="5469" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a> <a id="5472" class="Symbol">→</a> <a id="5474" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="5476" href="Applications.BarRecursion.General.html#2569" class="Function">Jι</a> <a id="5479" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a> <a id="5482" class="Symbol">→</a> <a id="5484" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="5488" href="Applications.BarRecursion.General.html#5455" class="Function">Rι</a> <a id="5491" href="Applications.BarRecursion.General.html#5491" class="Bound">α</a> <a id="5493" href="Applications.BarRecursion.General.html#5493" class="Bound">n</a> <a id="5495" class="Symbol">(</a><a id="5496" href="Applications.BarRecursion.General.html#5496" class="Bound">Y</a> <a id="5498" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="5500" href="Applications.BarRecursion.General.html#5500" class="Bound">S</a> <a id="5502" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="5504" href="Applications.BarRecursion.General.html#5504" class="Bound">B</a><a id="5505" class="Symbol">)</a> <a id="5507" class="Symbol">=</a> <a id="5509" href="Applications.BarRecursion.General.html#5493" class="Bound">n</a> <a id="5511" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="5513" href="Applications.BarRecursion.General.html#5496" class="Bound">Y</a> <a id="5515" href="Applications.BarRecursion.General.html#5491" class="Bound">α</a> <a id="5517" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="5519" href="Applications.BarRecursion.General.html#2018" class="Function">monotone</a> <a id="5528" href="Applications.BarRecursion.General.html#5500" class="Bound">S</a> <a id="5530" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="5532" href="Applications.BarRecursion.General.html#5500" class="Bound">S</a> <a id="5534" href="Applications.BarRecursion.General.html#2086" class="Function Operator">secures</a> <a id="5542" href="Applications.BarRecursion.General.html#5496" class="Bound">Y</a> <a id="5544" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="5546" href="Applications.BarRecursion.General.html#2246" class="Function">GBR</a> <a id="5550" href="Applications.BarRecursion.General.html#5500" class="Bound">S</a> <a id="5552" href="Applications.BarRecursion.General.html#5504" class="Bound">B</a>

<a id="5555" class="Keyword">module</a> <a id="LR"></a><a id="5562" href="Applications.BarRecursion.General.html#5562" class="Module">LR</a> <a id="5565" class="Symbol">(</a><a id="5566" href="Applications.BarRecursion.General.html#5566" class="Bound">α</a> <a id="5568" class="Symbol">:</a> <a id="5570" href="Preliminaries.html#4013" class="Function">ℕᴺ</a><a id="5572" class="Symbol">)</a> <a id="5574" class="Symbol">=</a> <a id="5576" href="Framework.Gentzen.LogicalRelation.html" class="Module">GentzenLR</a> <a id="5586" href="Applications.BarRecursion.General.html#2569" class="Function">Jι</a> <a id="5589" href="Applications.BarRecursion.General.html#3240" class="Function">η</a> <a id="5591" href="Applications.BarRecursion.General.html#3346" class="Function">κ</a> <a id="5593" class="Symbol">(</a><a id="5594" href="Applications.BarRecursion.General.html#5455" class="Function">Rι</a> <a id="5597" href="Applications.BarRecursion.General.html#5566" class="Bound">α</a><a id="5598" class="Symbol">)</a>
<a id="5600" class="Keyword">open</a> <a id="5605" class="Keyword">import</a> <a id="5612" href="Framework.Gentzen.Genericity.html" class="Module">Framework.Gentzen.Genericity</a> <a id="5641" href="Applications.BarRecursion.General.html#2569" class="Function">Jι</a> <a id="5644" href="Applications.BarRecursion.General.html#3240" class="Function">η</a> <a id="5646" href="Applications.BarRecursion.General.html#3346" class="Function">κ</a> <a id="5648" href="SystemT.Auxiliaries.html#734" class="Function">ιᶥ</a> <a id="5651" href="Applications.BarRecursion.General.html#5455" class="Function">Rι</a>

<a id="Rη"></a><a id="5655" href="Applications.BarRecursion.General.html#5655" class="Function">Rη</a> <a id="5658" class="Symbol">:</a> <a id="5660" class="Symbol">(</a><a id="5661" href="Applications.BarRecursion.General.html#5661" class="Bound">α</a> <a id="5663" class="Symbol">:</a> <a id="5665" href="Preliminaries.html#4013" class="Function">ℕᴺ</a><a id="5667" class="Symbol">)</a> <a id="5669" class="Symbol">→</a> <a id="5671" href="Framework.Gentzen.LogicalRelation.html#1638" class="Function">LR.η-compatible</a> <a id="5687" href="Applications.BarRecursion.General.html#5661" class="Bound">α</a>
<a id="5689" href="Applications.BarRecursion.General.html#5655" class="Function">Rη</a> <a id="5692" href="Applications.BarRecursion.General.html#5692" class="Bound">α</a> <a id="5694" href="Applications.BarRecursion.General.html#5694" class="Bound">γ</a> <a id="5696" href="Applications.BarRecursion.General.html#5696" class="Bound">n</a> <a id="5698" class="Symbol">=</a> <a id="5700" href="Preliminaries.html#825" class="InductiveConstructor">refl</a> <a id="5705" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="5707" class="Symbol">(λ</a> <a id="5710" href="Applications.BarRecursion.General.html#5710" class="Bound">_</a> <a id="5712" href="Applications.BarRecursion.General.html#5712" class="Bound">_</a> <a id="5714" href="Applications.BarRecursion.General.html#5714" class="Bound">z</a> <a id="5716" class="Symbol">→</a> <a id="5718" href="Applications.BarRecursion.General.html#5714" class="Bound">z</a><a id="5719" class="Symbol">)</a> <a id="5721" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="5723" class="Symbol">(λ</a> <a id="5726" href="Applications.BarRecursion.General.html#5726" class="Bound">_</a> <a id="5728" href="Applications.BarRecursion.General.html#5728" class="Bound">_</a> <a id="5730" href="Applications.BarRecursion.General.html#5730" class="Bound">_</a> <a id="5732" href="Applications.BarRecursion.General.html#5732" class="Bound">_</a> <a id="5734" class="Symbol">→</a> <a id="5736" href="Preliminaries.html#825" class="InductiveConstructor">refl</a><a id="5740" class="Symbol">)</a> <a id="5742" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="5744" class="Symbol">(λ</a> <a id="5747" href="Applications.BarRecursion.General.html#5747" class="Bound">_</a> <a id="5749" href="Applications.BarRecursion.General.html#5749" class="Bound">_</a> <a id="5751" href="Applications.BarRecursion.General.html#5751" class="Bound">_</a> <a id="5753" class="Symbol">→</a> <a id="5755" class="Symbol">(λ</a> <a id="5758" href="Applications.BarRecursion.General.html#5758" class="Bound">_</a> <a id="5760" class="Symbol">→</a> <a id="5762" href="Preliminaries.html#825" class="InductiveConstructor">refl</a><a id="5766" class="Symbol">)</a> <a id="5768" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="5770" class="Symbol">λ</a> <a id="5772" class="Symbol">())</a>

<a id="Rκ"></a><a id="5777" href="Applications.BarRecursion.General.html#5777" class="Function">Rκ</a> <a id="5780" class="Symbol">:</a> <a id="5782" href="Preliminaries.html#1625" class="Function">FunExt</a>
   <a id="5792" class="Symbol">→</a> <a id="5794" class="Symbol">(</a><a id="5795" href="Applications.BarRecursion.General.html#5795" class="Bound">α</a> <a id="5797" class="Symbol">:</a> <a id="5799" href="Preliminaries.html#4013" class="Function">ℕᴺ</a><a id="5801" class="Symbol">)</a> <a id="5803" class="Symbol">→</a> <a id="5805" href="Framework.Gentzen.LogicalRelation.html#1727" class="Function">LR.κ-compatible</a> <a id="5821" href="Applications.BarRecursion.General.html#5795" class="Bound">α</a>
<a id="5823" class="Comment">--</a>
<a id="5826" class="Comment">-- The proof is given in the appendix.</a>
<a id="5865" class="Comment">--</a>

<a id="RΩ"></a><a id="5869" href="Applications.BarRecursion.General.html#5869" class="Function">RΩ</a> <a id="5872" class="Symbol">:</a> <a id="5874" href="Preliminaries.html#1625" class="Function">FunExt</a>
   <a id="5884" class="Symbol">→</a> <a id="5886" class="Symbol">{</a><a id="5887" href="Applications.BarRecursion.General.html#5887" class="Bound">Γ</a> <a id="5889" class="Symbol">:</a> <a id="5891" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="5894" class="Symbol">}</a> <a id="5896" class="Symbol">→</a> <a id="5898" href="Framework.Gentzen.Genericity.html#695" class="Function">is-generic</a> <a id="5909" class="Symbol">(</a><a id="5910" href="Applications.BarRecursion.General.html#5327" class="Function">Ω</a> <a id="5912" class="Symbol">{</a><a id="5913" href="Applications.BarRecursion.General.html#5887" class="Bound">Γ</a><a id="5914" class="Symbol">})</a>
<a id="5917" href="Applications.BarRecursion.General.html#5869" class="Function">RΩ</a> <a id="5920" href="Applications.BarRecursion.General.html#5920" class="Bound">funExt</a> <a id="5927" href="Applications.BarRecursion.General.html#5927" class="Bound">γ</a> <a id="5929" href="Applications.BarRecursion.General.html#5929" class="Bound">α</a> <a id="5931" class="Symbol">{</a><a id="5932" href="Applications.BarRecursion.General.html#5932" class="Bound">n</a><a id="5933" class="Symbol">}</a> <a id="5935" class="Symbol">{</a><a id="5936" href="Applications.BarRecursion.General.html#5936" class="Bound">w</a><a id="5937" class="Symbol">}</a> <a id="5939" class="Symbol">=</a> <a id="5941" href="Applications.BarRecursion.General.html#5777" class="Function">Rκ</a> <a id="5944" href="Applications.BarRecursion.General.html#5920" class="Bound">funExt</a> <a id="5951" href="Applications.BarRecursion.General.html#5929" class="Bound">α</a> <a id="5953" href="Applications.BarRecursion.General.html#5927" class="Bound">γ</a> <a id="5955" href="Applications.BarRecursion.General.html#6359" class="Function">claim</a> <a id="5961" class="Symbol">{</a><a id="5962" href="Applications.BarRecursion.General.html#5932" class="Bound">n</a><a id="5963" class="Symbol">}</a> <a id="5965" class="Symbol">{</a><a id="5966" href="Applications.BarRecursion.General.html#5936" class="Bound">w</a><a id="5967" class="Symbol">}</a>
 <a id="5970" class="Keyword">where</a>
  <a id="5978" href="Applications.BarRecursion.General.html#5978" class="Function">mSΑ</a> <a id="5982" class="Symbol">:</a> <a id="5984" class="Symbol">(</a><a id="5985" href="Applications.BarRecursion.General.html#5985" class="Bound">k</a> <a id="5987" class="Symbol">:</a> <a id="5989" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="5990" class="Symbol">)</a> <a id="5992" class="Symbol">→</a> <a id="5994" href="Applications.BarRecursion.General.html#2018" class="Function">monotone</a> <a id="6003" class="Symbol">(</a><a id="6004" href="Applications.BarRecursion.General.html#3011" class="Function">𝑆</a> <a id="6006" class="Symbol">(</a><a id="6007" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="6009" href="Applications.BarRecursion.General.html#5121" class="Function">Α</a> <a id="6011" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="6013" href="Applications.BarRecursion.General.html#5985" class="Bound">k</a><a id="6014" class="Symbol">))</a>
  <a id="6019" href="Applications.BarRecursion.General.html#5978" class="Function">mSΑ</a> <a id="6023" href="Applications.BarRecursion.General.html#6023" class="Bound">k</a> <a id="6025" href="Applications.BarRecursion.General.html#6025" class="Bound">s</a> <a id="6027" href="Applications.BarRecursion.General.html#6027" class="Bound">m</a> <a id="6029" href="Applications.BarRecursion.General.html#6029" class="Bound">r</a> <a id="6031" class="Symbol">=</a> <a id="6033" href="SystemT.Auxiliaries.html#4222" class="Function">&lt;→Lt</a> <a id="6038" href="Applications.BarRecursion.General.html#6098" class="Function">k&lt;|sm|</a>
   <a id="6048" class="Keyword">where</a>
   <a id="6057" href="Applications.BarRecursion.General.html#6057" class="Function">k&lt;|s|</a>  <a id="6064" class="Symbol">:</a> <a id="6066" href="Applications.BarRecursion.General.html#6023" class="Bound">k</a> <a id="6068" href="Preliminaries.html#3155" class="Function Operator">&lt;</a> <a id="6070" href="Preliminaries.html#5673" class="Function">len</a> <a id="6074" href="Applications.BarRecursion.General.html#6025" class="Bound">s</a>
   <a id="6079" href="Applications.BarRecursion.General.html#6057" class="Function">k&lt;|s|</a>  <a id="6086" class="Symbol">=</a> <a id="6088" href="SystemT.Auxiliaries.html#4341" class="Function">Lt→&lt;</a> <a id="6093" href="Applications.BarRecursion.General.html#6029" class="Bound">r</a>
   <a id="6098" href="Applications.BarRecursion.General.html#6098" class="Function">k&lt;|sm|</a> <a id="6105" class="Symbol">:</a> <a id="6107" href="Applications.BarRecursion.General.html#6023" class="Bound">k</a> <a id="6109" href="Preliminaries.html#3155" class="Function Operator">&lt;</a> <a id="6111" href="Preliminaries.html#5673" class="Function">len</a> <a id="6115" class="Symbol">(</a><a id="6116" href="Applications.BarRecursion.General.html#6025" class="Bound">s</a> <a id="6118" href="Preliminaries.html#5725" class="Function Operator">✦</a> <a id="6120" href="Applications.BarRecursion.General.html#6027" class="Bound">m</a><a id="6121" class="Symbol">)</a>
   <a id="6126" href="Applications.BarRecursion.General.html#6098" class="Function">k&lt;|sm|</a> <a id="6133" class="Symbol">=</a> <a id="6135" href="Preliminaries.html#3358" class="Function">≤trans</a> <a id="6142" href="Applications.BarRecursion.General.html#6057" class="Function">k&lt;|s|</a> <a id="6148" class="Symbol">(</a><a id="6149" href="Preliminaries.html#3358" class="Function">≤trans</a> <a id="6156" class="Symbol">(</a><a id="6157" href="Preliminaries.html#3731" class="Function">≤suc&#39;</a> <a id="6163" href="Preliminaries.html#3228" class="Function">≤refl</a><a id="6168" class="Symbol">)</a> <a id="6170" class="Symbol">(</a><a id="6171" href="Preliminaries.html#3302" class="Function">≤refl&#39;</a> <a id="6178" class="Symbol">(</a><a id="6179" href="Preliminaries.html#5920" class="Function">len✦-suc</a> <a id="6188" href="Applications.BarRecursion.General.html#6025" class="Bound">s</a><a id="6189" class="Symbol">)))</a>
  <a id="6195" href="Applications.BarRecursion.General.html#6195" class="Function">SΑsVΑ</a> <a id="6201" class="Symbol">:</a> <a id="6203" class="Symbol">(</a><a id="6204" href="Applications.BarRecursion.General.html#6204" class="Bound">k</a> <a id="6206" class="Symbol">:</a> <a id="6208" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="6209" class="Symbol">)</a> <a id="6211" class="Symbol">→</a> <a id="6213" href="Applications.BarRecursion.General.html#3011" class="Function">𝑆</a> <a id="6215" class="Symbol">(</a><a id="6216" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="6218" href="Applications.BarRecursion.General.html#5121" class="Function">Α</a> <a id="6220" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="6222" href="Applications.BarRecursion.General.html#6204" class="Bound">k</a><a id="6223" class="Symbol">)</a> <a id="6225" href="Applications.BarRecursion.General.html#2086" class="Function Operator">secures</a> <a id="6233" href="Applications.BarRecursion.General.html#2910" class="Function">𝑉</a> <a id="6235" class="Symbol">(</a><a id="6236" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="6238" href="Applications.BarRecursion.General.html#5121" class="Function">Α</a> <a id="6240" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="6242" href="Applications.BarRecursion.General.html#6204" class="Bound">k</a><a id="6243" class="Symbol">)</a>
  <a id="6247" href="Applications.BarRecursion.General.html#6195" class="Function">SΑsVΑ</a> <a id="6253" href="Applications.BarRecursion.General.html#6253" class="Bound">k</a> <a id="6255" href="Applications.BarRecursion.General.html#6255" class="Bound">s</a> <a id="6257" href="Applications.BarRecursion.General.html#6257" class="Bound">k&lt;|s|</a> <a id="6263" href="Applications.BarRecursion.General.html#6263" class="Bound">α</a> <a id="6265" href="Applications.BarRecursion.General.html#6265" class="Bound">sα</a> <a id="6268" class="Symbol">=</a> <a id="6270" href="Preliminaries.html#1161" class="Function">trans</a> <a id="6276" class="Symbol">(</a><a id="6277" href="Preliminaries.html#1094" class="Function">sym</a> <a id="6281" class="Symbol">(</a><a id="6282" href="Preliminaries.html#6678" class="Function">s∋s^</a> <a id="6287" href="Applications.BarRecursion.General.html#6255" class="Bound">s</a> <a id="6289" href="Applications.BarRecursion.General.html#6253" class="Bound">k</a> <a id="6291" class="Symbol">(</a><a id="6292" href="SystemT.Auxiliaries.html#4341" class="Function">Lt→&lt;</a> <a id="6297" href="Applications.BarRecursion.General.html#6257" class="Bound">k&lt;|s|</a><a id="6302" class="Symbol">)))</a>
                               <a id="6337" class="Symbol">(</a><a id="6338" href="Applications.BarRecursion.General.html#6265" class="Bound">sα</a> <a id="6341" href="Applications.BarRecursion.General.html#6253" class="Bound">k</a> <a id="6343" class="Symbol">(</a><a id="6344" href="SystemT.Auxiliaries.html#4341" class="Function">Lt→&lt;</a> <a id="6349" href="Applications.BarRecursion.General.html#6257" class="Bound">k&lt;|s|</a><a id="6354" class="Symbol">))</a>
  <a id="6359" href="Applications.BarRecursion.General.html#6359" class="Function">claim</a> <a id="6365" class="Symbol">:</a> <a id="6367" class="Symbol">∀</a> <a id="6369" href="Applications.BarRecursion.General.html#6369" class="Bound">i</a> <a id="6371" class="Symbol">→</a> <a id="6373" href="Applications.BarRecursion.General.html#5455" class="Function">Rι</a> <a id="6376" href="Applications.BarRecursion.General.html#5929" class="Bound">α</a> <a id="6378" class="Symbol">(</a><a id="6379" href="Applications.BarRecursion.General.html#5929" class="Bound">α</a> <a id="6381" href="Applications.BarRecursion.General.html#6369" class="Bound">i</a><a id="6382" class="Symbol">)</a> <a id="6384" class="Symbol">(</a><a id="6385" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="6387" href="Applications.BarRecursion.General.html#5121" class="Function">Α</a> <a id="6389" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="6391" href="Applications.BarRecursion.General.html#6369" class="Bound">i</a><a id="6392" class="Symbol">)</a>
  <a id="6396" href="Applications.BarRecursion.General.html#6359" class="Function">claim</a> <a id="6402" href="Applications.BarRecursion.General.html#6402" class="Bound">i</a> <a id="6404" class="Symbol">=</a> <a id="6406" href="Preliminaries.html#825" class="InductiveConstructor">refl</a> <a id="6411" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="6413" href="Applications.BarRecursion.General.html#5978" class="Function">mSΑ</a> <a id="6417" href="Applications.BarRecursion.General.html#6402" class="Bound">i</a> <a id="6419" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="6421" href="Applications.BarRecursion.General.html#6195" class="Function">SΑsVΑ</a> <a id="6427" href="Applications.BarRecursion.General.html#6402" class="Bound">i</a> <a id="6429" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="6431" href="Applications.BarRecursion.General.html#4895" class="Function">Ψ-GBR</a> <a id="6437" href="Applications.BarRecursion.General.html#5920" class="Bound">funExt</a> <a id="6444" href="Applications.BarRecursion.General.html#6402" class="Bound">i</a>

<a id="6447" class="Markup">\end{code}</a><a id="6457" class="Background">

■ For any closed term Y of type ιᶥ ⇾ ι,

  1. ⟦S(YᴶΩ)⟧ is a monotone predicate securing ⟦Y⟧, and

  2. ⟦B(YᴶΩ)⟧ satisfies the general bar-recursion equations for
     this predicate.

</a><a id="6643" class="Markup">\begin{code}</a>

<a id="𝐒"></a><a id="6657" href="Applications.BarRecursion.General.html#6657" class="Function">𝐒</a> <a id="6659" class="Symbol">:</a> <a id="6661" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="6663" href="SystemT.Base.html#589" class="InductiveConstructor">ε</a> <a id="6665" class="Symbol">(</a><a id="6666" href="SystemT.Auxiliaries.html#734" class="Function">ιᶥ</a> <a id="6669" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="6671" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="6672" class="Symbol">)</a> <a id="6674" class="Symbol">→</a> <a id="6676" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="6678" href="SystemT.Base.html#589" class="InductiveConstructor">ε</a> <a id="6680" class="Symbol">(</a><a id="6681" href="SystemT.Auxiliaries.html#6712" class="Function">ι*</a> <a id="6684" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="6686" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="6687" class="Symbol">)</a>
<a id="6689" href="Applications.BarRecursion.General.html#6657" class="Function">𝐒</a> <a id="6691" href="Applications.BarRecursion.General.html#6691" class="Bound">Y</a> <a id="6693" class="Symbol">=</a> <a id="6695" href="Applications.BarRecursion.General.html#2942" class="Function">S</a> <a id="6697" class="Symbol">(</a><a id="6698" href="Applications.BarRecursion.General.html#6691" class="Bound">Y</a> <a id="6700" href="Framework.Gentzen.Translation.html#1626" class="Function Operator">ᴶ</a> <a id="6702" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="6704" href="Applications.BarRecursion.General.html#5327" class="Function">Ω</a><a id="6705" class="Symbol">)</a>

<a id="𝐠𝐛𝐫"></a><a id="6708" href="Applications.BarRecursion.General.html#6708" class="Function">𝐠𝐛𝐫</a> <a id="6712" class="Symbol">:</a> <a id="6714" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="6716" href="SystemT.Base.html#589" class="InductiveConstructor">ε</a> <a id="6718" class="Symbol">(</a><a id="6719" href="SystemT.Auxiliaries.html#734" class="Function">ιᶥ</a> <a id="6722" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="6724" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="6725" class="Symbol">)</a> <a id="6727" class="Symbol">→</a> <a id="6729" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="6731" href="SystemT.Base.html#589" class="InductiveConstructor">ε</a> <a id="6733" class="Symbol">((</a><a id="6735" href="SystemT.Auxiliaries.html#6712" class="Function">ι*</a> <a id="6738" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="6740" href="Applications.BarRecursion.General.html#1283" class="Bound">σ</a><a id="6741" class="Symbol">)</a> <a id="6743" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="6745" class="Symbol">(</a><a id="6746" href="SystemT.Auxiliaries.html#6712" class="Function">ι*</a> <a id="6749" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="6751" class="Symbol">(</a><a id="6752" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="6754" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="6756" href="Applications.BarRecursion.General.html#1283" class="Bound">σ</a><a id="6757" class="Symbol">)</a> <a id="6759" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="6761" href="Applications.BarRecursion.General.html#1283" class="Bound">σ</a><a id="6762" class="Symbol">)</a> <a id="6764" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="6766" href="SystemT.Auxiliaries.html#6712" class="Function">ι*</a> <a id="6769" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="6771" href="Applications.BarRecursion.General.html#1283" class="Bound">σ</a><a id="6772" class="Symbol">)</a>
<a id="6774" href="Applications.BarRecursion.General.html#6708" class="Function">𝐠𝐛𝐫</a> <a id="6778" href="Applications.BarRecursion.General.html#6778" class="Bound">Y</a> <a id="6780" class="Symbol">=</a> <a id="6782" href="Applications.BarRecursion.General.html#3049" class="Function">B</a> <a id="6784" class="Symbol">(</a><a id="6785" href="Applications.BarRecursion.General.html#6778" class="Bound">Y</a> <a id="6787" href="Framework.Gentzen.Translation.html#1626" class="Function Operator">ᴶ</a> <a id="6789" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="6791" href="Applications.BarRecursion.General.html#5327" class="Function">Ω</a><a id="6792" class="Symbol">)</a>

<a id="gbr-extraction-correct"></a><a id="6795" href="Applications.BarRecursion.General.html#6795" class="Function">gbr-extraction-correct</a>
  <a id="6820" class="Symbol">:</a> <a id="6822" href="Preliminaries.html#1625" class="Function">FunExt</a>
  <a id="6831" class="Symbol">→</a> <a id="6833" class="Symbol">(</a><a id="6834" href="Applications.BarRecursion.General.html#6834" class="Bound">Y</a> <a id="6836" class="Symbol">:</a> <a id="6838" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="6840" href="SystemT.Base.html#589" class="InductiveConstructor">ε</a> <a id="6842" class="Symbol">(</a><a id="6843" href="SystemT.Auxiliaries.html#734" class="Function">ιᶥ</a> <a id="6846" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="6848" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="6849" class="Symbol">))</a>
  <a id="6854" class="Symbol">→</a>   <a id="6858" href="Applications.BarRecursion.General.html#2018" class="Function">monotone</a> <a id="6867" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="6869" href="Applications.BarRecursion.General.html#6657" class="Function">𝐒</a> <a id="6871" href="Applications.BarRecursion.General.html#6834" class="Bound">Y</a> <a id="6873" href="SystemT.Base.html#1723" class="Function Operator">⟧</a>
  <a id="6877" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="6879" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="6881" href="Applications.BarRecursion.General.html#6657" class="Function">𝐒</a> <a id="6883" href="Applications.BarRecursion.General.html#6834" class="Bound">Y</a> <a id="6885" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="6887" href="Applications.BarRecursion.General.html#2086" class="Function Operator">secures</a> <a id="6895" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="6897" href="Applications.BarRecursion.General.html#6834" class="Bound">Y</a> <a id="6899" href="SystemT.Base.html#1723" class="Function Operator">⟧</a>
  <a id="6903" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="6905" href="Applications.BarRecursion.General.html#2246" class="Function">GBR</a> <a id="6909" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="6911" href="Applications.BarRecursion.General.html#6657" class="Function">𝐒</a> <a id="6913" href="Applications.BarRecursion.General.html#6834" class="Bound">Y</a> <a id="6915" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="6917" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="6919" href="Applications.BarRecursion.General.html#6708" class="Function">𝐠𝐛𝐫</a> <a id="6923" href="Applications.BarRecursion.General.html#6834" class="Bound">Y</a> <a id="6925" href="SystemT.Base.html#1723" class="Function Operator">⟧</a>
<a id="6927" href="Applications.BarRecursion.General.html#6795" class="Function">gbr-extraction-correct</a> <a id="6950" href="Applications.BarRecursion.General.html#6950" class="Bound">funExt</a> <a id="6957" href="Applications.BarRecursion.General.html#6957" class="Bound">Y</a> <a id="6959" class="Symbol">=</a> <a id="6961" href="Applications.BarRecursion.General.html#7138" class="Function">mS</a> <a id="6964" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="6966" href="Applications.BarRecursion.General.html#7189" class="Function">SsY</a> <a id="6970" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="6972" href="Applications.BarRecursion.General.html#7424" class="Function">gbr-correct</a>
 <a id="6985" class="Keyword">where</a>
  <a id="6993" href="Applications.BarRecursion.General.html#6993" class="Function">fact</a> <a id="6998" class="Symbol">:</a> <a id="7000" class="Symbol">∀</a> <a id="7002" href="Applications.BarRecursion.General.html#7002" class="Bound">α</a> <a id="7004" class="Symbol">→</a> <a id="7006" href="Applications.BarRecursion.General.html#5455" class="Function">Rι</a> <a id="7009" href="Applications.BarRecursion.General.html#7002" class="Bound">α</a> <a id="7011" class="Symbol">(</a><a id="7012" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="7014" href="Applications.BarRecursion.General.html#6957" class="Bound">Y</a> <a id="7016" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="7018" href="Applications.BarRecursion.General.html#7002" class="Bound">α</a><a id="7019" class="Symbol">)</a> <a id="7021" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="7023" href="Applications.BarRecursion.General.html#6957" class="Bound">Y</a> <a id="7025" href="Framework.Gentzen.Translation.html#1626" class="Function Operator">ᴶ</a> <a id="7027" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="7029" href="Applications.BarRecursion.General.html#5327" class="Function">Ω</a> <a id="7031" href="SystemT.Base.html#1723" class="Function Operator">⟧</a>
  <a id="7035" href="Applications.BarRecursion.General.html#6993" class="Function">fact</a> <a id="7040" href="Applications.BarRecursion.General.html#7040" class="Bound">α</a> <a id="7042" class="Symbol">=</a> <a id="7044" href="Framework.Gentzen.LogicalRelation.html#2314" class="Function">FTLR</a> <a id="7049" href="Applications.BarRecursion.General.html#6957" class="Bound">Y</a> <a id="7051" href="Preliminaries.html#2546" class="InductiveConstructor">⋆</a> <a id="7053" class="Symbol">(</a><a id="7054" href="Applications.BarRecursion.General.html#5869" class="Function">RΩ</a> <a id="7057" href="Applications.BarRecursion.General.html#6950" class="Bound">funExt</a> <a id="7064" href="Preliminaries.html#2546" class="InductiveConstructor">⋆</a> <a id="7066" href="Applications.BarRecursion.General.html#7040" class="Bound">α</a><a id="7067" class="Symbol">)</a>
   <a id="7072" class="Keyword">where</a>
    <a id="7082" class="Keyword">open</a> <a id="7087" href="Framework.Gentzen.LogicalRelation.html#2256" class="Module">LR.Soundness</a> <a id="7100" href="Applications.BarRecursion.General.html#7040" class="Bound">α</a> <a id="7102" class="Symbol">(</a><a id="7103" href="Applications.BarRecursion.General.html#5655" class="Function">Rη</a> <a id="7106" href="Applications.BarRecursion.General.html#7040" class="Bound">α</a><a id="7107" class="Symbol">)</a> <a id="7109" class="Symbol">(</a><a id="7110" href="Applications.BarRecursion.General.html#5777" class="Function">Rκ</a> <a id="7113" href="Applications.BarRecursion.General.html#6950" class="Bound">funExt</a> <a id="7120" href="Applications.BarRecursion.General.html#7040" class="Bound">α</a><a id="7121" class="Symbol">)</a> <a id="7123" class="Keyword">using</a> <a id="7129" class="Symbol">(</a><a id="7130" href="Framework.Gentzen.LogicalRelation.html#2314" class="Function">FTLR</a><a id="7134" class="Symbol">)</a>
  <a id="7138" href="Applications.BarRecursion.General.html#7138" class="Function">mS</a> <a id="7141" class="Symbol">:</a> <a id="7143" href="Applications.BarRecursion.General.html#2018" class="Function">monotone</a> <a id="7152" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="7154" href="Applications.BarRecursion.General.html#6657" class="Function">𝐒</a> <a id="7156" href="Applications.BarRecursion.General.html#6957" class="Bound">Y</a> <a id="7158" href="SystemT.Base.html#1723" class="Function Operator">⟧</a>
  <a id="7162" href="Applications.BarRecursion.General.html#7138" class="Function">mS</a> <a id="7165" class="Symbol">=</a> <a id="7167" href="Preliminaries.html#2060" class="Field">pr₁</a> <a id="7171" class="Symbol">(</a><a id="7172" href="Preliminaries.html#2070" class="Field">pr₂</a> <a id="7176" class="Symbol">(</a><a id="7177" href="Applications.BarRecursion.General.html#6993" class="Function">fact</a> <a id="7182" href="Preliminaries.html#4032" class="Function">0ʷ</a><a id="7184" class="Symbol">))</a>
  <a id="7189" href="Applications.BarRecursion.General.html#7189" class="Function">SsY</a> <a id="7193" class="Symbol">:</a> <a id="7195" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="7197" href="Applications.BarRecursion.General.html#6657" class="Function">𝐒</a> <a id="7199" href="Applications.BarRecursion.General.html#6957" class="Bound">Y</a> <a id="7201" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="7203" href="Applications.BarRecursion.General.html#2086" class="Function Operator">secures</a> <a id="7211" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="7213" href="Applications.BarRecursion.General.html#6957" class="Bound">Y</a> <a id="7215" href="SystemT.Base.html#1723" class="Function Operator">⟧</a>
  <a id="7219" href="Applications.BarRecursion.General.html#7189" class="Function">SsY</a> <a id="7223" href="Applications.BarRecursion.General.html#7223" class="Bound">s</a> <a id="7225" href="Applications.BarRecursion.General.html#7225" class="Bound">sS</a> <a id="7228" href="Applications.BarRecursion.General.html#7228" class="Bound">α</a> <a id="7230" href="Applications.BarRecursion.General.html#7230" class="Bound">sα</a> <a id="7233" class="Symbol">=</a> <a id="7235" href="Preliminaries.html#1406" class="Function Operator">begin</a>
     <a id="7246" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="7248" href="Applications.BarRecursion.General.html#6957" class="Bound">Y</a> <a id="7250" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="7252" class="Symbol">(</a><a id="7253" href="Applications.BarRecursion.General.html#7223" class="Bound">s</a> <a id="7255" href="Preliminaries.html#6644" class="Function Operator">^</a><a id="7256" class="Symbol">)</a>
    <a id="7262" href="Preliminaries.html#1476" class="Function Operator">≡⟨</a> <a id="7265" href="Preliminaries.html#2060" class="Field">pr₁</a> <a id="7269" class="Symbol">(</a><a id="7270" href="Applications.BarRecursion.General.html#6993" class="Function">fact</a> <a id="7275" class="Symbol">(</a><a id="7276" href="Applications.BarRecursion.General.html#7223" class="Bound">s</a> <a id="7278" href="Preliminaries.html#6644" class="Function Operator">^</a><a id="7279" class="Symbol">))</a> <a id="7282" href="Preliminaries.html#1476" class="Function Operator">⟩</a>
     <a id="7289" href="Applications.BarRecursion.General.html#2910" class="Function">𝑉</a> <a id="7291" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="7293" href="Applications.BarRecursion.General.html#6957" class="Bound">Y</a> <a id="7295" href="Framework.Gentzen.Translation.html#1626" class="Function Operator">ᴶ</a> <a id="7297" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="7299" href="Applications.BarRecursion.General.html#5327" class="Function">Ω</a> <a id="7301" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="7303" class="Symbol">(</a><a id="7304" href="Applications.BarRecursion.General.html#7223" class="Bound">s</a> <a id="7306" href="Preliminaries.html#6644" class="Function Operator">^</a><a id="7307" class="Symbol">)</a>
    <a id="7313" href="Preliminaries.html#1476" class="Function Operator">≡⟨</a> <a id="7316" href="Preliminaries.html#2060" class="Field">pr₁</a> <a id="7320" class="Symbol">(</a><a id="7321" href="Preliminaries.html#2070" class="Field">pr₂</a> <a id="7325" class="Symbol">(</a><a id="7326" href="Preliminaries.html#2070" class="Field">pr₂</a> <a id="7330" class="Symbol">(</a><a id="7331" href="Applications.BarRecursion.General.html#6993" class="Function">fact</a> <a id="7336" href="Preliminaries.html#4032" class="Function">0ʷ</a><a id="7338" class="Symbol">)))</a> <a id="7342" href="Applications.BarRecursion.General.html#7223" class="Bound">s</a> <a id="7344" href="Applications.BarRecursion.General.html#7225" class="Bound">sS</a> <a id="7347" href="Applications.BarRecursion.General.html#7228" class="Bound">α</a> <a id="7349" href="Applications.BarRecursion.General.html#7230" class="Bound">sα</a> <a id="7352" href="Preliminaries.html#1476" class="Function Operator">⟩</a>
     <a id="7359" href="Applications.BarRecursion.General.html#2910" class="Function">𝑉</a> <a id="7361" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="7363" href="Applications.BarRecursion.General.html#6957" class="Bound">Y</a> <a id="7365" href="Framework.Gentzen.Translation.html#1626" class="Function Operator">ᴶ</a> <a id="7367" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="7369" href="Applications.BarRecursion.General.html#5327" class="Function">Ω</a> <a id="7371" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="7373" href="Applications.BarRecursion.General.html#7228" class="Bound">α</a>
    <a id="7379" href="Preliminaries.html#1476" class="Function Operator">≡⟨</a> <a id="7382" href="Preliminaries.html#1094" class="Function">sym</a> <a id="7386" class="Symbol">(</a><a id="7387" href="Preliminaries.html#2060" class="Field">pr₁</a> <a id="7391" class="Symbol">(</a><a id="7392" href="Applications.BarRecursion.General.html#6993" class="Function">fact</a> <a id="7397" href="Applications.BarRecursion.General.html#7228" class="Bound">α</a><a id="7398" class="Symbol">))</a> <a id="7401" href="Preliminaries.html#1476" class="Function Operator">⟩</a>
     <a id="7408" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="7410" href="Applications.BarRecursion.General.html#6957" class="Bound">Y</a> <a id="7412" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="7414" href="Applications.BarRecursion.General.html#7228" class="Bound">α</a>
    <a id="7420" href="Preliminaries.html#1573" class="Function Operator">∎</a>
  <a id="7424" href="Applications.BarRecursion.General.html#7424" class="Function">gbr-correct</a> <a id="7436" class="Symbol">:</a> <a id="7438" href="Applications.BarRecursion.General.html#2246" class="Function">GBR</a> <a id="7442" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="7444" href="Applications.BarRecursion.General.html#6657" class="Function">𝐒</a> <a id="7446" href="Applications.BarRecursion.General.html#6957" class="Bound">Y</a> <a id="7448" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="7450" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="7452" href="Applications.BarRecursion.General.html#6708" class="Function">𝐠𝐛𝐫</a> <a id="7456" href="Applications.BarRecursion.General.html#6957" class="Bound">Y</a> <a id="7458" href="SystemT.Base.html#1723" class="Function Operator">⟧</a>
  <a id="7462" href="Applications.BarRecursion.General.html#7424" class="Function">gbr-correct</a> <a id="7474" class="Symbol">=</a> <a id="7476" href="Preliminaries.html#2070" class="Field">pr₂</a> <a id="7480" class="Symbol">(</a><a id="7481" href="Preliminaries.html#2070" class="Field">pr₂</a> <a id="7485" class="Symbol">(</a><a id="7486" href="Preliminaries.html#2070" class="Field">pr₂</a> <a id="7490" class="Symbol">(</a><a id="7491" href="Applications.BarRecursion.General.html#6993" class="Function">fact</a> <a id="7496" href="Preliminaries.html#4032" class="Function">0ʷ</a><a id="7498" class="Symbol">)))</a>

<a id="7503" class="Markup">\end{code}</a><a id="7513" class="Background">

■ Appendix : Proofs of
  1. Ψ-GBR : Ψ k is a bar recursion functional for λα.k
  2. Rκ : κ preserves the logical relation

</a><a id="7638" class="Markup">\begin{code}</a>

<a id="7652" class="Comment">--</a>
<a id="7655" class="Comment">-- [1, Lemma 2.1] : Ψ k is a bar recursion functional for λα.k</a>
<a id="7718" class="Comment">--</a>
<a id="7721" class="Comment">-- Ψ-GBR : FunExt</a>
<a id="7739" class="Comment">--       → (k : ℕ) → GBR (λ s → lt k (len s)) (⟦ Ψ ⟧ k)</a>
<a id="7795" class="Comment">--</a>
<a id="7798" class="Comment">-- i.e. for any G H s</a>
<a id="7820" class="Comment">--</a>
<a id="7823" class="Comment">--   k &lt; |s|  →  Ψ k G H s ≡ G s</a>
<a id="7856" class="Comment">--   k ≮ |s|  →  Ψ k G H s ≡ H s (λ m → Ψ k G H (s ✦ m))</a>
<a id="7913" class="Comment">--</a>
<a id="7916" href="Applications.BarRecursion.General.html#4895" class="Function">Ψ-GBR</a> <a id="7922" href="Applications.BarRecursion.General.html#7922" class="Bound">funExt</a> <a id="7929" href="Applications.BarRecursion.General.html#7929" class="Bound">k</a> <a id="7931" href="Applications.BarRecursion.General.html#7931" class="Bound">G</a> <a id="7933" href="Applications.BarRecursion.General.html#7933" class="Bound">H</a> <a id="7935" href="Applications.BarRecursion.General.html#7935" class="Bound">s</a> <a id="7937" class="Symbol">=</a> <a id="7939" href="Applications.BarRecursion.General.html#7960" class="Function">base</a> <a id="7944" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="7946" href="Applications.BarRecursion.General.html#8037" class="Function">step</a>
 <a id="7952" class="Keyword">where</a>
  <a id="7960" href="Applications.BarRecursion.General.html#7960" class="Function">base</a> <a id="7965" class="Symbol">:</a> <a id="7967" href="Preliminaries.html#2476" class="Function">¬</a> <a id="7969" class="Symbol">(</a><a id="7970" href="SystemT.Auxiliaries.html#4194" class="Function">lt</a> <a id="7973" href="Applications.BarRecursion.General.html#7929" class="Bound">k</a> <a id="7975" class="Symbol">(</a><a id="7976" href="Preliminaries.html#5673" class="Function">len</a> <a id="7980" href="Applications.BarRecursion.General.html#7935" class="Bound">s</a><a id="7981" class="Symbol">)</a> <a id="7983" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="7985" class="Number">0</a><a id="7986" class="Symbol">)</a>
       <a id="7995" class="Symbol">→</a> <a id="7997" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="7999" href="Applications.BarRecursion.General.html#4490" class="Function">Ψ</a> <a id="8001" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="8003" href="Applications.BarRecursion.General.html#7929" class="Bound">k</a> <a id="8005" href="Applications.BarRecursion.General.html#7931" class="Bound">G</a> <a id="8007" href="Applications.BarRecursion.General.html#7933" class="Bound">H</a> <a id="8009" href="Applications.BarRecursion.General.html#7935" class="Bound">s</a> <a id="8011" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="8013" href="Applications.BarRecursion.General.html#7931" class="Bound">G</a> <a id="8015" href="Applications.BarRecursion.General.html#7935" class="Bound">s</a>
  <a id="8019" href="Applications.BarRecursion.General.html#7960" class="Function">base</a> <a id="8024" class="Symbol">=</a> <a id="8026" href="SystemT.Auxiliaries.html#5083" class="Function">If-spec₁</a>
  <a id="8037" href="Applications.BarRecursion.General.html#8037" class="Function">step</a> <a id="8042" class="Symbol">:</a> <a id="8044" href="SystemT.Auxiliaries.html#4194" class="Function">lt</a> <a id="8047" href="Applications.BarRecursion.General.html#7929" class="Bound">k</a> <a id="8049" class="Symbol">(</a><a id="8050" href="Preliminaries.html#5673" class="Function">len</a> <a id="8054" href="Applications.BarRecursion.General.html#7935" class="Bound">s</a><a id="8055" class="Symbol">)</a> <a id="8057" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="8059" class="Number">0</a>
       <a id="8068" class="Symbol">→</a> <a id="8070" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="8072" href="Applications.BarRecursion.General.html#4490" class="Function">Ψ</a> <a id="8074" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="8076" href="Applications.BarRecursion.General.html#7929" class="Bound">k</a> <a id="8078" href="Applications.BarRecursion.General.html#7931" class="Bound">G</a> <a id="8080" href="Applications.BarRecursion.General.html#7933" class="Bound">H</a> <a id="8082" href="Applications.BarRecursion.General.html#7935" class="Bound">s</a> <a id="8084" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="8086" href="Applications.BarRecursion.General.html#7933" class="Bound">H</a> <a id="8088" href="Applications.BarRecursion.General.html#7935" class="Bound">s</a> <a id="8090" class="Symbol">(λ</a> <a id="8093" href="Applications.BarRecursion.General.html#8093" class="Bound">m</a> <a id="8095" class="Symbol">→</a> <a id="8097" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="8099" href="Applications.BarRecursion.General.html#4490" class="Function">Ψ</a> <a id="8101" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="8103" href="Applications.BarRecursion.General.html#7929" class="Bound">k</a> <a id="8105" href="Applications.BarRecursion.General.html#7931" class="Bound">G</a> <a id="8107" href="Applications.BarRecursion.General.html#7933" class="Bound">H</a> <a id="8109" class="Symbol">(</a><a id="8110" href="Applications.BarRecursion.General.html#7935" class="Bound">s</a> <a id="8112" href="Preliminaries.html#5725" class="Function Operator">✦</a> <a id="8114" href="Applications.BarRecursion.General.html#8093" class="Bound">m</a><a id="8115" class="Symbol">))</a>
  <a id="8120" href="Applications.BarRecursion.General.html#8037" class="Function">step</a> <a id="8125" href="Applications.BarRecursion.General.html#8125" class="Bound">k≮|s|</a> <a id="8131" class="Symbol">=</a> <a id="8133" href="Preliminaries.html#2274" class="Function">case</a> <a id="8138" href="Applications.BarRecursion.General.html#8265" class="Function">claim₀</a> <a id="8145" href="Applications.BarRecursion.General.html#9089" class="Function">claim₁</a> <a id="8152" class="Symbol">(</a><a id="8153" href="Preliminaries.html#3482" class="Function">≤-cases</a> <a id="8161" class="Symbol">(</a><a id="8162" href="SystemT.Auxiliaries.html#4693" class="Function">Lt→≤</a> <a id="8167" href="Applications.BarRecursion.General.html#8125" class="Bound">k≮|s|</a><a id="8172" class="Symbol">))</a>
   <a id="8178" class="Keyword">where</a>
    <a id="8188" href="Applications.BarRecursion.General.html#8188" class="Function">E4</a> <a id="8191" class="Symbol">:</a> <a id="8193" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="8195" href="Applications.BarRecursion.General.html#4490" class="Function">Ψ</a> <a id="8197" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="8199" href="Applications.BarRecursion.General.html#7929" class="Bound">k</a> <a id="8201" href="Applications.BarRecursion.General.html#7931" class="Bound">G</a> <a id="8203" href="Applications.BarRecursion.General.html#7933" class="Bound">H</a> <a id="8205" href="Applications.BarRecursion.General.html#7935" class="Bound">s</a> <a id="8207" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="8209" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="8211" href="Applications.BarRecursion.General.html#4088" class="Function">φ</a> <a id="8213" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="8215" class="Symbol">(</a><a id="8216" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="8220" href="Applications.BarRecursion.General.html#7929" class="Bound">k</a> <a id="8222" href="SystemT.Auxiliaries.html#5745" class="Function Operator">-</a> <a id="8224" href="Preliminaries.html#5673" class="Function">len</a> <a id="8228" href="Applications.BarRecursion.General.html#7935" class="Bound">s</a><a id="8229" class="Symbol">)</a> <a id="8231" href="Applications.BarRecursion.General.html#7931" class="Bound">G</a> <a id="8233" href="Applications.BarRecursion.General.html#7933" class="Bound">H</a> <a id="8235" href="Applications.BarRecursion.General.html#7935" class="Bound">s</a>
    <a id="8241" href="Applications.BarRecursion.General.html#8188" class="Function">E4</a> <a id="8244" class="Symbol">=</a> <a id="8246" href="SystemT.Auxiliaries.html#4975" class="Function">If-spec₀</a> <a id="8255" href="Applications.BarRecursion.General.html#8125" class="Bound">k≮|s|</a>
    <a id="8265" href="Applications.BarRecursion.General.html#8265" class="Function">claim₀</a> <a id="8272" class="Symbol">:</a> <a id="8274" href="Preliminaries.html#5673" class="Function">len</a> <a id="8278" href="Applications.BarRecursion.General.html#7935" class="Bound">s</a> <a id="8280" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="8282" href="Applications.BarRecursion.General.html#7929" class="Bound">k</a>
           <a id="8295" class="Symbol">→</a> <a id="8297" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="8299" href="Applications.BarRecursion.General.html#4490" class="Function">Ψ</a> <a id="8301" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="8303" href="Applications.BarRecursion.General.html#7929" class="Bound">k</a> <a id="8305" href="Applications.BarRecursion.General.html#7931" class="Bound">G</a> <a id="8307" href="Applications.BarRecursion.General.html#7933" class="Bound">H</a> <a id="8309" href="Applications.BarRecursion.General.html#7935" class="Bound">s</a> <a id="8311" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="8313" href="Applications.BarRecursion.General.html#7933" class="Bound">H</a> <a id="8315" href="Applications.BarRecursion.General.html#7935" class="Bound">s</a> <a id="8317" class="Symbol">(λ</a> <a id="8320" href="Applications.BarRecursion.General.html#8320" class="Bound">m</a> <a id="8322" class="Symbol">→</a> <a id="8324" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="8326" href="Applications.BarRecursion.General.html#4490" class="Function">Ψ</a> <a id="8328" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="8330" href="Applications.BarRecursion.General.html#7929" class="Bound">k</a> <a id="8332" href="Applications.BarRecursion.General.html#7931" class="Bound">G</a> <a id="8334" href="Applications.BarRecursion.General.html#7933" class="Bound">H</a> <a id="8336" class="Symbol">(</a><a id="8337" href="Applications.BarRecursion.General.html#7935" class="Bound">s</a> <a id="8339" href="Preliminaries.html#5725" class="Function Operator">✦</a> <a id="8341" href="Applications.BarRecursion.General.html#8320" class="Bound">m</a><a id="8342" class="Symbol">))</a>
    <a id="8349" href="Applications.BarRecursion.General.html#8265" class="Function">claim₀</a> <a id="8356" href="Applications.BarRecursion.General.html#8356" class="Bound">|s|≡k</a> <a id="8362" class="Symbol">=</a> <a id="8364" href="Preliminaries.html#1406" class="Function Operator">begin</a>
      <a id="8376" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="8378" href="Applications.BarRecursion.General.html#4490" class="Function">Ψ</a> <a id="8380" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="8382" href="Applications.BarRecursion.General.html#7929" class="Bound">k</a> <a id="8384" href="Applications.BarRecursion.General.html#7931" class="Bound">G</a> <a id="8386" href="Applications.BarRecursion.General.html#7933" class="Bound">H</a> <a id="8388" href="Applications.BarRecursion.General.html#7935" class="Bound">s</a> <a id="8390" href="Preliminaries.html#1476" class="Function Operator">≡⟨</a> <a id="8393" href="Applications.BarRecursion.General.html#8188" class="Function">E4</a> <a id="8396" href="Preliminaries.html#1476" class="Function Operator">⟩</a>  <a id="8399" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="8401" href="Applications.BarRecursion.General.html#4088" class="Function">φ</a> <a id="8403" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="8405" class="Symbol">(</a><a id="8406" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="8410" href="Applications.BarRecursion.General.html#7929" class="Bound">k</a> <a id="8412" href="SystemT.Auxiliaries.html#5745" class="Function Operator">-</a> <a id="8414" href="Preliminaries.html#5673" class="Function">len</a> <a id="8418" href="Applications.BarRecursion.General.html#7935" class="Bound">s</a><a id="8419" class="Symbol">)</a> <a id="8421" href="Applications.BarRecursion.General.html#7931" class="Bound">G</a> <a id="8423" href="Applications.BarRecursion.General.html#7933" class="Bound">H</a> <a id="8425" href="Applications.BarRecursion.General.html#7935" class="Bound">s</a>
                    <a id="8447" href="Preliminaries.html#1476" class="Function Operator">≡⟨</a> <a id="8450" href="Applications.BarRecursion.General.html#8550" class="Function">†</a> <a id="8452" href="Preliminaries.html#1476" class="Function Operator">⟩</a>   <a id="8456" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="8458" href="Applications.BarRecursion.General.html#4088" class="Function">φ</a> <a id="8460" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="8462" class="Number">1</a> <a id="8464" href="Applications.BarRecursion.General.html#7931" class="Bound">G</a> <a id="8466" href="Applications.BarRecursion.General.html#7933" class="Bound">H</a> <a id="8468" href="Applications.BarRecursion.General.html#7935" class="Bound">s</a>
                    <a id="8490" href="Preliminaries.html#1476" class="Function Operator">≡⟨</a> <a id="8493" href="Applications.BarRecursion.General.html#8982" class="Function">E4&#39;</a> <a id="8497" href="Preliminaries.html#1476" class="Function Operator">⟩</a> <a id="8499" href="Applications.BarRecursion.General.html#7933" class="Bound">H</a> <a id="8501" href="Applications.BarRecursion.General.html#7935" class="Bound">s</a> <a id="8503" class="Symbol">(λ</a> <a id="8506" href="Applications.BarRecursion.General.html#8506" class="Bound">m</a> <a id="8508" class="Symbol">→</a> <a id="8510" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="8512" href="Applications.BarRecursion.General.html#4490" class="Function">Ψ</a> <a id="8514" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="8516" href="Applications.BarRecursion.General.html#7929" class="Bound">k</a> <a id="8518" href="Applications.BarRecursion.General.html#7931" class="Bound">G</a> <a id="8520" href="Applications.BarRecursion.General.html#7933" class="Bound">H</a> <a id="8522" class="Symbol">(</a><a id="8523" href="Applications.BarRecursion.General.html#7935" class="Bound">s</a> <a id="8525" href="Preliminaries.html#5725" class="Function Operator">✦</a> <a id="8527" href="Applications.BarRecursion.General.html#8506" class="Bound">m</a><a id="8528" class="Symbol">))</a> <a id="8531" href="Preliminaries.html#1573" class="Function Operator">∎</a>
     <a id="8538" class="Keyword">where</a>
      <a id="8550" href="Applications.BarRecursion.General.html#8550" class="Function">†</a> <a id="8552" class="Symbol">:</a> <a id="8554" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="8556" href="Applications.BarRecursion.General.html#4088" class="Function">φ</a> <a id="8558" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="8560" class="Symbol">(</a><a id="8561" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="8565" href="Applications.BarRecursion.General.html#7929" class="Bound">k</a> <a id="8567" href="SystemT.Auxiliaries.html#5745" class="Function Operator">-</a> <a id="8569" href="Preliminaries.html#5673" class="Function">len</a> <a id="8573" href="Applications.BarRecursion.General.html#7935" class="Bound">s</a><a id="8574" class="Symbol">)</a> <a id="8576" href="Applications.BarRecursion.General.html#7931" class="Bound">G</a> <a id="8578" href="Applications.BarRecursion.General.html#7933" class="Bound">H</a> <a id="8580" href="Applications.BarRecursion.General.html#7935" class="Bound">s</a> <a id="8582" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="8584" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="8586" href="Applications.BarRecursion.General.html#4088" class="Function">φ</a> <a id="8588" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="8590" class="Number">1</a> <a id="8592" href="Applications.BarRecursion.General.html#7931" class="Bound">G</a> <a id="8594" href="Applications.BarRecursion.General.html#7933" class="Bound">H</a> <a id="8596" href="Applications.BarRecursion.General.html#7935" class="Bound">s</a>
      <a id="8604" href="Applications.BarRecursion.General.html#8550" class="Function">†</a> <a id="8606" class="Symbol">=</a> <a id="8608" href="Preliminaries.html#839" class="Function">ap</a> <a id="8611" class="Symbol">(λ</a> <a id="8614" href="Applications.BarRecursion.General.html#8614" class="Bound">x</a> <a id="8616" class="Symbol">→</a> <a id="8618" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="8620" href="Applications.BarRecursion.General.html#4088" class="Function">φ</a> <a id="8622" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="8624" href="Applications.BarRecursion.General.html#8614" class="Bound">x</a> <a id="8626" href="Applications.BarRecursion.General.html#7931" class="Bound">G</a> <a id="8628" href="Applications.BarRecursion.General.html#7933" class="Bound">H</a> <a id="8630" href="Applications.BarRecursion.General.html#7935" class="Bound">s</a><a id="8631" class="Symbol">)</a>
             <a id="8646" class="Symbol">(</a><a id="8647" href="Preliminaries.html#1161" class="Function">trans</a> <a id="8653" class="Symbol">(</a><a id="8654" href="Preliminaries.html#839" class="Function">ap</a> <a id="8657" class="Symbol">(</a><a id="8658" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="8662" href="Applications.BarRecursion.General.html#7929" class="Bound">k</a> <a id="8664" href="SystemT.Auxiliaries.html#5745" class="Function Operator">-_</a><a id="8666" class="Symbol">)</a> <a id="8668" href="Applications.BarRecursion.General.html#8356" class="Bound">|s|≡k</a><a id="8673" class="Symbol">)</a> <a id="8675" class="Symbol">(</a><a id="8676" href="SystemT.Auxiliaries.html#5778" class="Function">Lm[n+1-n≡1]</a> <a id="8688" href="Applications.BarRecursion.General.html#7929" class="Bound">k</a><a id="8689" class="Symbol">))</a>
      <a id="8698" href="Applications.BarRecursion.General.html#8698" class="Function">k+1≡|sm|</a> <a id="8707" class="Symbol">:</a> <a id="8709" class="Symbol">{</a><a id="8710" href="Applications.BarRecursion.General.html#8710" class="Bound">m</a> <a id="8712" class="Symbol">:</a> <a id="8714" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="8715" class="Symbol">}</a> <a id="8717" class="Symbol">→</a> <a id="8719" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="8723" href="Applications.BarRecursion.General.html#7929" class="Bound">k</a> <a id="8725" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="8727" href="Preliminaries.html#5673" class="Function">len</a> <a id="8731" class="Symbol">(</a><a id="8732" href="Applications.BarRecursion.General.html#7935" class="Bound">s</a> <a id="8734" href="Preliminaries.html#5725" class="Function Operator">✦</a> <a id="8736" href="Applications.BarRecursion.General.html#8710" class="Bound">m</a><a id="8737" class="Symbol">)</a>
      <a id="8745" href="Applications.BarRecursion.General.html#8698" class="Function">k+1≡|sm|</a> <a id="8754" class="Symbol">=</a> <a id="8756" href="Preliminaries.html#1161" class="Function">trans</a> <a id="8762" class="Symbol">(</a><a id="8763" href="Preliminaries.html#1094" class="Function">sym</a> <a id="8767" class="Symbol">(</a><a id="8768" href="Preliminaries.html#839" class="Function">ap</a> <a id="8771" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="8775" href="Applications.BarRecursion.General.html#8356" class="Bound">|s|≡k</a><a id="8780" class="Symbol">))</a> <a id="8783" class="Symbol">(</a><a id="8784" href="Preliminaries.html#5920" class="Function">len✦-suc</a> <a id="8793" href="Applications.BarRecursion.General.html#7935" class="Bound">s</a><a id="8794" class="Symbol">)</a>
      <a id="8802" href="Applications.BarRecursion.General.html#8802" class="Function">k&lt;|sm|</a> <a id="8809" class="Symbol">:</a> <a id="8811" class="Symbol">{</a><a id="8812" href="Applications.BarRecursion.General.html#8812" class="Bound">m</a> <a id="8814" class="Symbol">:</a> <a id="8816" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="8817" class="Symbol">}</a> <a id="8819" class="Symbol">→</a> <a id="8821" href="Preliminaries.html#2476" class="Function">¬</a> <a id="8823" class="Symbol">(</a><a id="8824" href="SystemT.Auxiliaries.html#4194" class="Function">lt</a> <a id="8827" href="Applications.BarRecursion.General.html#7929" class="Bound">k</a> <a id="8829" class="Symbol">(</a><a id="8830" href="Preliminaries.html#5673" class="Function">len</a> <a id="8834" class="Symbol">(</a><a id="8835" href="Applications.BarRecursion.General.html#7935" class="Bound">s</a> <a id="8837" href="Preliminaries.html#5725" class="Function Operator">✦</a> <a id="8839" href="Applications.BarRecursion.General.html#8812" class="Bound">m</a><a id="8840" class="Symbol">))</a> <a id="8843" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="8845" class="Number">0</a><a id="8846" class="Symbol">)</a>
      <a id="8854" href="Applications.BarRecursion.General.html#8802" class="Function">k&lt;|sm|</a> <a id="8861" class="Symbol">{</a><a id="8862" href="Applications.BarRecursion.General.html#8862" class="Bound">m</a><a id="8863" class="Symbol">}</a> <a id="8865" class="Symbol">=</a> <a id="8867" href="SystemT.Auxiliaries.html#4222" class="Function">&lt;→Lt</a> <a id="8872" class="Symbol">(</a><a id="8873" href="Preliminaries.html#3302" class="Function">≤refl&#39;</a> <a id="8880" href="Applications.BarRecursion.General.html#8698" class="Function">k+1≡|sm|</a><a id="8888" class="Symbol">)</a>
      <a id="8896" href="Applications.BarRecursion.General.html#8896" class="Function">fact</a> <a id="8901" class="Symbol">:</a> <a id="8903" class="Symbol">(</a><a id="8904" href="Applications.BarRecursion.General.html#8904" class="Bound">m</a> <a id="8906" class="Symbol">:</a> <a id="8908" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="8909" class="Symbol">)</a> <a id="8911" class="Symbol">→</a> <a id="8913" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="8915" href="Applications.BarRecursion.General.html#4490" class="Function">Ψ</a> <a id="8917" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="8919" href="Applications.BarRecursion.General.html#7929" class="Bound">k</a> <a id="8921" href="Applications.BarRecursion.General.html#7931" class="Bound">G</a> <a id="8923" href="Applications.BarRecursion.General.html#7933" class="Bound">H</a> <a id="8925" class="Symbol">(</a><a id="8926" href="Applications.BarRecursion.General.html#7935" class="Bound">s</a> <a id="8928" href="Preliminaries.html#5725" class="Function Operator">✦</a> <a id="8930" href="Applications.BarRecursion.General.html#8904" class="Bound">m</a><a id="8931" class="Symbol">)</a> <a id="8933" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="8935" href="Applications.BarRecursion.General.html#7931" class="Bound">G</a> <a id="8937" class="Symbol">(</a><a id="8938" href="Applications.BarRecursion.General.html#7935" class="Bound">s</a> <a id="8940" href="Preliminaries.html#5725" class="Function Operator">✦</a> <a id="8942" href="Applications.BarRecursion.General.html#8904" class="Bound">m</a><a id="8943" class="Symbol">)</a>
      <a id="8951" href="Applications.BarRecursion.General.html#8896" class="Function">fact</a> <a id="8956" class="Symbol">_</a> <a id="8958" class="Symbol">=</a> <a id="8960" href="SystemT.Auxiliaries.html#5083" class="Function">If-spec₁</a> <a id="8969" href="Applications.BarRecursion.General.html#8802" class="Function">k&lt;|sm|</a>
      <a id="8982" href="Applications.BarRecursion.General.html#8982" class="Function">E4&#39;</a> <a id="8986" class="Symbol">:</a> <a id="8988" href="Applications.BarRecursion.General.html#7933" class="Bound">H</a> <a id="8990" href="Applications.BarRecursion.General.html#7935" class="Bound">s</a> <a id="8992" class="Symbol">(λ</a> <a id="8995" href="Applications.BarRecursion.General.html#8995" class="Bound">m</a> <a id="8997" class="Symbol">→</a> <a id="8999" href="Applications.BarRecursion.General.html#7931" class="Bound">G</a> <a id="9001" class="Symbol">(</a><a id="9002" href="Applications.BarRecursion.General.html#7935" class="Bound">s</a> <a id="9004" href="Preliminaries.html#5725" class="Function Operator">✦</a> <a id="9006" href="Applications.BarRecursion.General.html#8995" class="Bound">m</a><a id="9007" class="Symbol">))</a> <a id="9010" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="9012" href="Applications.BarRecursion.General.html#7933" class="Bound">H</a> <a id="9014" href="Applications.BarRecursion.General.html#7935" class="Bound">s</a> <a id="9016" class="Symbol">(λ</a> <a id="9019" href="Applications.BarRecursion.General.html#9019" class="Bound">m</a> <a id="9021" class="Symbol">→</a> <a id="9023" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="9025" href="Applications.BarRecursion.General.html#4490" class="Function">Ψ</a> <a id="9027" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="9029" href="Applications.BarRecursion.General.html#7929" class="Bound">k</a> <a id="9031" href="Applications.BarRecursion.General.html#7931" class="Bound">G</a> <a id="9033" href="Applications.BarRecursion.General.html#7933" class="Bound">H</a> <a id="9035" class="Symbol">(</a><a id="9036" href="Applications.BarRecursion.General.html#7935" class="Bound">s</a> <a id="9038" href="Preliminaries.html#5725" class="Function Operator">✦</a> <a id="9040" href="Applications.BarRecursion.General.html#9019" class="Bound">m</a><a id="9041" class="Symbol">))</a>
      <a id="9050" href="Applications.BarRecursion.General.html#8982" class="Function">E4&#39;</a> <a id="9054" class="Symbol">=</a> <a id="9056" href="Preliminaries.html#839" class="Function">ap</a> <a id="9059" class="Symbol">(</a><a id="9060" href="Applications.BarRecursion.General.html#7933" class="Bound">H</a> <a id="9062" href="Applications.BarRecursion.General.html#7935" class="Bound">s</a><a id="9063" class="Symbol">)</a> <a id="9065" class="Symbol">(</a><a id="9066" href="Preliminaries.html#1094" class="Function">sym</a> <a id="9070" class="Symbol">(</a><a id="9071" href="Applications.BarRecursion.General.html#7922" class="Bound">funExt</a> <a id="9078" href="Applications.BarRecursion.General.html#8896" class="Function">fact</a><a id="9082" class="Symbol">))</a>
    <a id="9089" href="Applications.BarRecursion.General.html#9089" class="Function">claim₁</a> <a id="9096" class="Symbol">:</a> <a id="9098" href="Preliminaries.html#5673" class="Function">len</a> <a id="9102" href="Applications.BarRecursion.General.html#7935" class="Bound">s</a> <a id="9104" href="Preliminaries.html#3155" class="Function Operator">&lt;</a> <a id="9106" href="Applications.BarRecursion.General.html#7929" class="Bound">k</a>
           <a id="9119" class="Symbol">→</a> <a id="9121" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="9123" href="Applications.BarRecursion.General.html#4490" class="Function">Ψ</a> <a id="9125" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="9127" href="Applications.BarRecursion.General.html#7929" class="Bound">k</a> <a id="9129" href="Applications.BarRecursion.General.html#7931" class="Bound">G</a> <a id="9131" href="Applications.BarRecursion.General.html#7933" class="Bound">H</a> <a id="9133" href="Applications.BarRecursion.General.html#7935" class="Bound">s</a> <a id="9135" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="9137" href="Applications.BarRecursion.General.html#7933" class="Bound">H</a> <a id="9139" href="Applications.BarRecursion.General.html#7935" class="Bound">s</a> <a id="9141" class="Symbol">(λ</a> <a id="9144" href="Applications.BarRecursion.General.html#9144" class="Bound">m</a> <a id="9146" class="Symbol">→</a> <a id="9148" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="9150" href="Applications.BarRecursion.General.html#4490" class="Function">Ψ</a> <a id="9152" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="9154" href="Applications.BarRecursion.General.html#7929" class="Bound">k</a> <a id="9156" href="Applications.BarRecursion.General.html#7931" class="Bound">G</a> <a id="9158" href="Applications.BarRecursion.General.html#7933" class="Bound">H</a> <a id="9160" class="Symbol">(</a><a id="9161" href="Applications.BarRecursion.General.html#7935" class="Bound">s</a> <a id="9163" href="Preliminaries.html#5725" class="Function Operator">✦</a> <a id="9165" href="Applications.BarRecursion.General.html#9144" class="Bound">m</a><a id="9166" class="Symbol">))</a>
    <a id="9173" href="Applications.BarRecursion.General.html#9089" class="Function">claim₁</a> <a id="9180" href="Applications.BarRecursion.General.html#9180" class="Bound">|s|&lt;k</a> <a id="9186" class="Symbol">=</a> <a id="9188" href="Preliminaries.html#1406" class="Function Operator">begin</a>
      <a id="9200" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="9202" href="Applications.BarRecursion.General.html#4490" class="Function">Ψ</a> <a id="9204" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="9206" href="Applications.BarRecursion.General.html#7929" class="Bound">k</a> <a id="9208" href="Applications.BarRecursion.General.html#7931" class="Bound">G</a> <a id="9210" href="Applications.BarRecursion.General.html#7933" class="Bound">H</a> <a id="9212" href="Applications.BarRecursion.General.html#7935" class="Bound">s</a> <a id="9214" href="Preliminaries.html#1476" class="Function Operator">≡⟨</a> <a id="9217" href="Applications.BarRecursion.General.html#8188" class="Function">E4</a> <a id="9220" href="Preliminaries.html#1476" class="Function Operator">⟩</a>  <a id="9223" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="9225" href="Applications.BarRecursion.General.html#4088" class="Function">φ</a> <a id="9227" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="9229" class="Symbol">(</a><a id="9230" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="9234" href="Applications.BarRecursion.General.html#7929" class="Bound">k</a> <a id="9236" href="SystemT.Auxiliaries.html#5745" class="Function Operator">-</a> <a id="9238" href="Preliminaries.html#5673" class="Function">len</a> <a id="9242" href="Applications.BarRecursion.General.html#7935" class="Bound">s</a><a id="9243" class="Symbol">)</a> <a id="9245" href="Applications.BarRecursion.General.html#7931" class="Bound">G</a> <a id="9247" href="Applications.BarRecursion.General.html#7933" class="Bound">H</a> <a id="9249" href="Applications.BarRecursion.General.html#7935" class="Bound">s</a>
                    <a id="9271" href="Preliminaries.html#1476" class="Function Operator">≡⟨</a> <a id="9274" href="Applications.BarRecursion.General.html#9715" class="Function">E3</a> <a id="9277" href="Preliminaries.html#1476" class="Function Operator">⟩</a>  <a id="9280" href="Applications.BarRecursion.General.html#7933" class="Bound">H</a> <a id="9282" href="Applications.BarRecursion.General.html#7935" class="Bound">s</a> <a id="9284" class="Symbol">(λ</a> <a id="9287" href="Applications.BarRecursion.General.html#9287" class="Bound">m</a> <a id="9289" class="Symbol">→</a> <a id="9291" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="9293" href="Applications.BarRecursion.General.html#4088" class="Function">φ</a> <a id="9295" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="9297" class="Symbol">(</a><a id="9298" href="Applications.BarRecursion.General.html#9541" class="Function">k+1-|s|-1</a><a id="9307" class="Symbol">)</a> <a id="9309" href="Applications.BarRecursion.General.html#7931" class="Bound">G</a> <a id="9311" href="Applications.BarRecursion.General.html#7933" class="Bound">H</a> <a id="9313" class="Symbol">(</a><a id="9314" href="Applications.BarRecursion.General.html#7935" class="Bound">s</a> <a id="9316" href="Preliminaries.html#5725" class="Function Operator">✦</a> <a id="9318" href="Applications.BarRecursion.General.html#9287" class="Bound">m</a><a id="9319" class="Symbol">))</a>
                    <a id="9342" href="Preliminaries.html#1476" class="Function Operator">≡⟨</a> <a id="9345" href="Applications.BarRecursion.General.html#10116" class="Function">□</a> <a id="9347" href="Preliminaries.html#1476" class="Function Operator">⟩</a>   <a id="9351" href="Applications.BarRecursion.General.html#7933" class="Bound">H</a> <a id="9353" href="Applications.BarRecursion.General.html#7935" class="Bound">s</a> <a id="9355" class="Symbol">(λ</a> <a id="9358" href="Applications.BarRecursion.General.html#9358" class="Bound">m</a> <a id="9360" class="Symbol">→</a> <a id="9362" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="9364" href="Applications.BarRecursion.General.html#4088" class="Function">φ</a> <a id="9366" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="9368" class="Symbol">(</a><a id="9369" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="9373" href="Applications.BarRecursion.General.html#7929" class="Bound">k</a> <a id="9375" href="SystemT.Auxiliaries.html#5745" class="Function Operator">-</a> <a id="9377" href="Preliminaries.html#5673" class="Function">len</a> <a id="9381" class="Symbol">(</a><a id="9382" href="Applications.BarRecursion.General.html#7935" class="Bound">s</a> <a id="9384" href="Preliminaries.html#5725" class="Function Operator">✦</a> <a id="9386" href="Applications.BarRecursion.General.html#9358" class="Bound">m</a><a id="9387" class="Symbol">))</a> <a id="9390" href="Applications.BarRecursion.General.html#7931" class="Bound">G</a> <a id="9392" href="Applications.BarRecursion.General.html#7933" class="Bound">H</a> <a id="9394" class="Symbol">(</a><a id="9395" href="Applications.BarRecursion.General.html#7935" class="Bound">s</a> <a id="9397" href="Preliminaries.html#5725" class="Function Operator">✦</a> <a id="9399" href="Applications.BarRecursion.General.html#9358" class="Bound">m</a><a id="9400" class="Symbol">))</a>
                    <a id="9423" href="Preliminaries.html#1476" class="Function Operator">≡⟨</a> <a id="9426" href="Applications.BarRecursion.General.html#10505" class="Function">E4&#39;</a> <a id="9430" href="Preliminaries.html#1476" class="Function Operator">⟩</a> <a id="9432" href="Applications.BarRecursion.General.html#7933" class="Bound">H</a> <a id="9434" href="Applications.BarRecursion.General.html#7935" class="Bound">s</a> <a id="9436" class="Symbol">(λ</a> <a id="9439" href="Applications.BarRecursion.General.html#9439" class="Bound">m</a> <a id="9441" class="Symbol">→</a> <a id="9443" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="9445" href="Applications.BarRecursion.General.html#4490" class="Function">Ψ</a> <a id="9447" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="9449" href="Applications.BarRecursion.General.html#7929" class="Bound">k</a> <a id="9451" href="Applications.BarRecursion.General.html#7931" class="Bound">G</a> <a id="9453" href="Applications.BarRecursion.General.html#7933" class="Bound">H</a> <a id="9455" class="Symbol">(</a><a id="9456" href="Applications.BarRecursion.General.html#7935" class="Bound">s</a> <a id="9458" href="Preliminaries.html#5725" class="Function Operator">✦</a> <a id="9460" href="Applications.BarRecursion.General.html#9439" class="Bound">m</a><a id="9461" class="Symbol">))</a> <a id="9464" href="Preliminaries.html#1573" class="Function Operator">∎</a>
     <a id="9471" class="Keyword">where</a>
      <a id="9483" href="Applications.BarRecursion.General.html#9483" class="Function">|s|&lt;k+1</a> <a id="9491" class="Symbol">:</a> <a id="9493" href="Preliminaries.html#5673" class="Function">len</a> <a id="9497" href="Applications.BarRecursion.General.html#7935" class="Bound">s</a> <a id="9499" href="Preliminaries.html#3155" class="Function Operator">&lt;</a> <a id="9501" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="9505" href="Applications.BarRecursion.General.html#7929" class="Bound">k</a>
      <a id="9513" href="Applications.BarRecursion.General.html#9483" class="Function">|s|&lt;k+1</a> <a id="9521" class="Symbol">=</a> <a id="9523" href="Preliminaries.html#3731" class="Function">≤suc&#39;</a> <a id="9529" href="Applications.BarRecursion.General.html#9180" class="Bound">|s|&lt;k</a>
      <a id="9541" href="Applications.BarRecursion.General.html#9541" class="Function">k+1-|s|-1</a> <a id="9551" class="Symbol">:</a> <a id="9553" href="Preliminaries.html#2603" class="Datatype">ℕ</a>
      <a id="9561" href="Applications.BarRecursion.General.html#9541" class="Function">k+1-|s|-1</a> <a id="9571" class="Symbol">=</a> <a id="9573" href="Preliminaries.html#2060" class="Field">pr₁</a> <a id="9577" class="Symbol">(</a><a id="9578" href="SystemT.Auxiliaries.html#5880" class="Function">Lm[n&lt;m→k+1=m-n]</a> <a id="9594" href="Applications.BarRecursion.General.html#9483" class="Function">|s|&lt;k+1</a><a id="9601" class="Symbol">)</a>
      <a id="9609" href="Applications.BarRecursion.General.html#9609" class="Function">k+1-|s|-1-spec</a> <a id="9624" class="Symbol">:</a> <a id="9626" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="9630" href="Applications.BarRecursion.General.html#9541" class="Function">k+1-|s|-1</a> <a id="9640" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="9642" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="9646" href="Applications.BarRecursion.General.html#7929" class="Bound">k</a> <a id="9648" href="SystemT.Auxiliaries.html#5745" class="Function Operator">-</a> <a id="9650" href="Preliminaries.html#5673" class="Function">len</a> <a id="9654" href="Applications.BarRecursion.General.html#7935" class="Bound">s</a>
      <a id="9662" href="Applications.BarRecursion.General.html#9609" class="Function">k+1-|s|-1-spec</a> <a id="9677" class="Symbol">=</a> <a id="9679" href="Preliminaries.html#2070" class="Field">pr₂</a> <a id="9683" class="Symbol">(</a><a id="9684" href="SystemT.Auxiliaries.html#5880" class="Function">Lm[n&lt;m→k+1=m-n]</a> <a id="9700" href="Applications.BarRecursion.General.html#9483" class="Function">|s|&lt;k+1</a><a id="9707" class="Symbol">)</a>
      <a id="9715" href="Applications.BarRecursion.General.html#9715" class="Function">E3</a> <a id="9718" class="Symbol">:</a> <a id="9720" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="9722" href="Applications.BarRecursion.General.html#4088" class="Function">φ</a> <a id="9724" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="9726" class="Symbol">(</a><a id="9727" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="9731" href="Applications.BarRecursion.General.html#7929" class="Bound">k</a> <a id="9733" href="SystemT.Auxiliaries.html#5745" class="Function Operator">-</a> <a id="9735" href="Preliminaries.html#5673" class="Function">len</a> <a id="9739" href="Applications.BarRecursion.General.html#7935" class="Bound">s</a><a id="9740" class="Symbol">)</a> <a id="9742" href="Applications.BarRecursion.General.html#7931" class="Bound">G</a> <a id="9744" href="Applications.BarRecursion.General.html#7933" class="Bound">H</a> <a id="9746" href="Applications.BarRecursion.General.html#7935" class="Bound">s</a> <a id="9748" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="9750" href="Applications.BarRecursion.General.html#7933" class="Bound">H</a> <a id="9752" href="Applications.BarRecursion.General.html#7935" class="Bound">s</a> <a id="9754" class="Symbol">(λ</a> <a id="9757" href="Applications.BarRecursion.General.html#9757" class="Bound">m</a> <a id="9759" class="Symbol">→</a> <a id="9761" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="9763" href="Applications.BarRecursion.General.html#4088" class="Function">φ</a> <a id="9765" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="9767" class="Symbol">(</a><a id="9768" href="Applications.BarRecursion.General.html#9541" class="Function">k+1-|s|-1</a><a id="9777" class="Symbol">)</a> <a id="9779" href="Applications.BarRecursion.General.html#7931" class="Bound">G</a> <a id="9781" href="Applications.BarRecursion.General.html#7933" class="Bound">H</a> <a id="9783" class="Symbol">(</a><a id="9784" href="Applications.BarRecursion.General.html#7935" class="Bound">s</a> <a id="9786" href="Preliminaries.html#5725" class="Function Operator">✦</a> <a id="9788" href="Applications.BarRecursion.General.html#9757" class="Bound">m</a><a id="9789" class="Symbol">))</a>
      <a id="9798" href="Applications.BarRecursion.General.html#9715" class="Function">E3</a> <a id="9801" class="Symbol">=</a> <a id="9803" href="Preliminaries.html#839" class="Function">ap</a> <a id="9806" class="Symbol">(λ</a> <a id="9809" href="Applications.BarRecursion.General.html#9809" class="Bound">x</a> <a id="9811" class="Symbol">→</a> <a id="9813" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="9815" href="Applications.BarRecursion.General.html#4088" class="Function">φ</a> <a id="9817" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="9819" href="Applications.BarRecursion.General.html#9809" class="Bound">x</a> <a id="9821" href="Applications.BarRecursion.General.html#7931" class="Bound">G</a> <a id="9823" href="Applications.BarRecursion.General.html#7933" class="Bound">H</a> <a id="9825" href="Applications.BarRecursion.General.html#7935" class="Bound">s</a><a id="9826" class="Symbol">)</a> <a id="9828" class="Symbol">(</a><a id="9829" href="Preliminaries.html#1094" class="Function">sym</a> <a id="9833" href="Applications.BarRecursion.General.html#9609" class="Function">k+1-|s|-1-spec</a><a id="9847" class="Symbol">)</a>
      <a id="9855" href="Applications.BarRecursion.General.html#9855" class="Function">ex</a> <a id="9858" class="Symbol">:</a> <a id="9860" class="Symbol">(</a><a id="9861" href="Applications.BarRecursion.General.html#9861" class="Bound">m</a> <a id="9863" class="Symbol">:</a> <a id="9865" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="9866" class="Symbol">)</a>
         <a id="9877" class="Symbol">→</a> <a id="9879" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="9881" href="Applications.BarRecursion.General.html#4088" class="Function">φ</a> <a id="9883" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="9885" class="Symbol">(</a><a id="9886" href="Applications.BarRecursion.General.html#9541" class="Function">k+1-|s|-1</a><a id="9895" class="Symbol">)</a> <a id="9897" href="Applications.BarRecursion.General.html#7931" class="Bound">G</a> <a id="9899" href="Applications.BarRecursion.General.html#7933" class="Bound">H</a> <a id="9901" class="Symbol">(</a><a id="9902" href="Applications.BarRecursion.General.html#7935" class="Bound">s</a> <a id="9904" href="Preliminaries.html#5725" class="Function Operator">✦</a> <a id="9906" href="Applications.BarRecursion.General.html#9861" class="Bound">m</a><a id="9907" class="Symbol">)</a> <a id="9909" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="9911" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="9913" href="Applications.BarRecursion.General.html#4088" class="Function">φ</a> <a id="9915" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="9917" class="Symbol">(</a><a id="9918" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="9922" href="Applications.BarRecursion.General.html#7929" class="Bound">k</a> <a id="9924" href="SystemT.Auxiliaries.html#5745" class="Function Operator">-</a> <a id="9926" href="Preliminaries.html#5673" class="Function">len</a> <a id="9930" class="Symbol">(</a><a id="9931" href="Applications.BarRecursion.General.html#7935" class="Bound">s</a> <a id="9933" href="Preliminaries.html#5725" class="Function Operator">✦</a> <a id="9935" href="Applications.BarRecursion.General.html#9861" class="Bound">m</a><a id="9936" class="Symbol">))</a> <a id="9939" href="Applications.BarRecursion.General.html#7931" class="Bound">G</a> <a id="9941" href="Applications.BarRecursion.General.html#7933" class="Bound">H</a> <a id="9943" class="Symbol">(</a><a id="9944" href="Applications.BarRecursion.General.html#7935" class="Bound">s</a> <a id="9946" href="Preliminaries.html#5725" class="Function Operator">✦</a> <a id="9948" href="Applications.BarRecursion.General.html#9861" class="Bound">m</a><a id="9949" class="Symbol">)</a>
      <a id="9957" href="Applications.BarRecursion.General.html#9855" class="Function">ex</a> <a id="9960" href="Applications.BarRecursion.General.html#9960" class="Bound">m</a> <a id="9962" class="Symbol">=</a> <a id="9964" href="Preliminaries.html#839" class="Function">ap</a> <a id="9967" class="Symbol">(λ</a> <a id="9970" href="Applications.BarRecursion.General.html#9970" class="Bound">x</a> <a id="9972" class="Symbol">→</a> <a id="9974" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="9976" href="Applications.BarRecursion.General.html#4088" class="Function">φ</a> <a id="9978" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="9980" href="Applications.BarRecursion.General.html#9970" class="Bound">x</a> <a id="9982" href="Applications.BarRecursion.General.html#7931" class="Bound">G</a> <a id="9984" href="Applications.BarRecursion.General.html#7933" class="Bound">H</a> <a id="9986" class="Symbol">(</a><a id="9987" href="Applications.BarRecursion.General.html#7935" class="Bound">s</a> <a id="9989" href="Preliminaries.html#5725" class="Function Operator">✦</a> <a id="9991" href="Applications.BarRecursion.General.html#9960" class="Bound">m</a><a id="9992" class="Symbol">))</a>
                <a id="10011" class="Symbol">(</a><a id="10012" href="Preliminaries.html#1161" class="Function">trans</a> <a id="10018" class="Symbol">(</a><a id="10019" href="SystemT.Auxiliaries.html#6053" class="Function">Lm[k+1=n+1-m→k=n-m]</a> <a id="10039" href="Applications.BarRecursion.General.html#7929" class="Bound">k</a> <a id="10041" href="Applications.BarRecursion.General.html#9609" class="Function">k+1-|s|-1-spec</a><a id="10055" class="Symbol">)</a>
                       <a id="10080" class="Symbol">(</a><a id="10081" href="Preliminaries.html#839" class="Function">ap</a> <a id="10084" class="Symbol">(</a><a id="10085" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="10089" href="Applications.BarRecursion.General.html#7929" class="Bound">k</a> <a id="10091" href="SystemT.Auxiliaries.html#5745" class="Function Operator">-_</a><a id="10093" class="Symbol">)</a> <a id="10095" class="Symbol">(</a><a id="10096" href="Preliminaries.html#5920" class="Function">len✦-suc</a> <a id="10105" href="Applications.BarRecursion.General.html#7935" class="Bound">s</a><a id="10106" class="Symbol">)))</a>
      <a id="10116" href="Applications.BarRecursion.General.html#10116" class="Function">□</a> <a id="10118" class="Symbol">:</a>  <a id="10121" href="Applications.BarRecursion.General.html#7933" class="Bound">H</a> <a id="10123" href="Applications.BarRecursion.General.html#7935" class="Bound">s</a> <a id="10125" class="Symbol">(λ</a> <a id="10128" href="Applications.BarRecursion.General.html#10128" class="Bound">m</a> <a id="10130" class="Symbol">→</a> <a id="10132" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="10134" href="Applications.BarRecursion.General.html#4088" class="Function">φ</a> <a id="10136" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="10138" class="Symbol">(</a><a id="10139" href="Applications.BarRecursion.General.html#9541" class="Function">k+1-|s|-1</a><a id="10148" class="Symbol">)</a> <a id="10150" href="Applications.BarRecursion.General.html#7931" class="Bound">G</a> <a id="10152" href="Applications.BarRecursion.General.html#7933" class="Bound">H</a> <a id="10154" class="Symbol">(</a><a id="10155" href="Applications.BarRecursion.General.html#7935" class="Bound">s</a> <a id="10157" href="Preliminaries.html#5725" class="Function Operator">✦</a> <a id="10159" href="Applications.BarRecursion.General.html#10128" class="Bound">m</a><a id="10160" class="Symbol">))</a>
         <a id="10172" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="10174" href="Applications.BarRecursion.General.html#7933" class="Bound">H</a> <a id="10176" href="Applications.BarRecursion.General.html#7935" class="Bound">s</a> <a id="10178" class="Symbol">(λ</a> <a id="10181" href="Applications.BarRecursion.General.html#10181" class="Bound">m</a> <a id="10183" class="Symbol">→</a> <a id="10185" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="10187" href="Applications.BarRecursion.General.html#4088" class="Function">φ</a> <a id="10189" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="10191" class="Symbol">(</a><a id="10192" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="10196" href="Applications.BarRecursion.General.html#7929" class="Bound">k</a> <a id="10198" href="SystemT.Auxiliaries.html#5745" class="Function Operator">-</a> <a id="10200" href="Preliminaries.html#5673" class="Function">len</a> <a id="10204" class="Symbol">(</a><a id="10205" href="Applications.BarRecursion.General.html#7935" class="Bound">s</a> <a id="10207" href="Preliminaries.html#5725" class="Function Operator">✦</a> <a id="10209" href="Applications.BarRecursion.General.html#10181" class="Bound">m</a><a id="10210" class="Symbol">))</a> <a id="10213" href="Applications.BarRecursion.General.html#7931" class="Bound">G</a> <a id="10215" href="Applications.BarRecursion.General.html#7933" class="Bound">H</a> <a id="10217" class="Symbol">(</a><a id="10218" href="Applications.BarRecursion.General.html#7935" class="Bound">s</a> <a id="10220" href="Preliminaries.html#5725" class="Function Operator">✦</a> <a id="10222" href="Applications.BarRecursion.General.html#10181" class="Bound">m</a><a id="10223" class="Symbol">))</a>
      <a id="10232" href="Applications.BarRecursion.General.html#10116" class="Function">□</a> <a id="10234" class="Symbol">=</a> <a id="10236" href="Preliminaries.html#839" class="Function">ap</a> <a id="10239" class="Symbol">(</a><a id="10240" href="Applications.BarRecursion.General.html#7933" class="Bound">H</a> <a id="10242" href="Applications.BarRecursion.General.html#7935" class="Bound">s</a><a id="10243" class="Symbol">)</a> <a id="10245" class="Symbol">(</a><a id="10246" href="Applications.BarRecursion.General.html#7922" class="Bound">funExt</a> <a id="10253" href="Applications.BarRecursion.General.html#9855" class="Function">ex</a><a id="10255" class="Symbol">)</a>
      <a id="10263" href="Applications.BarRecursion.General.html#10263" class="Function">k≮|sm|</a> <a id="10270" class="Symbol">:</a> <a id="10272" class="Symbol">{</a><a id="10273" href="Applications.BarRecursion.General.html#10273" class="Bound">m</a> <a id="10275" class="Symbol">:</a> <a id="10277" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="10278" class="Symbol">}</a> <a id="10280" class="Symbol">→</a> <a id="10282" href="SystemT.Auxiliaries.html#4194" class="Function">lt</a> <a id="10285" href="Applications.BarRecursion.General.html#7929" class="Bound">k</a> <a id="10287" class="Symbol">(</a><a id="10288" href="Preliminaries.html#5673" class="Function">len</a> <a id="10292" class="Symbol">(</a><a id="10293" href="Applications.BarRecursion.General.html#7935" class="Bound">s</a> <a id="10295" href="Preliminaries.html#5725" class="Function Operator">✦</a> <a id="10297" href="Applications.BarRecursion.General.html#10273" class="Bound">m</a><a id="10298" class="Symbol">))</a> <a id="10301" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="10303" class="Number">0</a>
      <a id="10311" href="Applications.BarRecursion.General.html#10263" class="Function">k≮|sm|</a> <a id="10318" class="Symbol">=</a> <a id="10320" href="Preliminaries.html#1247" class="Function">transport</a> <a id="10330" class="Symbol">(λ</a> <a id="10333" href="Applications.BarRecursion.General.html#10333" class="Bound">x</a> <a id="10335" class="Symbol">→</a> <a id="10337" href="SystemT.Auxiliaries.html#4194" class="Function">lt</a> <a id="10340" href="Applications.BarRecursion.General.html#7929" class="Bound">k</a> <a id="10342" href="Applications.BarRecursion.General.html#10333" class="Bound">x</a> <a id="10344" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="10346" class="Number">0</a><a id="10347" class="Symbol">)</a> <a id="10349" class="Symbol">(</a><a id="10350" href="Preliminaries.html#5920" class="Function">len✦-suc</a> <a id="10359" href="Applications.BarRecursion.General.html#7935" class="Bound">s</a><a id="10360" class="Symbol">)</a> <a id="10362" class="Symbol">(</a><a id="10363" href="SystemT.Auxiliaries.html#4541" class="Function">≤→Lt</a> <a id="10368" href="Applications.BarRecursion.General.html#9180" class="Bound">|s|&lt;k</a><a id="10373" class="Symbol">)</a>
      <a id="10381" href="Applications.BarRecursion.General.html#10381" class="Function">ex&#39;</a> <a id="10385" class="Symbol">:</a> <a id="10387" class="Symbol">(</a><a id="10388" href="Applications.BarRecursion.General.html#10388" class="Bound">m</a> <a id="10390" class="Symbol">:</a> <a id="10392" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="10393" class="Symbol">)</a>
          <a id="10405" class="Symbol">→</a> <a id="10407" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="10409" href="Applications.BarRecursion.General.html#4490" class="Function">Ψ</a> <a id="10411" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="10413" href="Applications.BarRecursion.General.html#7929" class="Bound">k</a> <a id="10415" href="Applications.BarRecursion.General.html#7931" class="Bound">G</a> <a id="10417" href="Applications.BarRecursion.General.html#7933" class="Bound">H</a> <a id="10419" class="Symbol">(</a><a id="10420" href="Applications.BarRecursion.General.html#7935" class="Bound">s</a> <a id="10422" href="Preliminaries.html#5725" class="Function Operator">✦</a> <a id="10424" href="Applications.BarRecursion.General.html#10388" class="Bound">m</a><a id="10425" class="Symbol">)</a> <a id="10427" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="10429" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="10431" href="Applications.BarRecursion.General.html#4088" class="Function">φ</a> <a id="10433" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="10435" class="Symbol">(</a><a id="10436" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="10440" href="Applications.BarRecursion.General.html#7929" class="Bound">k</a> <a id="10442" href="SystemT.Auxiliaries.html#5745" class="Function Operator">-</a> <a id="10444" href="Preliminaries.html#5673" class="Function">len</a> <a id="10448" class="Symbol">(</a><a id="10449" href="Applications.BarRecursion.General.html#7935" class="Bound">s</a> <a id="10451" href="Preliminaries.html#5725" class="Function Operator">✦</a> <a id="10453" href="Applications.BarRecursion.General.html#10388" class="Bound">m</a><a id="10454" class="Symbol">))</a> <a id="10457" href="Applications.BarRecursion.General.html#7931" class="Bound">G</a> <a id="10459" href="Applications.BarRecursion.General.html#7933" class="Bound">H</a> <a id="10461" class="Symbol">(</a><a id="10462" href="Applications.BarRecursion.General.html#7935" class="Bound">s</a> <a id="10464" href="Preliminaries.html#5725" class="Function Operator">✦</a> <a id="10466" href="Applications.BarRecursion.General.html#10388" class="Bound">m</a><a id="10467" class="Symbol">)</a>
      <a id="10475" href="Applications.BarRecursion.General.html#10381" class="Function">ex&#39;</a> <a id="10479" href="Applications.BarRecursion.General.html#10479" class="Bound">m</a> <a id="10481" class="Symbol">=</a> <a id="10483" href="SystemT.Auxiliaries.html#4975" class="Function">If-spec₀</a> <a id="10492" href="Applications.BarRecursion.General.html#10263" class="Function">k≮|sm|</a>
      <a id="10505" href="Applications.BarRecursion.General.html#10505" class="Function">E4&#39;</a> <a id="10509" class="Symbol">:</a>  <a id="10512" href="Applications.BarRecursion.General.html#7933" class="Bound">H</a> <a id="10514" href="Applications.BarRecursion.General.html#7935" class="Bound">s</a> <a id="10516" class="Symbol">(λ</a> <a id="10519" href="Applications.BarRecursion.General.html#10519" class="Bound">m</a> <a id="10521" class="Symbol">→</a> <a id="10523" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="10525" href="Applications.BarRecursion.General.html#4088" class="Function">φ</a> <a id="10527" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="10529" class="Symbol">(</a><a id="10530" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="10534" href="Applications.BarRecursion.General.html#7929" class="Bound">k</a> <a id="10536" href="SystemT.Auxiliaries.html#5745" class="Function Operator">-</a> <a id="10538" href="Preliminaries.html#5673" class="Function">len</a> <a id="10542" class="Symbol">(</a><a id="10543" href="Applications.BarRecursion.General.html#7935" class="Bound">s</a> <a id="10545" href="Preliminaries.html#5725" class="Function Operator">✦</a> <a id="10547" href="Applications.BarRecursion.General.html#10519" class="Bound">m</a><a id="10548" class="Symbol">))</a> <a id="10551" href="Applications.BarRecursion.General.html#7931" class="Bound">G</a> <a id="10553" href="Applications.BarRecursion.General.html#7933" class="Bound">H</a> <a id="10555" class="Symbol">(</a><a id="10556" href="Applications.BarRecursion.General.html#7935" class="Bound">s</a> <a id="10558" href="Preliminaries.html#5725" class="Function Operator">✦</a> <a id="10560" href="Applications.BarRecursion.General.html#10519" class="Bound">m</a><a id="10561" class="Symbol">))</a>
           <a id="10575" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="10577" href="Applications.BarRecursion.General.html#7933" class="Bound">H</a> <a id="10579" href="Applications.BarRecursion.General.html#7935" class="Bound">s</a> <a id="10581" class="Symbol">(λ</a> <a id="10584" href="Applications.BarRecursion.General.html#10584" class="Bound">m</a> <a id="10586" class="Symbol">→</a> <a id="10588" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="10590" href="Applications.BarRecursion.General.html#4490" class="Function">Ψ</a> <a id="10592" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="10594" href="Applications.BarRecursion.General.html#7929" class="Bound">k</a> <a id="10596" href="Applications.BarRecursion.General.html#7931" class="Bound">G</a> <a id="10598" href="Applications.BarRecursion.General.html#7933" class="Bound">H</a> <a id="10600" class="Symbol">(</a><a id="10601" href="Applications.BarRecursion.General.html#7935" class="Bound">s</a> <a id="10603" href="Preliminaries.html#5725" class="Function Operator">✦</a> <a id="10605" href="Applications.BarRecursion.General.html#10584" class="Bound">m</a><a id="10606" class="Symbol">))</a>
      <a id="10615" href="Applications.BarRecursion.General.html#10505" class="Function">E4&#39;</a> <a id="10619" class="Symbol">=</a> <a id="10621" href="Preliminaries.html#1094" class="Function">sym</a> <a id="10625" class="Symbol">(</a><a id="10626" href="Preliminaries.html#839" class="Function">ap</a> <a id="10629" class="Symbol">(</a><a id="10630" href="Applications.BarRecursion.General.html#7933" class="Bound">H</a> <a id="10632" href="Applications.BarRecursion.General.html#7935" class="Bound">s</a><a id="10633" class="Symbol">)</a> <a id="10635" class="Symbol">(</a><a id="10636" href="Applications.BarRecursion.General.html#7922" class="Bound">funExt</a> <a id="10643" href="Applications.BarRecursion.General.html#10381" class="Function">ex&#39;</a><a id="10646" class="Symbol">))</a>


<a id="10651" href="Applications.BarRecursion.General.html#5777" class="Function">Rκ</a> <a id="10654" href="Applications.BarRecursion.General.html#10654" class="Bound">funExt</a> <a id="10661" href="Applications.BarRecursion.General.html#10661" class="Bound">α</a> <a id="10663" href="Applications.BarRecursion.General.html#10663" class="Bound">γ</a> <a id="10665" class="Symbol">{</a><a id="10666" href="Applications.BarRecursion.General.html#10666" class="Bound">f</a><a id="10667" class="Symbol">}</a> <a id="10669" class="Symbol">{</a><a id="10670" href="Applications.BarRecursion.General.html#10670" class="Bound">g</a><a id="10671" class="Symbol">}</a> <a id="10673" href="Applications.BarRecursion.General.html#10673" class="Bound">ζ</a> <a id="10675" class="Symbol">{</a><a id="10676" href="Applications.BarRecursion.General.html#10676" class="Bound">n</a><a id="10677" class="Symbol">}</a> <a id="10679" class="Symbol">{</a><a id="10680" href="Applications.BarRecursion.General.html#10680" class="Bound">Y</a> <a id="10682" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="10684" href="Applications.BarRecursion.General.html#10684" class="Bound">S</a> <a id="10686" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="10688" href="Applications.BarRecursion.General.html#10688" class="Bound">B</a><a id="10689" class="Symbol">}</a> <a id="10691" class="Symbol">(</a><a id="10692" href="Applications.BarRecursion.General.html#10692" class="Bound">n≡Yα</a> <a id="10697" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="10699" href="Applications.BarRecursion.General.html#10699" class="Bound">mS</a> <a id="10702" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="10704" href="Applications.BarRecursion.General.html#10704" class="Bound">SsY</a> <a id="10708" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="10710" href="Applications.BarRecursion.General.html#10710" class="Bound">gbr</a><a id="10713" class="Symbol">)</a> <a id="10715" class="Symbol">=</a> <a id="10717" href="Applications.BarRecursion.General.html#10863" class="Function">e</a> <a id="10719" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="10721" href="Applications.BarRecursion.General.html#10909" class="Function">mSκ</a> <a id="10725" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="10727" href="Applications.BarRecursion.General.html#11434" class="Function">SκsVκ</a> <a id="10733" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="10735" href="Applications.BarRecursion.General.html#11958" class="Function">gbrκ</a>
 <a id="10741" class="Keyword">where</a>
  <a id="10749" href="Applications.BarRecursion.General.html#10749" class="Function">e₀</a> <a id="10752" class="Symbol">:</a> <a id="10754" href="Applications.BarRecursion.General.html#10666" class="Bound">f</a> <a id="10756" href="Applications.BarRecursion.General.html#10676" class="Bound">n</a> <a id="10758" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="10760" href="Preliminaries.html#2060" class="Field">pr₁</a> <a id="10764" class="Symbol">(</a><a id="10765" href="Applications.BarRecursion.General.html#10670" class="Bound">g</a> <a id="10767" href="Applications.BarRecursion.General.html#10676" class="Bound">n</a><a id="10768" class="Symbol">)</a> <a id="10770" href="Applications.BarRecursion.General.html#10661" class="Bound">α</a>
  <a id="10774" href="Applications.BarRecursion.General.html#10749" class="Function">e₀</a> <a id="10777" class="Symbol">=</a> <a id="10779" href="Preliminaries.html#2060" class="Field">pr₁</a> <a id="10783" class="Symbol">(</a><a id="10784" href="Applications.BarRecursion.General.html#10673" class="Bound">ζ</a> <a id="10786" href="Applications.BarRecursion.General.html#10676" class="Bound">n</a><a id="10787" class="Symbol">)</a>
  <a id="10791" href="Applications.BarRecursion.General.html#10791" class="Function">e₁</a> <a id="10794" class="Symbol">:</a> <a id="10796" href="Preliminaries.html#2060" class="Field">pr₁</a> <a id="10800" class="Symbol">(</a><a id="10801" href="Applications.BarRecursion.General.html#10670" class="Bound">g</a> <a id="10803" href="Applications.BarRecursion.General.html#10676" class="Bound">n</a><a id="10804" class="Symbol">)</a> <a id="10806" href="Applications.BarRecursion.General.html#10661" class="Bound">α</a> <a id="10808" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="10810" href="Preliminaries.html#2060" class="Field">pr₁</a> <a id="10814" class="Symbol">(</a><a id="10815" href="Applications.BarRecursion.General.html#10670" class="Bound">g</a> <a id="10817" class="Symbol">(</a><a id="10818" href="Applications.BarRecursion.General.html#10680" class="Bound">Y</a> <a id="10820" href="Applications.BarRecursion.General.html#10661" class="Bound">α</a><a id="10821" class="Symbol">))</a> <a id="10824" href="Applications.BarRecursion.General.html#10661" class="Bound">α</a>
  <a id="10828" href="Applications.BarRecursion.General.html#10791" class="Function">e₁</a> <a id="10831" class="Symbol">=</a> <a id="10833" href="Preliminaries.html#839" class="Function">ap</a> <a id="10836" class="Symbol">(λ</a> <a id="10839" href="Applications.BarRecursion.General.html#10839" class="Bound">x</a> <a id="10841" class="Symbol">→</a> <a id="10843" href="Preliminaries.html#2060" class="Field">pr₁</a> <a id="10847" class="Symbol">(</a><a id="10848" href="Applications.BarRecursion.General.html#10670" class="Bound">g</a> <a id="10850" href="Applications.BarRecursion.General.html#10839" class="Bound">x</a><a id="10851" class="Symbol">)</a> <a id="10853" href="Applications.BarRecursion.General.html#10661" class="Bound">α</a><a id="10854" class="Symbol">)</a> <a id="10856" href="Applications.BarRecursion.General.html#10692" class="Bound">n≡Yα</a>
  <a id="10863" href="Applications.BarRecursion.General.html#10863" class="Function">e</a> <a id="10865" class="Symbol">:</a> <a id="10867" href="Applications.BarRecursion.General.html#10666" class="Bound">f</a> <a id="10869" href="Applications.BarRecursion.General.html#10676" class="Bound">n</a> <a id="10871" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="10873" href="Preliminaries.html#2060" class="Field">pr₁</a> <a id="10877" class="Symbol">(</a><a id="10878" href="Applications.BarRecursion.General.html#10670" class="Bound">g</a> <a id="10880" class="Symbol">(</a><a id="10881" href="Applications.BarRecursion.General.html#10680" class="Bound">Y</a> <a id="10883" href="Applications.BarRecursion.General.html#10661" class="Bound">α</a><a id="10884" class="Symbol">))</a> <a id="10887" href="Applications.BarRecursion.General.html#10661" class="Bound">α</a>
  <a id="10891" href="Applications.BarRecursion.General.html#10863" class="Function">e</a> <a id="10893" class="Symbol">=</a> <a id="10895" href="Preliminaries.html#1161" class="Function">trans</a> <a id="10901" href="Applications.BarRecursion.General.html#10749" class="Function">e₀</a> <a id="10904" href="Applications.BarRecursion.General.html#10791" class="Function">e₁</a>
  <a id="10909" href="Applications.BarRecursion.General.html#10909" class="Function">mSκ</a> <a id="10913" class="Symbol">:</a> <a id="10915" href="Applications.BarRecursion.General.html#2018" class="Function">monotone</a> <a id="10924" class="Symbol">(</a><a id="10925" href="Applications.BarRecursion.General.html#3011" class="Function">𝑆</a> <a id="10927" class="Symbol">(</a><a id="10928" href="SystemT.Base.html#1464" class="Function Operator">⟦</a> <a id="10930" href="Applications.BarRecursion.General.html#3346" class="Function">κ</a> <a id="10932" href="SystemT.Base.html#1464" class="Function Operator">⟧ᵐ</a> <a id="10935" href="Applications.BarRecursion.General.html#10663" class="Bound">γ</a> <a id="10937" href="Applications.BarRecursion.General.html#10670" class="Bound">g</a> <a id="10939" class="Symbol">(</a><a id="10940" href="Applications.BarRecursion.General.html#10680" class="Bound">Y</a> <a id="10942" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="10944" href="Applications.BarRecursion.General.html#10684" class="Bound">S</a> <a id="10946" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="10948" href="Applications.BarRecursion.General.html#10688" class="Bound">B</a><a id="10949" class="Symbol">)))</a>
  <a id="10955" href="Applications.BarRecursion.General.html#10909" class="Function">mSκ</a> <a id="10959" href="Applications.BarRecursion.General.html#10959" class="Bound">s</a> <a id="10961" href="Applications.BarRecursion.General.html#10961" class="Bound">n</a> <a id="10963" href="Applications.BarRecursion.General.html#10963" class="Bound">sSκ</a> <a id="10967" class="Symbol">=</a> <a id="10969" href="SystemT.Auxiliaries.html#2942" class="Function">Min-nonzero&#39;</a> <a id="10982" class="Symbol">_</a> <a id="10984" class="Symbol">_</a> <a id="10986" href="Applications.BarRecursion.General.html#11058" class="Function">snS</a> <a id="10990" href="Applications.BarRecursion.General.html#11333" class="Function">snSg</a>
   <a id="10998" class="Keyword">where</a>
    <a id="11008" href="Applications.BarRecursion.General.html#11008" class="Function">sS</a> <a id="11011" class="Symbol">:</a> <a id="11013" href="Applications.BarRecursion.General.html#10959" class="Bound">s</a> <a id="11015" href="Applications.BarRecursion.General.html#1813" class="Function Operator">∈</a> <a id="11017" href="Applications.BarRecursion.General.html#10684" class="Bound">S</a>
    <a id="11023" href="Applications.BarRecursion.General.html#11008" class="Function">sS</a> <a id="11026" class="Symbol">=</a> <a id="11028" href="Preliminaries.html#2060" class="Field">pr₁</a> <a id="11032" class="Symbol">(</a><a id="11033" href="SystemT.Auxiliaries.html#2731" class="Function">Min-nonzero</a> <a id="11045" class="Symbol">_</a> <a id="11047" class="Symbol">_</a> <a id="11049" href="Applications.BarRecursion.General.html#10963" class="Bound">sSκ</a><a id="11052" class="Symbol">)</a>
    <a id="11058" href="Applications.BarRecursion.General.html#11058" class="Function">snS</a> <a id="11062" class="Symbol">:</a> <a id="11064" class="Symbol">(</a><a id="11065" href="Applications.BarRecursion.General.html#10959" class="Bound">s</a> <a id="11067" href="Preliminaries.html#5725" class="Function Operator">✦</a> <a id="11069" href="Applications.BarRecursion.General.html#10961" class="Bound">n</a><a id="11070" class="Symbol">)</a> <a id="11072" href="Applications.BarRecursion.General.html#1813" class="Function Operator">∈</a> <a id="11074" href="Applications.BarRecursion.General.html#10684" class="Bound">S</a>
    <a id="11080" href="Applications.BarRecursion.General.html#11058" class="Function">snS</a> <a id="11084" class="Symbol">=</a> <a id="11086" href="Applications.BarRecursion.General.html#10699" class="Bound">mS</a> <a id="11089" href="Applications.BarRecursion.General.html#10959" class="Bound">s</a> <a id="11091" href="Applications.BarRecursion.General.html#10961" class="Bound">n</a> <a id="11093" href="Applications.BarRecursion.General.html#11008" class="Function">sS</a>
    <a id="11100" href="Applications.BarRecursion.General.html#11100" class="Function">Ys≡Ysn</a> <a id="11107" class="Symbol">:</a> <a id="11109" href="Applications.BarRecursion.General.html#10680" class="Bound">Y</a> <a id="11111" class="Symbol">(</a><a id="11112" href="Applications.BarRecursion.General.html#10959" class="Bound">s</a> <a id="11114" href="Preliminaries.html#6644" class="Function Operator">^</a><a id="11115" class="Symbol">)</a> <a id="11117" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="11119" href="Applications.BarRecursion.General.html#10680" class="Bound">Y</a> <a id="11121" class="Symbol">((</a><a id="11123" href="Applications.BarRecursion.General.html#10959" class="Bound">s</a> <a id="11125" href="Preliminaries.html#5725" class="Function Operator">✦</a> <a id="11127" href="Applications.BarRecursion.General.html#10961" class="Bound">n</a><a id="11128" class="Symbol">)</a> <a id="11130" href="Preliminaries.html#6644" class="Function Operator">^</a><a id="11131" class="Symbol">)</a>
    <a id="11137" href="Applications.BarRecursion.General.html#11100" class="Function">Ys≡Ysn</a> <a id="11144" class="Symbol">=</a> <a id="11146" href="Applications.BarRecursion.General.html#10704" class="Bound">SsY</a> <a id="11150" href="Applications.BarRecursion.General.html#10959" class="Bound">s</a> <a id="11152" href="Applications.BarRecursion.General.html#11008" class="Function">sS</a> <a id="11155" class="Symbol">((</a><a id="11157" href="Applications.BarRecursion.General.html#10959" class="Bound">s</a> <a id="11159" href="Preliminaries.html#5725" class="Function Operator">✦</a> <a id="11161" href="Applications.BarRecursion.General.html#10961" class="Bound">n</a><a id="11162" class="Symbol">)</a> <a id="11164" href="Preliminaries.html#6644" class="Function Operator">^</a><a id="11165" class="Symbol">)</a> <a id="11167" class="Symbol">(</a><a id="11168" href="Preliminaries.html#6809" class="Function">s∋sn^</a> <a id="11174" href="Applications.BarRecursion.General.html#10959" class="Bound">s</a><a id="11175" class="Symbol">)</a>
    <a id="11181" href="Applications.BarRecursion.General.html#11181" class="Function">sSg</a> <a id="11185" class="Symbol">:</a> <a id="11187" href="Applications.BarRecursion.General.html#10959" class="Bound">s</a> <a id="11189" href="Applications.BarRecursion.General.html#1813" class="Function Operator">∈</a> <a id="11191" href="Applications.BarRecursion.General.html#3011" class="Function">𝑆</a> <a id="11193" class="Symbol">(</a><a id="11194" href="Applications.BarRecursion.General.html#10670" class="Bound">g</a> <a id="11196" class="Symbol">(</a><a id="11197" href="Applications.BarRecursion.General.html#10680" class="Bound">Y</a> <a id="11199" class="Symbol">(</a><a id="11200" href="Applications.BarRecursion.General.html#10959" class="Bound">s</a> <a id="11202" href="Preliminaries.html#6644" class="Function Operator">^</a><a id="11203" class="Symbol">)))</a>
    <a id="11211" href="Applications.BarRecursion.General.html#11181" class="Function">sSg</a> <a id="11215" class="Symbol">=</a> <a id="11217" href="Preliminaries.html#2070" class="Field">pr₂</a> <a id="11221" class="Symbol">(</a><a id="11222" href="SystemT.Auxiliaries.html#2731" class="Function">Min-nonzero</a> <a id="11234" class="Symbol">(</a><a id="11235" href="Applications.BarRecursion.General.html#10684" class="Bound">S</a> <a id="11237" href="Applications.BarRecursion.General.html#10959" class="Bound">s</a><a id="11238" class="Symbol">)</a> <a id="11240" class="Symbol">_</a> <a id="11242" href="Applications.BarRecursion.General.html#10963" class="Bound">sSκ</a><a id="11245" class="Symbol">)</a>
    <a id="11251" href="Applications.BarRecursion.General.html#11251" class="Function">snSgs</a> <a id="11257" class="Symbol">:</a> <a id="11259" class="Symbol">(</a><a id="11260" href="Applications.BarRecursion.General.html#10959" class="Bound">s</a> <a id="11262" href="Preliminaries.html#5725" class="Function Operator">✦</a> <a id="11264" href="Applications.BarRecursion.General.html#10961" class="Bound">n</a><a id="11265" class="Symbol">)</a> <a id="11267" href="Applications.BarRecursion.General.html#1813" class="Function Operator">∈</a> <a id="11269" href="Applications.BarRecursion.General.html#3011" class="Function">𝑆</a> <a id="11271" class="Symbol">(</a><a id="11272" href="Applications.BarRecursion.General.html#10670" class="Bound">g</a> <a id="11274" class="Symbol">(</a><a id="11275" href="Applications.BarRecursion.General.html#10680" class="Bound">Y</a> <a id="11277" class="Symbol">(</a><a id="11278" href="Applications.BarRecursion.General.html#10959" class="Bound">s</a> <a id="11280" href="Preliminaries.html#6644" class="Function Operator">^</a><a id="11281" class="Symbol">)))</a>
    <a id="11289" href="Applications.BarRecursion.General.html#11251" class="Function">snSgs</a> <a id="11295" class="Symbol">=</a> <a id="11297" href="Preliminaries.html#2060" class="Field">pr₁</a> <a id="11301" class="Symbol">(</a><a id="11302" href="Preliminaries.html#2070" class="Field">pr₂</a> <a id="11306" class="Symbol">(</a><a id="11307" href="Applications.BarRecursion.General.html#10673" class="Bound">ζ</a> <a id="11309" class="Symbol">(</a><a id="11310" href="Applications.BarRecursion.General.html#10680" class="Bound">Y</a> <a id="11312" class="Symbol">(</a><a id="11313" href="Applications.BarRecursion.General.html#10959" class="Bound">s</a> <a id="11315" href="Preliminaries.html#6644" class="Function Operator">^</a><a id="11316" class="Symbol">))))</a> <a id="11321" href="Applications.BarRecursion.General.html#10959" class="Bound">s</a> <a id="11323" href="Applications.BarRecursion.General.html#10961" class="Bound">n</a> <a id="11325" href="Applications.BarRecursion.General.html#11181" class="Function">sSg</a>
    <a id="11333" href="Applications.BarRecursion.General.html#11333" class="Function">snSg</a> <a id="11338" class="Symbol">:</a> <a id="11340" class="Symbol">(</a><a id="11341" href="Applications.BarRecursion.General.html#10959" class="Bound">s</a> <a id="11343" href="Preliminaries.html#5725" class="Function Operator">✦</a> <a id="11345" href="Applications.BarRecursion.General.html#10961" class="Bound">n</a><a id="11346" class="Symbol">)</a> <a id="11348" href="Applications.BarRecursion.General.html#1813" class="Function Operator">∈</a> <a id="11350" href="Applications.BarRecursion.General.html#3011" class="Function">𝑆</a> <a id="11352" class="Symbol">(</a><a id="11353" href="Applications.BarRecursion.General.html#10670" class="Bound">g</a> <a id="11355" class="Symbol">(</a><a id="11356" href="Applications.BarRecursion.General.html#10680" class="Bound">Y</a> <a id="11358" class="Symbol">((</a><a id="11360" href="Applications.BarRecursion.General.html#10959" class="Bound">s</a> <a id="11362" href="Preliminaries.html#5725" class="Function Operator">✦</a> <a id="11364" href="Applications.BarRecursion.General.html#10961" class="Bound">n</a><a id="11365" class="Symbol">)</a> <a id="11367" href="Preliminaries.html#6644" class="Function Operator">^</a><a id="11368" class="Symbol">)))</a>
    <a id="11376" href="Applications.BarRecursion.General.html#11333" class="Function">snSg</a> <a id="11381" class="Symbol">=</a> <a id="11383" href="Preliminaries.html#1247" class="Function">transport</a> <a id="11393" class="Symbol">(λ</a> <a id="11396" href="Applications.BarRecursion.General.html#11396" class="Bound">x</a> <a id="11398" class="Symbol">→</a> <a id="11400" class="Symbol">(</a><a id="11401" href="Applications.BarRecursion.General.html#10959" class="Bound">s</a> <a id="11403" href="Preliminaries.html#5725" class="Function Operator">✦</a> <a id="11405" href="Applications.BarRecursion.General.html#10961" class="Bound">n</a><a id="11406" class="Symbol">)</a> <a id="11408" href="Applications.BarRecursion.General.html#1813" class="Function Operator">∈</a> <a id="11410" href="Applications.BarRecursion.General.html#3011" class="Function">𝑆</a> <a id="11412" class="Symbol">(</a><a id="11413" href="Applications.BarRecursion.General.html#10670" class="Bound">g</a> <a id="11415" href="Applications.BarRecursion.General.html#11396" class="Bound">x</a><a id="11416" class="Symbol">))</a> <a id="11419" href="Applications.BarRecursion.General.html#11100" class="Function">Ys≡Ysn</a> <a id="11426" href="Applications.BarRecursion.General.html#11251" class="Function">snSgs</a>
  <a id="11434" href="Applications.BarRecursion.General.html#11434" class="Function">SκsVκ</a> <a id="11440" class="Symbol">:</a> <a id="11442" class="Symbol">(</a><a id="11443" href="Applications.BarRecursion.General.html#3011" class="Function">𝑆</a> <a id="11445" class="Symbol">(</a><a id="11446" href="SystemT.Base.html#1464" class="Function Operator">⟦</a> <a id="11448" href="Applications.BarRecursion.General.html#3346" class="Function">κ</a> <a id="11450" href="SystemT.Base.html#1464" class="Function Operator">⟧ᵐ</a> <a id="11453" href="Applications.BarRecursion.General.html#10663" class="Bound">γ</a> <a id="11455" href="Applications.BarRecursion.General.html#10670" class="Bound">g</a> <a id="11457" class="Symbol">(</a><a id="11458" href="Applications.BarRecursion.General.html#10680" class="Bound">Y</a> <a id="11460" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="11462" href="Applications.BarRecursion.General.html#10684" class="Bound">S</a> <a id="11464" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="11466" href="Applications.BarRecursion.General.html#10688" class="Bound">B</a><a id="11467" class="Symbol">)))</a> <a id="11471" href="Applications.BarRecursion.General.html#2086" class="Function Operator">secures</a> <a id="11479" class="Symbol">(</a><a id="11480" href="Applications.BarRecursion.General.html#2910" class="Function">𝑉</a> <a id="11482" class="Symbol">(</a><a id="11483" href="SystemT.Base.html#1464" class="Function Operator">⟦</a> <a id="11485" href="Applications.BarRecursion.General.html#3346" class="Function">κ</a> <a id="11487" href="SystemT.Base.html#1464" class="Function Operator">⟧ᵐ</a> <a id="11490" href="Applications.BarRecursion.General.html#10663" class="Bound">γ</a> <a id="11492" href="Applications.BarRecursion.General.html#10670" class="Bound">g</a> <a id="11494" class="Symbol">(</a><a id="11495" href="Applications.BarRecursion.General.html#10680" class="Bound">Y</a> <a id="11497" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="11499" href="Applications.BarRecursion.General.html#10684" class="Bound">S</a> <a id="11501" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="11503" href="Applications.BarRecursion.General.html#10688" class="Bound">B</a><a id="11504" class="Symbol">)))</a>
  <a id="11510" href="Applications.BarRecursion.General.html#11434" class="Function">SκsVκ</a> <a id="11516" href="Applications.BarRecursion.General.html#11516" class="Bound">s</a> <a id="11518" href="Applications.BarRecursion.General.html#11518" class="Bound">sSκ</a> <a id="11522" href="Applications.BarRecursion.General.html#11522" class="Bound">α</a> <a id="11524" href="Applications.BarRecursion.General.html#11524" class="Bound">sα</a> <a id="11527" class="Symbol">=</a> <a id="11529" href="Preliminaries.html#1406" class="Function Operator">begin</a>
     <a id="11540" href="Applications.BarRecursion.General.html#2910" class="Function">𝑉</a> <a id="11542" class="Symbol">(</a><a id="11543" href="Applications.BarRecursion.General.html#10670" class="Bound">g</a> <a id="11545" class="Symbol">(</a><a id="11546" href="Applications.BarRecursion.General.html#10680" class="Bound">Y</a> <a id="11548" class="Symbol">(</a><a id="11549" href="Applications.BarRecursion.General.html#11516" class="Bound">s</a> <a id="11551" href="Preliminaries.html#6644" class="Function Operator">^</a><a id="11552" class="Symbol">)))</a> <a id="11556" class="Symbol">(</a><a id="11557" href="Applications.BarRecursion.General.html#11516" class="Bound">s</a> <a id="11559" href="Preliminaries.html#6644" class="Function Operator">^</a><a id="11560" class="Symbol">)</a>
    <a id="11566" href="Preliminaries.html#1476" class="Function Operator">≡⟨</a> <a id="11569" href="Preliminaries.html#839" class="Function">ap</a> <a id="11572" class="Symbol">(λ</a> <a id="11575" href="Applications.BarRecursion.General.html#11575" class="Bound">x</a> <a id="11577" class="Symbol">→</a> <a id="11579" href="Applications.BarRecursion.General.html#2910" class="Function">𝑉</a> <a id="11581" class="Symbol">(</a><a id="11582" href="Applications.BarRecursion.General.html#10670" class="Bound">g</a> <a id="11584" href="Applications.BarRecursion.General.html#11575" class="Bound">x</a><a id="11585" class="Symbol">)</a> <a id="11587" class="Symbol">(</a><a id="11588" href="Applications.BarRecursion.General.html#11516" class="Bound">s</a> <a id="11590" href="Preliminaries.html#6644" class="Function Operator">^</a><a id="11591" class="Symbol">))</a> <a id="11594" href="Applications.BarRecursion.General.html#11760" class="Function">Ys≡Yα</a> <a id="11600" href="Preliminaries.html#1476" class="Function Operator">⟩</a>
     <a id="11607" href="Applications.BarRecursion.General.html#2910" class="Function">𝑉</a> <a id="11609" class="Symbol">(</a><a id="11610" href="Applications.BarRecursion.General.html#10670" class="Bound">g</a> <a id="11612" class="Symbol">(</a><a id="11613" href="Applications.BarRecursion.General.html#10680" class="Bound">Y</a> <a id="11615" href="Applications.BarRecursion.General.html#11522" class="Bound">α</a><a id="11616" class="Symbol">))</a> <a id="11619" class="Symbol">(</a><a id="11620" href="Applications.BarRecursion.General.html#11516" class="Bound">s</a> <a id="11622" href="Preliminaries.html#6644" class="Function Operator">^</a><a id="11623" class="Symbol">)</a>
    <a id="11629" href="Preliminaries.html#1476" class="Function Operator">≡⟨</a> <a id="11632" href="Preliminaries.html#2060" class="Field">pr₁</a> <a id="11636" class="Symbol">(</a><a id="11637" href="Preliminaries.html#2070" class="Field">pr₂</a> <a id="11641" class="Symbol">(</a><a id="11642" href="Preliminaries.html#2070" class="Field">pr₂</a> <a id="11646" class="Symbol">(</a><a id="11647" href="Applications.BarRecursion.General.html#10673" class="Bound">ζ</a> <a id="11649" class="Symbol">(</a><a id="11650" href="Applications.BarRecursion.General.html#10680" class="Bound">Y</a> <a id="11652" href="Applications.BarRecursion.General.html#11522" class="Bound">α</a><a id="11653" class="Symbol">))))</a> <a id="11658" href="Applications.BarRecursion.General.html#11516" class="Bound">s</a> <a id="11660" href="Applications.BarRecursion.General.html#11882" class="Function">sSgα</a> <a id="11665" href="Applications.BarRecursion.General.html#11522" class="Bound">α</a> <a id="11667" href="Applications.BarRecursion.General.html#11524" class="Bound">sα</a> <a id="11670" href="Preliminaries.html#1476" class="Function Operator">⟩</a>
     <a id="11677" href="Applications.BarRecursion.General.html#2910" class="Function">𝑉</a> <a id="11679" class="Symbol">(</a><a id="11680" href="Applications.BarRecursion.General.html#10670" class="Bound">g</a> <a id="11682" class="Symbol">(</a><a id="11683" href="Applications.BarRecursion.General.html#10680" class="Bound">Y</a> <a id="11685" href="Applications.BarRecursion.General.html#11522" class="Bound">α</a><a id="11686" class="Symbol">))</a> <a id="11689" href="Applications.BarRecursion.General.html#11522" class="Bound">α</a>
    <a id="11695" href="Preliminaries.html#1573" class="Function Operator">∎</a>
   <a id="11700" class="Keyword">where</a>
    <a id="11710" href="Applications.BarRecursion.General.html#11710" class="Function">sS</a> <a id="11713" class="Symbol">:</a> <a id="11715" href="Applications.BarRecursion.General.html#11516" class="Bound">s</a> <a id="11717" href="Applications.BarRecursion.General.html#1813" class="Function Operator">∈</a> <a id="11719" href="Applications.BarRecursion.General.html#10684" class="Bound">S</a>
    <a id="11725" href="Applications.BarRecursion.General.html#11710" class="Function">sS</a> <a id="11728" class="Symbol">=</a> <a id="11730" href="Preliminaries.html#2060" class="Field">pr₁</a> <a id="11734" class="Symbol">(</a><a id="11735" href="SystemT.Auxiliaries.html#2731" class="Function">Min-nonzero</a> <a id="11747" class="Symbol">_</a> <a id="11749" class="Symbol">_</a> <a id="11751" href="Applications.BarRecursion.General.html#11518" class="Bound">sSκ</a><a id="11754" class="Symbol">)</a>
    <a id="11760" href="Applications.BarRecursion.General.html#11760" class="Function">Ys≡Yα</a> <a id="11766" class="Symbol">:</a> <a id="11768" href="Applications.BarRecursion.General.html#10680" class="Bound">Y</a> <a id="11770" class="Symbol">(</a><a id="11771" href="Applications.BarRecursion.General.html#11516" class="Bound">s</a> <a id="11773" href="Preliminaries.html#6644" class="Function Operator">^</a><a id="11774" class="Symbol">)</a> <a id="11776" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="11778" href="Applications.BarRecursion.General.html#10680" class="Bound">Y</a> <a id="11780" href="Applications.BarRecursion.General.html#11522" class="Bound">α</a>
    <a id="11786" href="Applications.BarRecursion.General.html#11760" class="Function">Ys≡Yα</a> <a id="11792" class="Symbol">=</a> <a id="11794" href="Applications.BarRecursion.General.html#10704" class="Bound">SsY</a> <a id="11798" href="Applications.BarRecursion.General.html#11516" class="Bound">s</a> <a id="11800" href="Applications.BarRecursion.General.html#11710" class="Function">sS</a> <a id="11803" href="Applications.BarRecursion.General.html#11522" class="Bound">α</a> <a id="11805" href="Applications.BarRecursion.General.html#11524" class="Bound">sα</a>
    <a id="11812" href="Applications.BarRecursion.General.html#11812" class="Function">sSg</a> <a id="11816" class="Symbol">:</a> <a id="11818" href="Applications.BarRecursion.General.html#11516" class="Bound">s</a> <a id="11820" href="Applications.BarRecursion.General.html#1813" class="Function Operator">∈</a> <a id="11822" href="Applications.BarRecursion.General.html#3011" class="Function">𝑆</a> <a id="11824" class="Symbol">(</a><a id="11825" href="Applications.BarRecursion.General.html#10670" class="Bound">g</a> <a id="11827" class="Symbol">(</a><a id="11828" href="Applications.BarRecursion.General.html#10680" class="Bound">Y</a> <a id="11830" class="Symbol">(</a><a id="11831" href="Applications.BarRecursion.General.html#11516" class="Bound">s</a> <a id="11833" href="Preliminaries.html#6644" class="Function Operator">^</a><a id="11834" class="Symbol">)))</a>
    <a id="11842" href="Applications.BarRecursion.General.html#11812" class="Function">sSg</a> <a id="11846" class="Symbol">=</a> <a id="11848" href="Preliminaries.html#2070" class="Field">pr₂</a> <a id="11852" class="Symbol">(</a><a id="11853" href="SystemT.Auxiliaries.html#2731" class="Function">Min-nonzero</a> <a id="11865" class="Symbol">(</a><a id="11866" href="Applications.BarRecursion.General.html#10684" class="Bound">S</a> <a id="11868" href="Applications.BarRecursion.General.html#11516" class="Bound">s</a><a id="11869" class="Symbol">)</a> <a id="11871" class="Symbol">_</a> <a id="11873" href="Applications.BarRecursion.General.html#11518" class="Bound">sSκ</a><a id="11876" class="Symbol">)</a>
    <a id="11882" href="Applications.BarRecursion.General.html#11882" class="Function">sSgα</a> <a id="11887" class="Symbol">:</a> <a id="11889" href="Applications.BarRecursion.General.html#11516" class="Bound">s</a> <a id="11891" href="Applications.BarRecursion.General.html#1813" class="Function Operator">∈</a> <a id="11893" href="Applications.BarRecursion.General.html#3011" class="Function">𝑆</a> <a id="11895" class="Symbol">(</a><a id="11896" href="Applications.BarRecursion.General.html#10670" class="Bound">g</a> <a id="11898" class="Symbol">(</a><a id="11899" href="Applications.BarRecursion.General.html#10680" class="Bound">Y</a> <a id="11901" href="Applications.BarRecursion.General.html#11522" class="Bound">α</a><a id="11902" class="Symbol">))</a>
    <a id="11909" href="Applications.BarRecursion.General.html#11882" class="Function">sSgα</a> <a id="11914" class="Symbol">=</a> <a id="11916" href="Preliminaries.html#1247" class="Function">transport</a> <a id="11926" class="Symbol">(λ</a> <a id="11929" href="Applications.BarRecursion.General.html#11929" class="Bound">x</a> <a id="11931" class="Symbol">→</a> <a id="11933" href="Applications.BarRecursion.General.html#11516" class="Bound">s</a> <a id="11935" href="Applications.BarRecursion.General.html#1813" class="Function Operator">∈</a> <a id="11937" href="Applications.BarRecursion.General.html#3011" class="Function">𝑆</a> <a id="11939" class="Symbol">(</a><a id="11940" href="Applications.BarRecursion.General.html#10670" class="Bound">g</a> <a id="11942" href="Applications.BarRecursion.General.html#11929" class="Bound">x</a><a id="11943" class="Symbol">))</a> <a id="11946" href="Applications.BarRecursion.General.html#11760" class="Function">Ys≡Yα</a> <a id="11952" href="Applications.BarRecursion.General.html#11812" class="Function">sSg</a>
  <a id="11958" href="Applications.BarRecursion.General.html#11958" class="Function">gbrκ</a> <a id="11963" class="Symbol">:</a> <a id="11965" href="Applications.BarRecursion.General.html#2246" class="Function">GBR</a> <a id="11969" class="Symbol">(</a><a id="11970" href="Applications.BarRecursion.General.html#3011" class="Function">𝑆</a> <a id="11972" class="Symbol">(</a><a id="11973" href="SystemT.Base.html#1464" class="Function Operator">⟦</a> <a id="11975" href="Applications.BarRecursion.General.html#3346" class="Function">κ</a> <a id="11977" href="SystemT.Base.html#1464" class="Function Operator">⟧ᵐ</a> <a id="11980" href="Applications.BarRecursion.General.html#10663" class="Bound">γ</a> <a id="11982" href="Applications.BarRecursion.General.html#10670" class="Bound">g</a> <a id="11984" class="Symbol">(</a><a id="11985" href="Applications.BarRecursion.General.html#10680" class="Bound">Y</a> <a id="11987" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="11989" href="Applications.BarRecursion.General.html#10684" class="Bound">S</a> <a id="11991" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="11993" href="Applications.BarRecursion.General.html#10688" class="Bound">B</a><a id="11994" class="Symbol">)))</a> <a id="11998" class="Symbol">(</a><a id="11999" href="Applications.BarRecursion.General.html#3151" class="Function">𝐵</a> <a id="12001" class="Symbol">(</a><a id="12002" href="SystemT.Base.html#1464" class="Function Operator">⟦</a> <a id="12004" href="Applications.BarRecursion.General.html#3346" class="Function">κ</a> <a id="12006" href="SystemT.Base.html#1464" class="Function Operator">⟧ᵐ</a> <a id="12009" href="Applications.BarRecursion.General.html#10663" class="Bound">γ</a> <a id="12011" href="Applications.BarRecursion.General.html#10670" class="Bound">g</a> <a id="12013" class="Symbol">(</a><a id="12014" href="Applications.BarRecursion.General.html#10680" class="Bound">Y</a> <a id="12016" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="12018" href="Applications.BarRecursion.General.html#10684" class="Bound">S</a> <a id="12020" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="12022" href="Applications.BarRecursion.General.html#10688" class="Bound">B</a><a id="12023" class="Symbol">)))</a>
  <a id="12029" href="Applications.BarRecursion.General.html#11958" class="Function">gbrκ</a> <a id="12034" href="Applications.BarRecursion.General.html#12034" class="Bound">G</a> <a id="12036" href="Applications.BarRecursion.General.html#12036" class="Bound">H</a> <a id="12038" href="Applications.BarRecursion.General.html#12038" class="Bound">s</a> <a id="12040" class="Symbol">=</a> <a id="12042" href="Applications.BarRecursion.General.html#12067" class="Function">base</a> <a id="12047" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="12049" href="Applications.BarRecursion.General.html#12500" class="Function">step</a>
   <a id="12057" class="Keyword">where</a>
    <a id="12067" href="Applications.BarRecursion.General.html#12067" class="Function">base</a> <a id="12072" class="Symbol">:</a> <a id="12074" href="Applications.BarRecursion.General.html#12038" class="Bound">s</a> <a id="12076" href="Applications.BarRecursion.General.html#1813" class="Function Operator">∈</a> <a id="12078" href="Applications.BarRecursion.General.html#3011" class="Function">𝑆</a> <a id="12080" class="Symbol">(</a><a id="12081" href="SystemT.Base.html#1464" class="Function Operator">⟦</a> <a id="12083" href="Applications.BarRecursion.General.html#3346" class="Function">κ</a> <a id="12085" href="SystemT.Base.html#1464" class="Function Operator">⟧ᵐ</a> <a id="12088" href="Applications.BarRecursion.General.html#10663" class="Bound">γ</a> <a id="12090" href="Applications.BarRecursion.General.html#10670" class="Bound">g</a> <a id="12092" class="Symbol">(</a><a id="12093" href="Applications.BarRecursion.General.html#10680" class="Bound">Y</a> <a id="12095" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="12097" href="Applications.BarRecursion.General.html#10684" class="Bound">S</a> <a id="12099" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="12101" href="Applications.BarRecursion.General.html#10688" class="Bound">B</a><a id="12102" class="Symbol">))</a>
         <a id="12114" class="Symbol">→</a> <a id="12116" href="Applications.BarRecursion.General.html#3151" class="Function">𝐵</a> <a id="12118" class="Symbol">(</a><a id="12119" href="SystemT.Base.html#1464" class="Function Operator">⟦</a> <a id="12121" href="Applications.BarRecursion.General.html#3346" class="Function">κ</a> <a id="12123" href="SystemT.Base.html#1464" class="Function Operator">⟧ᵐ</a> <a id="12126" href="Applications.BarRecursion.General.html#10663" class="Bound">γ</a> <a id="12128" href="Applications.BarRecursion.General.html#10670" class="Bound">g</a> <a id="12130" class="Symbol">(</a><a id="12131" href="Applications.BarRecursion.General.html#10680" class="Bound">Y</a> <a id="12133" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="12135" href="Applications.BarRecursion.General.html#10684" class="Bound">S</a> <a id="12137" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="12139" href="Applications.BarRecursion.General.html#10688" class="Bound">B</a><a id="12140" class="Symbol">))</a> <a id="12143" href="Applications.BarRecursion.General.html#12034" class="Bound">G</a> <a id="12145" href="Applications.BarRecursion.General.html#12036" class="Bound">H</a> <a id="12147" href="Applications.BarRecursion.General.html#12038" class="Bound">s</a> <a id="12149" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="12151" href="Applications.BarRecursion.General.html#12034" class="Bound">G</a> <a id="12153" href="Applications.BarRecursion.General.html#12038" class="Bound">s</a>
    <a id="12159" href="Applications.BarRecursion.General.html#12067" class="Function">base</a> <a id="12164" href="Applications.BarRecursion.General.html#12164" class="Bound">sSκ</a> <a id="12168" class="Symbol">=</a> <a id="12170" href="Preliminaries.html#1406" class="Function Operator">begin</a>
       <a id="12183" href="Applications.BarRecursion.General.html#10688" class="Bound">B</a> <a id="12185" class="Symbol">(λ</a> <a id="12188" href="Applications.BarRecursion.General.html#12188" class="Bound">s&#39;</a> <a id="12191" class="Symbol">→</a> <a id="12193" href="Applications.BarRecursion.General.html#3151" class="Function">𝐵</a> <a id="12195" class="Symbol">(</a><a id="12196" href="Applications.BarRecursion.General.html#10670" class="Bound">g</a> <a id="12198" class="Symbol">(</a><a id="12199" href="Applications.BarRecursion.General.html#10680" class="Bound">Y</a> <a id="12201" class="Symbol">(</a><a id="12202" href="Applications.BarRecursion.General.html#12188" class="Bound">s&#39;</a> <a id="12205" href="Preliminaries.html#6644" class="Function Operator">^</a><a id="12206" class="Symbol">)))</a> <a id="12210" href="Applications.BarRecursion.General.html#12034" class="Bound">G</a> <a id="12212" href="Applications.BarRecursion.General.html#12036" class="Bound">H</a> <a id="12214" href="Applications.BarRecursion.General.html#12188" class="Bound">s&#39;</a><a id="12216" class="Symbol">)</a> <a id="12218" href="Applications.BarRecursion.General.html#12036" class="Bound">H</a> <a id="12220" href="Applications.BarRecursion.General.html#12038" class="Bound">s</a>
      <a id="12228" href="Preliminaries.html#1476" class="Function Operator">≡⟨</a> <a id="12231" href="Preliminaries.html#2060" class="Field">pr₁</a> <a id="12235" class="Symbol">(</a><a id="12236" href="Applications.BarRecursion.General.html#10710" class="Bound">gbr</a> <a id="12240" class="Symbol">_</a> <a id="12242" href="Applications.BarRecursion.General.html#12036" class="Bound">H</a> <a id="12244" href="Applications.BarRecursion.General.html#12038" class="Bound">s</a><a id="12245" class="Symbol">)</a> <a id="12247" href="Applications.BarRecursion.General.html#12374" class="Function">sS</a> <a id="12250" href="Preliminaries.html#1476" class="Function Operator">⟩</a>
       <a id="12259" href="Applications.BarRecursion.General.html#3151" class="Function">𝐵</a> <a id="12261" class="Symbol">(</a><a id="12262" href="Applications.BarRecursion.General.html#10670" class="Bound">g</a> <a id="12264" class="Symbol">(</a><a id="12265" href="Applications.BarRecursion.General.html#10680" class="Bound">Y</a> <a id="12267" class="Symbol">(</a><a id="12268" href="Applications.BarRecursion.General.html#12038" class="Bound">s</a> <a id="12270" href="Preliminaries.html#6644" class="Function Operator">^</a><a id="12271" class="Symbol">)))</a> <a id="12275" href="Applications.BarRecursion.General.html#12034" class="Bound">G</a> <a id="12277" href="Applications.BarRecursion.General.html#12036" class="Bound">H</a> <a id="12279" href="Applications.BarRecursion.General.html#12038" class="Bound">s</a>
      <a id="12287" href="Preliminaries.html#1476" class="Function Operator">≡⟨</a> <a id="12290" href="Preliminaries.html#2060" class="Field">pr₁</a> <a id="12294" class="Symbol">(</a><a id="12295" href="Preliminaries.html#2070" class="Field">pr₂</a> <a id="12299" class="Symbol">(</a><a id="12300" href="Preliminaries.html#2070" class="Field">pr₂</a> <a id="12304" class="Symbol">(</a><a id="12305" href="Preliminaries.html#2070" class="Field">pr₂</a> <a id="12309" class="Symbol">(</a><a id="12310" href="Applications.BarRecursion.General.html#10673" class="Bound">ζ</a> <a id="12312" class="Symbol">(</a><a id="12313" href="Applications.BarRecursion.General.html#10680" class="Bound">Y</a> <a id="12315" class="Symbol">(</a><a id="12316" href="Applications.BarRecursion.General.html#12038" class="Bound">s</a> <a id="12318" href="Preliminaries.html#6644" class="Function Operator">^</a><a id="12319" class="Symbol">)))))</a> <a id="12325" href="Applications.BarRecursion.General.html#12034" class="Bound">G</a> <a id="12327" href="Applications.BarRecursion.General.html#12036" class="Bound">H</a> <a id="12329" href="Applications.BarRecursion.General.html#12038" class="Bound">s</a><a id="12330" class="Symbol">)</a> <a id="12332" href="Applications.BarRecursion.General.html#12428" class="Function">sSg</a> <a id="12336" href="Preliminaries.html#1476" class="Function Operator">⟩</a>
       <a id="12345" href="Applications.BarRecursion.General.html#12034" class="Bound">G</a> <a id="12347" href="Applications.BarRecursion.General.html#12038" class="Bound">s</a>
      <a id="12355" href="Preliminaries.html#1573" class="Function Operator">∎</a>
     <a id="12362" class="Keyword">where</a>
      <a id="12374" href="Applications.BarRecursion.General.html#12374" class="Function">sS</a> <a id="12377" class="Symbol">:</a> <a id="12379" href="Applications.BarRecursion.General.html#12038" class="Bound">s</a> <a id="12381" href="Applications.BarRecursion.General.html#1813" class="Function Operator">∈</a> <a id="12383" href="Applications.BarRecursion.General.html#10684" class="Bound">S</a>
      <a id="12391" href="Applications.BarRecursion.General.html#12374" class="Function">sS</a> <a id="12394" class="Symbol">=</a> <a id="12396" href="Preliminaries.html#2060" class="Field">pr₁</a> <a id="12400" class="Symbol">(</a><a id="12401" href="SystemT.Auxiliaries.html#2731" class="Function">Min-nonzero</a> <a id="12413" class="Symbol">_</a> <a id="12415" class="Symbol">_</a> <a id="12417" href="Applications.BarRecursion.General.html#12164" class="Bound">sSκ</a><a id="12420" class="Symbol">)</a>
      <a id="12428" href="Applications.BarRecursion.General.html#12428" class="Function">sSg</a> <a id="12432" class="Symbol">:</a> <a id="12434" href="Applications.BarRecursion.General.html#12038" class="Bound">s</a> <a id="12436" href="Applications.BarRecursion.General.html#1813" class="Function Operator">∈</a> <a id="12438" href="Applications.BarRecursion.General.html#3011" class="Function">𝑆</a> <a id="12440" class="Symbol">(</a><a id="12441" href="Applications.BarRecursion.General.html#10670" class="Bound">g</a> <a id="12443" class="Symbol">(</a><a id="12444" href="Applications.BarRecursion.General.html#10680" class="Bound">Y</a> <a id="12446" class="Symbol">(</a><a id="12447" href="Applications.BarRecursion.General.html#12038" class="Bound">s</a> <a id="12449" href="Preliminaries.html#6644" class="Function Operator">^</a><a id="12450" class="Symbol">)))</a>
      <a id="12460" href="Applications.BarRecursion.General.html#12428" class="Function">sSg</a> <a id="12464" class="Symbol">=</a> <a id="12466" href="Preliminaries.html#2070" class="Field">pr₂</a> <a id="12470" class="Symbol">(</a><a id="12471" href="SystemT.Auxiliaries.html#2731" class="Function">Min-nonzero</a> <a id="12483" class="Symbol">(</a><a id="12484" href="Applications.BarRecursion.General.html#10684" class="Bound">S</a> <a id="12486" href="Applications.BarRecursion.General.html#12038" class="Bound">s</a><a id="12487" class="Symbol">)</a> <a id="12489" class="Symbol">_</a> <a id="12491" href="Applications.BarRecursion.General.html#12164" class="Bound">sSκ</a><a id="12494" class="Symbol">)</a>
    <a id="12500" href="Applications.BarRecursion.General.html#12500" class="Function">step</a> <a id="12505" class="Symbol">:</a> <a id="12507" href="Applications.BarRecursion.General.html#12038" class="Bound">s</a> <a id="12509" href="Applications.BarRecursion.General.html#1809" class="Function Operator">∉</a> <a id="12511" href="Applications.BarRecursion.General.html#3011" class="Function">𝑆</a> <a id="12513" class="Symbol">(</a><a id="12514" href="SystemT.Base.html#1464" class="Function Operator">⟦</a> <a id="12516" href="Applications.BarRecursion.General.html#3346" class="Function">κ</a> <a id="12518" href="SystemT.Base.html#1464" class="Function Operator">⟧ᵐ</a> <a id="12521" href="Applications.BarRecursion.General.html#10663" class="Bound">γ</a> <a id="12523" href="Applications.BarRecursion.General.html#10670" class="Bound">g</a> <a id="12525" class="Symbol">(</a><a id="12526" href="Applications.BarRecursion.General.html#10680" class="Bound">Y</a> <a id="12528" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="12530" href="Applications.BarRecursion.General.html#10684" class="Bound">S</a> <a id="12532" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="12534" href="Applications.BarRecursion.General.html#10688" class="Bound">B</a><a id="12535" class="Symbol">))</a>
         <a id="12547" class="Symbol">→</a>  <a id="12550" href="Applications.BarRecursion.General.html#3151" class="Function">𝐵</a> <a id="12552" class="Symbol">(</a><a id="12553" href="SystemT.Base.html#1464" class="Function Operator">⟦</a> <a id="12555" href="Applications.BarRecursion.General.html#3346" class="Function">κ</a> <a id="12557" href="SystemT.Base.html#1464" class="Function Operator">⟧ᵐ</a> <a id="12560" href="Applications.BarRecursion.General.html#10663" class="Bound">γ</a> <a id="12562" href="Applications.BarRecursion.General.html#10670" class="Bound">g</a> <a id="12564" class="Symbol">(</a><a id="12565" href="Applications.BarRecursion.General.html#10680" class="Bound">Y</a> <a id="12567" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="12569" href="Applications.BarRecursion.General.html#10684" class="Bound">S</a> <a id="12571" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="12573" href="Applications.BarRecursion.General.html#10688" class="Bound">B</a><a id="12574" class="Symbol">))</a> <a id="12577" href="Applications.BarRecursion.General.html#12034" class="Bound">G</a> <a id="12579" href="Applications.BarRecursion.General.html#12036" class="Bound">H</a> <a id="12581" href="Applications.BarRecursion.General.html#12038" class="Bound">s</a>
          <a id="12593" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="12595" href="Applications.BarRecursion.General.html#12036" class="Bound">H</a> <a id="12597" href="Applications.BarRecursion.General.html#12038" class="Bound">s</a> <a id="12599" class="Symbol">(λ</a> <a id="12602" href="Applications.BarRecursion.General.html#12602" class="Bound">m</a> <a id="12604" class="Symbol">→</a> <a id="12606" href="Applications.BarRecursion.General.html#3151" class="Function">𝐵</a> <a id="12608" class="Symbol">(</a><a id="12609" href="SystemT.Base.html#1464" class="Function Operator">⟦</a> <a id="12611" href="Applications.BarRecursion.General.html#3346" class="Function">κ</a> <a id="12613" href="SystemT.Base.html#1464" class="Function Operator">⟧ᵐ</a> <a id="12616" href="Applications.BarRecursion.General.html#10663" class="Bound">γ</a> <a id="12618" href="Applications.BarRecursion.General.html#10670" class="Bound">g</a> <a id="12620" class="Symbol">(</a><a id="12621" href="Applications.BarRecursion.General.html#10680" class="Bound">Y</a> <a id="12623" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="12625" href="Applications.BarRecursion.General.html#10684" class="Bound">S</a> <a id="12627" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="12629" href="Applications.BarRecursion.General.html#10688" class="Bound">B</a><a id="12630" class="Symbol">))</a> <a id="12633" href="Applications.BarRecursion.General.html#12034" class="Bound">G</a> <a id="12635" href="Applications.BarRecursion.General.html#12036" class="Bound">H</a> <a id="12637" class="Symbol">(</a><a id="12638" href="Applications.BarRecursion.General.html#12038" class="Bound">s</a> <a id="12640" href="Preliminaries.html#5725" class="Function Operator">✦</a> <a id="12642" href="Applications.BarRecursion.General.html#12602" class="Bound">m</a><a id="12643" class="Symbol">))</a>
    <a id="12650" href="Applications.BarRecursion.General.html#12500" class="Function">step</a> <a id="12655" href="Applications.BarRecursion.General.html#12655" class="Bound">¬sSκ</a> <a id="12660" class="Symbol">=</a> <a id="12662" href="Preliminaries.html#2274" class="Function">case</a> <a id="12667" href="Applications.BarRecursion.General.html#12708" class="Function">claim₀</a> <a id="12674" href="Applications.BarRecursion.General.html#13827" class="Function">claim₁</a> <a id="12681" class="Symbol">(</a><a id="12682" href="Applications.BarRecursion.General.html#1886" class="Function">∈-dec</a> <a id="12688" href="Applications.BarRecursion.General.html#10684" class="Bound">S</a><a id="12689" class="Symbol">)</a>
     <a id="12696" class="Keyword">where</a>
      <a id="12708" href="Applications.BarRecursion.General.html#12708" class="Function">claim₀</a> <a id="12715" class="Symbol">:</a> <a id="12717" href="Applications.BarRecursion.General.html#12038" class="Bound">s</a> <a id="12719" href="Applications.BarRecursion.General.html#1813" class="Function Operator">∈</a> <a id="12721" href="Applications.BarRecursion.General.html#10684" class="Bound">S</a>
             <a id="12736" class="Symbol">→</a>  <a id="12739" href="Applications.BarRecursion.General.html#3151" class="Function">𝐵</a> <a id="12741" class="Symbol">(</a><a id="12742" href="SystemT.Base.html#1464" class="Function Operator">⟦</a> <a id="12744" href="Applications.BarRecursion.General.html#3346" class="Function">κ</a> <a id="12746" href="SystemT.Base.html#1464" class="Function Operator">⟧ᵐ</a> <a id="12749" href="Applications.BarRecursion.General.html#10663" class="Bound">γ</a> <a id="12751" href="Applications.BarRecursion.General.html#10670" class="Bound">g</a> <a id="12753" class="Symbol">(</a><a id="12754" href="Applications.BarRecursion.General.html#10680" class="Bound">Y</a> <a id="12756" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="12758" href="Applications.BarRecursion.General.html#10684" class="Bound">S</a> <a id="12760" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="12762" href="Applications.BarRecursion.General.html#10688" class="Bound">B</a><a id="12763" class="Symbol">))</a> <a id="12766" href="Applications.BarRecursion.General.html#12034" class="Bound">G</a> <a id="12768" href="Applications.BarRecursion.General.html#12036" class="Bound">H</a> <a id="12770" href="Applications.BarRecursion.General.html#12038" class="Bound">s</a>
              <a id="12786" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="12788" href="Applications.BarRecursion.General.html#12036" class="Bound">H</a> <a id="12790" href="Applications.BarRecursion.General.html#12038" class="Bound">s</a> <a id="12792" class="Symbol">(λ</a> <a id="12795" href="Applications.BarRecursion.General.html#12795" class="Bound">m</a> <a id="12797" class="Symbol">→</a> <a id="12799" href="Applications.BarRecursion.General.html#3151" class="Function">𝐵</a> <a id="12801" class="Symbol">(</a><a id="12802" href="SystemT.Base.html#1464" class="Function Operator">⟦</a> <a id="12804" href="Applications.BarRecursion.General.html#3346" class="Function">κ</a> <a id="12806" href="SystemT.Base.html#1464" class="Function Operator">⟧ᵐ</a> <a id="12809" href="Applications.BarRecursion.General.html#10663" class="Bound">γ</a> <a id="12811" href="Applications.BarRecursion.General.html#10670" class="Bound">g</a> <a id="12813" class="Symbol">(</a><a id="12814" href="Applications.BarRecursion.General.html#10680" class="Bound">Y</a> <a id="12816" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="12818" href="Applications.BarRecursion.General.html#10684" class="Bound">S</a> <a id="12820" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="12822" href="Applications.BarRecursion.General.html#10688" class="Bound">B</a><a id="12823" class="Symbol">))</a> <a id="12826" href="Applications.BarRecursion.General.html#12034" class="Bound">G</a> <a id="12828" href="Applications.BarRecursion.General.html#12036" class="Bound">H</a> <a id="12830" class="Symbol">(</a><a id="12831" href="Applications.BarRecursion.General.html#12038" class="Bound">s</a> <a id="12833" href="Preliminaries.html#5725" class="Function Operator">✦</a> <a id="12835" href="Applications.BarRecursion.General.html#12795" class="Bound">m</a><a id="12836" class="Symbol">))</a>
      <a id="12845" href="Applications.BarRecursion.General.html#12708" class="Function">claim₀</a> <a id="12852" href="Applications.BarRecursion.General.html#12852" class="Bound">sS</a> <a id="12855" class="Symbol">=</a> <a id="12857" href="Preliminaries.html#1406" class="Function Operator">begin</a>
         <a id="12872" href="Applications.BarRecursion.General.html#10688" class="Bound">B</a> <a id="12874" class="Symbol">(λ</a> <a id="12877" href="Applications.BarRecursion.General.html#12877" class="Bound">s&#39;</a> <a id="12880" class="Symbol">→</a> <a id="12882" href="Applications.BarRecursion.General.html#3151" class="Function">𝐵</a> <a id="12884" class="Symbol">(</a><a id="12885" href="Applications.BarRecursion.General.html#10670" class="Bound">g</a> <a id="12887" class="Symbol">(</a><a id="12888" href="Applications.BarRecursion.General.html#10680" class="Bound">Y</a> <a id="12890" class="Symbol">(</a><a id="12891" href="Applications.BarRecursion.General.html#12877" class="Bound">s&#39;</a> <a id="12894" href="Preliminaries.html#6644" class="Function Operator">^</a><a id="12895" class="Symbol">)))</a> <a id="12899" href="Applications.BarRecursion.General.html#12034" class="Bound">G</a> <a id="12901" href="Applications.BarRecursion.General.html#12036" class="Bound">H</a> <a id="12903" href="Applications.BarRecursion.General.html#12877" class="Bound">s&#39;</a><a id="12905" class="Symbol">)</a> <a id="12907" href="Applications.BarRecursion.General.html#12036" class="Bound">H</a> <a id="12909" href="Applications.BarRecursion.General.html#12038" class="Bound">s</a>
        <a id="12919" href="Preliminaries.html#1476" class="Function Operator">≡⟨</a> <a id="12922" href="Preliminaries.html#2060" class="Field">pr₁</a> <a id="12926" class="Symbol">(</a><a id="12927" href="Applications.BarRecursion.General.html#10710" class="Bound">gbr</a> <a id="12931" class="Symbol">_</a> <a id="12933" href="Applications.BarRecursion.General.html#12036" class="Bound">H</a> <a id="12935" href="Applications.BarRecursion.General.html#12038" class="Bound">s</a><a id="12936" class="Symbol">)</a> <a id="12938" href="Applications.BarRecursion.General.html#12852" class="Bound">sS</a> <a id="12941" href="Preliminaries.html#1476" class="Function Operator">⟩</a>
         <a id="12952" href="Applications.BarRecursion.General.html#3151" class="Function">𝐵</a> <a id="12954" class="Symbol">(</a><a id="12955" href="Applications.BarRecursion.General.html#10670" class="Bound">g</a> <a id="12957" class="Symbol">(</a><a id="12958" href="Applications.BarRecursion.General.html#10680" class="Bound">Y</a> <a id="12960" class="Symbol">(</a><a id="12961" href="Applications.BarRecursion.General.html#12038" class="Bound">s</a> <a id="12963" href="Preliminaries.html#6644" class="Function Operator">^</a><a id="12964" class="Symbol">)))</a> <a id="12968" href="Applications.BarRecursion.General.html#12034" class="Bound">G</a> <a id="12970" href="Applications.BarRecursion.General.html#12036" class="Bound">H</a> <a id="12972" href="Applications.BarRecursion.General.html#12038" class="Bound">s</a>
        <a id="12982" href="Preliminaries.html#1476" class="Function Operator">≡⟨</a> <a id="12985" href="Preliminaries.html#2070" class="Field">pr₂</a> <a id="12989" class="Symbol">(</a><a id="12990" href="Preliminaries.html#2070" class="Field">pr₂</a> <a id="12994" class="Symbol">(</a><a id="12995" href="Preliminaries.html#2070" class="Field">pr₂</a> <a id="12999" class="Symbol">(</a><a id="13000" href="Preliminaries.html#2070" class="Field">pr₂</a> <a id="13004" class="Symbol">(</a><a id="13005" href="Applications.BarRecursion.General.html#10673" class="Bound">ζ</a> <a id="13007" class="Symbol">(</a><a id="13008" href="Applications.BarRecursion.General.html#10680" class="Bound">Y</a> <a id="13010" class="Symbol">(</a><a id="13011" href="Applications.BarRecursion.General.html#12038" class="Bound">s</a> <a id="13013" href="Preliminaries.html#6644" class="Function Operator">^</a><a id="13014" class="Symbol">)))))</a> <a id="13020" href="Applications.BarRecursion.General.html#12034" class="Bound">G</a> <a id="13022" href="Applications.BarRecursion.General.html#12036" class="Bound">H</a> <a id="13024" href="Applications.BarRecursion.General.html#12038" class="Bound">s</a><a id="13025" class="Symbol">)</a> <a id="13027" href="Applications.BarRecursion.General.html#13208" class="Function">¬sSg</a> <a id="13032" href="Preliminaries.html#1476" class="Function Operator">⟩</a>
         <a id="13043" href="Applications.BarRecursion.General.html#12036" class="Bound">H</a> <a id="13045" href="Applications.BarRecursion.General.html#12038" class="Bound">s</a> <a id="13047" class="Symbol">(λ</a> <a id="13050" href="Applications.BarRecursion.General.html#13050" class="Bound">m</a> <a id="13052" class="Symbol">→</a> <a id="13054" href="Applications.BarRecursion.General.html#3151" class="Function">𝐵</a> <a id="13056" class="Symbol">(</a><a id="13057" href="Applications.BarRecursion.General.html#10670" class="Bound">g</a> <a id="13059" class="Symbol">(</a><a id="13060" href="Applications.BarRecursion.General.html#10680" class="Bound">Y</a> <a id="13062" class="Symbol">(</a><a id="13063" href="Applications.BarRecursion.General.html#12038" class="Bound">s</a> <a id="13065" href="Preliminaries.html#6644" class="Function Operator">^</a><a id="13066" class="Symbol">)))</a> <a id="13070" href="Applications.BarRecursion.General.html#12034" class="Bound">G</a> <a id="13072" href="Applications.BarRecursion.General.html#12036" class="Bound">H</a> <a id="13074" class="Symbol">(</a><a id="13075" href="Applications.BarRecursion.General.html#12038" class="Bound">s</a> <a id="13077" href="Preliminaries.html#5725" class="Function Operator">✦</a> <a id="13079" href="Applications.BarRecursion.General.html#13050" class="Bound">m</a><a id="13080" class="Symbol">))</a>
        <a id="13091" href="Preliminaries.html#1476" class="Function Operator">≡⟨</a> <a id="13094" href="Preliminaries.html#839" class="Function">ap</a> <a id="13097" class="Symbol">(</a><a id="13098" href="Applications.BarRecursion.General.html#12036" class="Bound">H</a> <a id="13100" href="Applications.BarRecursion.General.html#12038" class="Bound">s</a><a id="13101" class="Symbol">)</a> <a id="13103" class="Symbol">(</a><a id="13104" href="Applications.BarRecursion.General.html#10654" class="Bound">funExt</a> <a id="13111" href="Applications.BarRecursion.General.html#13388" class="Function">ex</a><a id="13113" class="Symbol">)</a> <a id="13115" href="Preliminaries.html#1476" class="Function Operator">⟩</a>
         <a id="13126" href="Applications.BarRecursion.General.html#12036" class="Bound">H</a> <a id="13128" href="Applications.BarRecursion.General.html#12038" class="Bound">s</a> <a id="13130" class="Symbol">(λ</a> <a id="13133" href="Applications.BarRecursion.General.html#13133" class="Bound">m</a> <a id="13135" class="Symbol">→</a> <a id="13137" href="Applications.BarRecursion.General.html#3151" class="Function">𝐵</a> <a id="13139" class="Symbol">(</a><a id="13140" href="SystemT.Base.html#1464" class="Function Operator">⟦</a> <a id="13142" href="Applications.BarRecursion.General.html#3346" class="Function">κ</a> <a id="13144" href="SystemT.Base.html#1464" class="Function Operator">⟧ᵐ</a> <a id="13147" href="Applications.BarRecursion.General.html#10663" class="Bound">γ</a> <a id="13149" href="Applications.BarRecursion.General.html#10670" class="Bound">g</a> <a id="13151" class="Symbol">(</a><a id="13152" href="Applications.BarRecursion.General.html#10680" class="Bound">Y</a> <a id="13154" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="13156" href="Applications.BarRecursion.General.html#10684" class="Bound">S</a> <a id="13158" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="13160" href="Applications.BarRecursion.General.html#10688" class="Bound">B</a><a id="13161" class="Symbol">))</a> <a id="13164" href="Applications.BarRecursion.General.html#12034" class="Bound">G</a> <a id="13166" href="Applications.BarRecursion.General.html#12036" class="Bound">H</a> <a id="13168" class="Symbol">(</a><a id="13169" href="Applications.BarRecursion.General.html#12038" class="Bound">s</a> <a id="13171" href="Preliminaries.html#5725" class="Function Operator">✦</a> <a id="13173" href="Applications.BarRecursion.General.html#13133" class="Bound">m</a><a id="13174" class="Symbol">))</a>
        <a id="13185" href="Preliminaries.html#1573" class="Function Operator">∎</a>
       <a id="13194" class="Keyword">where</a>
        <a id="13208" href="Applications.BarRecursion.General.html#13208" class="Function">¬sSg</a> <a id="13213" class="Symbol">:</a> <a id="13215" href="Applications.BarRecursion.General.html#12038" class="Bound">s</a> <a id="13217" href="Applications.BarRecursion.General.html#1809" class="Function Operator">∉</a> <a id="13219" href="Applications.BarRecursion.General.html#3011" class="Function">𝑆</a> <a id="13221" class="Symbol">(</a><a id="13222" href="Applications.BarRecursion.General.html#10670" class="Bound">g</a> <a id="13224" class="Symbol">(</a><a id="13225" href="Applications.BarRecursion.General.html#10680" class="Bound">Y</a> <a id="13227" class="Symbol">(</a><a id="13228" href="Applications.BarRecursion.General.html#12038" class="Bound">s</a> <a id="13230" href="Preliminaries.html#6644" class="Function Operator">^</a><a id="13231" class="Symbol">)))</a>
        <a id="13243" href="Applications.BarRecursion.General.html#13208" class="Function">¬sSg</a> <a id="13248" class="Symbol">=</a> <a id="13250" href="SystemT.Auxiliaries.html#3146" class="Function">Min-zero-cases</a> <a id="13265" class="Symbol">_</a> <a id="13267" class="Symbol">_</a> <a id="13269" href="Applications.BarRecursion.General.html#12655" class="Bound">¬sSκ</a> <a id="13274" href="Applications.BarRecursion.General.html#12852" class="Bound">sS</a>
        <a id="13285" href="Applications.BarRecursion.General.html#13285" class="Function">Ys≡Ysm</a> <a id="13292" class="Symbol">:</a> <a id="13294" class="Symbol">{</a><a id="13295" href="Applications.BarRecursion.General.html#13295" class="Bound">m</a> <a id="13297" class="Symbol">:</a> <a id="13299" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="13300" class="Symbol">}</a> <a id="13302" class="Symbol">→</a> <a id="13304" href="Applications.BarRecursion.General.html#10680" class="Bound">Y</a> <a id="13306" class="Symbol">(</a><a id="13307" href="Applications.BarRecursion.General.html#12038" class="Bound">s</a> <a id="13309" href="Preliminaries.html#6644" class="Function Operator">^</a><a id="13310" class="Symbol">)</a> <a id="13312" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="13314" href="Applications.BarRecursion.General.html#10680" class="Bound">Y</a> <a id="13316" class="Symbol">((</a><a id="13318" href="Applications.BarRecursion.General.html#12038" class="Bound">s</a> <a id="13320" href="Preliminaries.html#5725" class="Function Operator">✦</a> <a id="13322" href="Applications.BarRecursion.General.html#13295" class="Bound">m</a><a id="13323" class="Symbol">)</a> <a id="13325" href="Preliminaries.html#6644" class="Function Operator">^</a><a id="13326" class="Symbol">)</a>
        <a id="13336" href="Applications.BarRecursion.General.html#13285" class="Function">Ys≡Ysm</a> <a id="13343" class="Symbol">{</a><a id="13344" href="Applications.BarRecursion.General.html#13344" class="Bound">m</a><a id="13345" class="Symbol">}</a> <a id="13347" class="Symbol">=</a> <a id="13349" href="Applications.BarRecursion.General.html#10704" class="Bound">SsY</a> <a id="13353" href="Applications.BarRecursion.General.html#12038" class="Bound">s</a> <a id="13355" href="Applications.BarRecursion.General.html#12852" class="Bound">sS</a> <a id="13358" class="Symbol">((</a><a id="13360" href="Applications.BarRecursion.General.html#12038" class="Bound">s</a> <a id="13362" href="Preliminaries.html#5725" class="Function Operator">✦</a> <a id="13364" href="Applications.BarRecursion.General.html#13344" class="Bound">m</a><a id="13365" class="Symbol">)</a> <a id="13367" href="Preliminaries.html#6644" class="Function Operator">^</a><a id="13368" class="Symbol">)</a> <a id="13370" class="Symbol">(</a><a id="13371" href="Preliminaries.html#6809" class="Function">s∋sn^</a> <a id="13377" href="Applications.BarRecursion.General.html#12038" class="Bound">s</a><a id="13378" class="Symbol">)</a>
        <a id="13388" href="Applications.BarRecursion.General.html#13388" class="Function">ex</a> <a id="13391" class="Symbol">:</a> <a id="13393" class="Symbol">(</a><a id="13394" href="Applications.BarRecursion.General.html#13394" class="Bound">m</a> <a id="13396" class="Symbol">:</a> <a id="13398" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="13399" class="Symbol">)</a>
           <a id="13412" class="Symbol">→</a>  <a id="13415" href="Applications.BarRecursion.General.html#3151" class="Function">𝐵</a> <a id="13417" class="Symbol">(</a><a id="13418" href="Applications.BarRecursion.General.html#10670" class="Bound">g</a> <a id="13420" class="Symbol">(</a><a id="13421" href="Applications.BarRecursion.General.html#10680" class="Bound">Y</a> <a id="13423" class="Symbol">(</a><a id="13424" href="Applications.BarRecursion.General.html#12038" class="Bound">s</a> <a id="13426" href="Preliminaries.html#6644" class="Function Operator">^</a><a id="13427" class="Symbol">)))</a> <a id="13431" href="Applications.BarRecursion.General.html#12034" class="Bound">G</a> <a id="13433" href="Applications.BarRecursion.General.html#12036" class="Bound">H</a> <a id="13435" class="Symbol">(</a><a id="13436" href="Applications.BarRecursion.General.html#12038" class="Bound">s</a> <a id="13438" href="Preliminaries.html#5725" class="Function Operator">✦</a> <a id="13440" href="Applications.BarRecursion.General.html#13394" class="Bound">m</a><a id="13441" class="Symbol">)</a> <a id="13443" class="Comment">-- ≡ 𝐵 (⟦ κ ⟧ᵐ γ g (Y , S , B)) G H (s ✦ m)</a>
            <a id="13499" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="13501" href="Applications.BarRecursion.General.html#10688" class="Bound">B</a> <a id="13503" class="Symbol">(λ</a> <a id="13506" href="Applications.BarRecursion.General.html#13506" class="Bound">s&#39;</a> <a id="13509" class="Symbol">→</a> <a id="13511" href="Applications.BarRecursion.General.html#3151" class="Function">𝐵</a> <a id="13513" class="Symbol">(</a><a id="13514" href="Applications.BarRecursion.General.html#10670" class="Bound">g</a> <a id="13516" class="Symbol">(</a><a id="13517" href="Applications.BarRecursion.General.html#10680" class="Bound">Y</a> <a id="13519" class="Symbol">(</a><a id="13520" href="Applications.BarRecursion.General.html#13506" class="Bound">s&#39;</a> <a id="13523" href="Preliminaries.html#6644" class="Function Operator">^</a><a id="13524" class="Symbol">)))</a> <a id="13528" href="Applications.BarRecursion.General.html#12034" class="Bound">G</a> <a id="13530" href="Applications.BarRecursion.General.html#12036" class="Bound">H</a> <a id="13532" href="Applications.BarRecursion.General.html#13506" class="Bound">s&#39;</a><a id="13534" class="Symbol">)</a> <a id="13536" href="Applications.BarRecursion.General.html#12036" class="Bound">H</a> <a id="13538" class="Symbol">(</a><a id="13539" href="Applications.BarRecursion.General.html#12038" class="Bound">s</a> <a id="13541" href="Preliminaries.html#5725" class="Function Operator">✦</a> <a id="13543" href="Applications.BarRecursion.General.html#13394" class="Bound">m</a><a id="13544" class="Symbol">)</a>
        <a id="13554" href="Applications.BarRecursion.General.html#13388" class="Function">ex</a> <a id="13557" href="Applications.BarRecursion.General.html#13557" class="Bound">m</a> <a id="13559" class="Symbol">=</a> <a id="13561" href="Preliminaries.html#1406" class="Function Operator">begin</a>
          <a id="13577" href="Applications.BarRecursion.General.html#3151" class="Function">𝐵</a> <a id="13579" class="Symbol">(</a><a id="13580" href="Applications.BarRecursion.General.html#10670" class="Bound">g</a> <a id="13582" class="Symbol">(</a><a id="13583" href="Applications.BarRecursion.General.html#10680" class="Bound">Y</a> <a id="13585" class="Symbol">(</a><a id="13586" href="Applications.BarRecursion.General.html#12038" class="Bound">s</a> <a id="13588" href="Preliminaries.html#6644" class="Function Operator">^</a><a id="13589" class="Symbol">)))</a> <a id="13593" href="Applications.BarRecursion.General.html#12034" class="Bound">G</a> <a id="13595" href="Applications.BarRecursion.General.html#12036" class="Bound">H</a> <a id="13597" class="Symbol">(</a><a id="13598" href="Applications.BarRecursion.General.html#12038" class="Bound">s</a> <a id="13600" href="Preliminaries.html#5725" class="Function Operator">✦</a> <a id="13602" href="Applications.BarRecursion.General.html#13557" class="Bound">m</a><a id="13603" class="Symbol">)</a>
         <a id="13614" href="Preliminaries.html#1476" class="Function Operator">≡⟨</a> <a id="13617" href="Preliminaries.html#839" class="Function">ap</a> <a id="13620" class="Symbol">(λ</a> <a id="13623" href="Applications.BarRecursion.General.html#13623" class="Bound">x</a> <a id="13625" class="Symbol">→</a> <a id="13627" href="Applications.BarRecursion.General.html#3151" class="Function">𝐵</a> <a id="13629" class="Symbol">(</a><a id="13630" href="Applications.BarRecursion.General.html#10670" class="Bound">g</a> <a id="13632" href="Applications.BarRecursion.General.html#13623" class="Bound">x</a><a id="13633" class="Symbol">)</a> <a id="13635" href="Applications.BarRecursion.General.html#12034" class="Bound">G</a> <a id="13637" href="Applications.BarRecursion.General.html#12036" class="Bound">H</a> <a id="13639" class="Symbol">(</a><a id="13640" href="Applications.BarRecursion.General.html#12038" class="Bound">s</a> <a id="13642" href="Preliminaries.html#5725" class="Function Operator">✦</a> <a id="13644" href="Applications.BarRecursion.General.html#13557" class="Bound">m</a><a id="13645" class="Symbol">))</a> <a id="13648" href="Applications.BarRecursion.General.html#13285" class="Function">Ys≡Ysm</a> <a id="13655" href="Preliminaries.html#1476" class="Function Operator">⟩</a>
          <a id="13667" href="Applications.BarRecursion.General.html#3151" class="Function">𝐵</a> <a id="13669" class="Symbol">(</a><a id="13670" href="Applications.BarRecursion.General.html#10670" class="Bound">g</a> <a id="13672" class="Symbol">(</a><a id="13673" href="Applications.BarRecursion.General.html#10680" class="Bound">Y</a> <a id="13675" class="Symbol">((</a><a id="13677" href="Applications.BarRecursion.General.html#12038" class="Bound">s</a> <a id="13679" href="Preliminaries.html#5725" class="Function Operator">✦</a> <a id="13681" href="Applications.BarRecursion.General.html#13557" class="Bound">m</a><a id="13682" class="Symbol">)</a> <a id="13684" href="Preliminaries.html#6644" class="Function Operator">^</a><a id="13685" class="Symbol">)))</a> <a id="13689" href="Applications.BarRecursion.General.html#12034" class="Bound">G</a> <a id="13691" href="Applications.BarRecursion.General.html#12036" class="Bound">H</a> <a id="13693" class="Symbol">(</a><a id="13694" href="Applications.BarRecursion.General.html#12038" class="Bound">s</a> <a id="13696" href="Preliminaries.html#5725" class="Function Operator">✦</a> <a id="13698" href="Applications.BarRecursion.General.html#13557" class="Bound">m</a><a id="13699" class="Symbol">)</a>
         <a id="13710" href="Preliminaries.html#1476" class="Function Operator">≡⟨</a> <a id="13713" href="Preliminaries.html#1094" class="Function">sym</a> <a id="13717" class="Symbol">(</a><a id="13718" href="Preliminaries.html#2060" class="Field">pr₁</a> <a id="13722" class="Symbol">(</a><a id="13723" href="Applications.BarRecursion.General.html#10710" class="Bound">gbr</a> <a id="13727" class="Symbol">_</a> <a id="13729" href="Applications.BarRecursion.General.html#12036" class="Bound">H</a> <a id="13731" class="Symbol">(</a><a id="13732" href="Applications.BarRecursion.General.html#12038" class="Bound">s</a> <a id="13734" href="Preliminaries.html#5725" class="Function Operator">✦</a> <a id="13736" href="Applications.BarRecursion.General.html#13557" class="Bound">m</a><a id="13737" class="Symbol">))</a> <a id="13740" class="Symbol">(</a><a id="13741" href="Applications.BarRecursion.General.html#10699" class="Bound">mS</a> <a id="13744" href="Applications.BarRecursion.General.html#12038" class="Bound">s</a> <a id="13746" href="Applications.BarRecursion.General.html#13557" class="Bound">m</a> <a id="13748" href="Applications.BarRecursion.General.html#12852" class="Bound">sS</a><a id="13750" class="Symbol">))</a> <a id="13753" href="Preliminaries.html#1476" class="Function Operator">⟩</a>
          <a id="13765" href="Applications.BarRecursion.General.html#10688" class="Bound">B</a> <a id="13767" class="Symbol">(λ</a> <a id="13770" href="Applications.BarRecursion.General.html#13770" class="Bound">s&#39;</a> <a id="13773" class="Symbol">→</a> <a id="13775" href="Applications.BarRecursion.General.html#3151" class="Function">𝐵</a> <a id="13777" class="Symbol">(</a><a id="13778" href="Applications.BarRecursion.General.html#10670" class="Bound">g</a> <a id="13780" class="Symbol">(</a><a id="13781" href="Applications.BarRecursion.General.html#10680" class="Bound">Y</a> <a id="13783" class="Symbol">(</a><a id="13784" href="Applications.BarRecursion.General.html#13770" class="Bound">s&#39;</a> <a id="13787" href="Preliminaries.html#6644" class="Function Operator">^</a><a id="13788" class="Symbol">)))</a> <a id="13792" href="Applications.BarRecursion.General.html#12034" class="Bound">G</a> <a id="13794" href="Applications.BarRecursion.General.html#12036" class="Bound">H</a> <a id="13796" href="Applications.BarRecursion.General.html#13770" class="Bound">s&#39;</a><a id="13798" class="Symbol">)</a> <a id="13800" href="Applications.BarRecursion.General.html#12036" class="Bound">H</a> <a id="13802" class="Symbol">(</a><a id="13803" href="Applications.BarRecursion.General.html#12038" class="Bound">s</a> <a id="13805" href="Preliminaries.html#5725" class="Function Operator">✦</a> <a id="13807" href="Applications.BarRecursion.General.html#13557" class="Bound">m</a><a id="13808" class="Symbol">)</a>
         <a id="13819" href="Preliminaries.html#1573" class="Function Operator">∎</a>
      <a id="13827" href="Applications.BarRecursion.General.html#13827" class="Function">claim₁</a> <a id="13834" class="Symbol">:</a> <a id="13836" href="Applications.BarRecursion.General.html#12038" class="Bound">s</a> <a id="13838" href="Applications.BarRecursion.General.html#1809" class="Function Operator">∉</a> <a id="13840" href="Applications.BarRecursion.General.html#10684" class="Bound">S</a>
             <a id="13855" class="Symbol">→</a>  <a id="13858" href="Applications.BarRecursion.General.html#3151" class="Function">𝐵</a> <a id="13860" class="Symbol">(</a><a id="13861" href="SystemT.Base.html#1464" class="Function Operator">⟦</a> <a id="13863" href="Applications.BarRecursion.General.html#3346" class="Function">κ</a> <a id="13865" href="SystemT.Base.html#1464" class="Function Operator">⟧ᵐ</a> <a id="13868" href="Applications.BarRecursion.General.html#10663" class="Bound">γ</a> <a id="13870" href="Applications.BarRecursion.General.html#10670" class="Bound">g</a> <a id="13872" class="Symbol">(</a><a id="13873" href="Applications.BarRecursion.General.html#10680" class="Bound">Y</a> <a id="13875" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="13877" href="Applications.BarRecursion.General.html#10684" class="Bound">S</a> <a id="13879" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="13881" href="Applications.BarRecursion.General.html#10688" class="Bound">B</a><a id="13882" class="Symbol">))</a> <a id="13885" href="Applications.BarRecursion.General.html#12034" class="Bound">G</a> <a id="13887" href="Applications.BarRecursion.General.html#12036" class="Bound">H</a> <a id="13889" href="Applications.BarRecursion.General.html#12038" class="Bound">s</a>
              <a id="13905" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="13907" href="Applications.BarRecursion.General.html#12036" class="Bound">H</a> <a id="13909" href="Applications.BarRecursion.General.html#12038" class="Bound">s</a> <a id="13911" class="Symbol">(λ</a> <a id="13914" href="Applications.BarRecursion.General.html#13914" class="Bound">m</a> <a id="13916" class="Symbol">→</a> <a id="13918" href="Applications.BarRecursion.General.html#3151" class="Function">𝐵</a> <a id="13920" class="Symbol">(</a><a id="13921" href="SystemT.Base.html#1464" class="Function Operator">⟦</a> <a id="13923" href="Applications.BarRecursion.General.html#3346" class="Function">κ</a> <a id="13925" href="SystemT.Base.html#1464" class="Function Operator">⟧ᵐ</a> <a id="13928" href="Applications.BarRecursion.General.html#10663" class="Bound">γ</a> <a id="13930" href="Applications.BarRecursion.General.html#10670" class="Bound">g</a> <a id="13932" class="Symbol">(</a><a id="13933" href="Applications.BarRecursion.General.html#10680" class="Bound">Y</a> <a id="13935" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="13937" href="Applications.BarRecursion.General.html#10684" class="Bound">S</a> <a id="13939" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="13941" href="Applications.BarRecursion.General.html#10688" class="Bound">B</a><a id="13942" class="Symbol">))</a> <a id="13945" href="Applications.BarRecursion.General.html#12034" class="Bound">G</a> <a id="13947" href="Applications.BarRecursion.General.html#12036" class="Bound">H</a> <a id="13949" class="Symbol">(</a><a id="13950" href="Applications.BarRecursion.General.html#12038" class="Bound">s</a> <a id="13952" href="Preliminaries.html#5725" class="Function Operator">✦</a> <a id="13954" href="Applications.BarRecursion.General.html#13914" class="Bound">m</a><a id="13955" class="Symbol">))</a>
      <a id="13964" href="Applications.BarRecursion.General.html#13827" class="Function">claim₁</a> <a id="13971" class="Symbol">=</a> <a id="13973" href="Preliminaries.html#2070" class="Field">pr₂</a> <a id="13977" class="Symbol">(</a><a id="13978" href="Applications.BarRecursion.General.html#10710" class="Bound">gbr</a> <a id="13982" class="Symbol">_</a> <a id="13984" href="Applications.BarRecursion.General.html#12036" class="Bound">H</a> <a id="13986" href="Applications.BarRecursion.General.html#12038" class="Bound">s</a><a id="13987" class="Symbol">)</a>

<a id="13990" class="Markup">\end{code}</a><a id="14000" class="Background">
</a></pre></body></html>

==> anc/html/Applications.BarRecursion.ModifiedViaGeneral.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Applications.BarRecursion.ModifiedViaGeneral</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">
 ===================================================================
 =                                                                 =
 =  Application: Modified bar recursion via general bar recursion  =
 =                                                                 =
 ===================================================================

    Chuangjie Xu, November 2026

We construct a System T term for modified bar recursion in the sense
of Berger and Oliva [1], using the term for general bar recursion.
We then prove that its interpretation satisfies the defining equation.
The recursors in this module return natural numbers.


References

[1] U. Berger and P. Oliva.  Modified bar recursion.  Mathematical
    Structures in Computer Science, vol. 16, no. 2, pp. 163–183, 2006.

</a><a id="794" class="Markup">\begin{code}</a>

<a id="808" class="Symbol">{-#</a> <a id="812" class="Keyword">OPTIONS</a> <a id="820" class="Pragma">--without-K</a> <a id="832" class="Pragma">--safe</a> <a id="839" class="Symbol">#-}</a>

<a id="844" class="Keyword">module</a> <a id="851" href="Applications.BarRecursion.ModifiedViaGeneral.html" class="Module">Applications.BarRecursion.ModifiedViaGeneral</a> <a id="896" class="Keyword">where</a>

<a id="903" class="Keyword">open</a> <a id="908" class="Keyword">import</a> <a id="915" href="Preliminaries.html" class="Module">Preliminaries</a>
<a id="929" class="Keyword">open</a> <a id="934" class="Keyword">import</a> <a id="941" href="SystemT.Base.html" class="Module">SystemT.Base</a>
<a id="954" class="Keyword">open</a> <a id="959" class="Keyword">import</a> <a id="966" href="SystemT.Auxiliaries.html" class="Module">SystemT.Auxiliaries</a>

<a id="987" class="Keyword">open</a> <a id="992" class="Keyword">import</a> <a id="999" href="Applications.BarRecursion.General.html" class="Module">Applications.BarRecursion.General</a> <a id="1033" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a>

<a id="1036" class="Markup">\end{code}</a><a id="1046" class="Background">

For a control functional Y : ℕᴺ → ℕ, modified bar recursion asks for
a functional ξ satisfying the equation below.

Here `s ＠ α` overwrites the first `len s` entries of `α` with `s`.

</a><a id="1232" class="Markup">\begin{code}</a>

<a id="MBR"></a><a id="1246" href="Applications.BarRecursion.ModifiedViaGeneral.html#1246" class="Function">MBR</a> <a id="1250" class="Symbol">:</a> <a id="1252" class="Symbol">(</a><a id="1253" href="Preliminaries.html#4013" class="Function">ℕᴺ</a> <a id="1256" class="Symbol">→</a> <a id="1258" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="1259" class="Symbol">)</a>
    <a id="1265" class="Symbol">→</a> <a id="1267" class="Symbol">((</a><a id="1269" href="Preliminaries.html#5654" class="Function">ℕ*</a> <a id="1272" class="Symbol">→</a> <a id="1274" class="Symbol">(</a><a id="1275" href="Preliminaries.html#2603" class="Datatype">ℕ</a> <a id="1277" class="Symbol">→</a> <a id="1279" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="1280" class="Symbol">)</a> <a id="1282" class="Symbol">→</a> <a id="1284" href="Preliminaries.html#4013" class="Function">ℕᴺ</a><a id="1286" class="Symbol">)</a> <a id="1288" class="Symbol">→</a> <a id="1290" href="Preliminaries.html#5654" class="Function">ℕ*</a> <a id="1293" class="Symbol">→</a> <a id="1295" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="1296" class="Symbol">)</a>
    <a id="1302" class="Symbol">→</a> <a id="1304" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="1308" href="Applications.BarRecursion.ModifiedViaGeneral.html#1246" class="Function">MBR</a> <a id="1312" href="Applications.BarRecursion.ModifiedViaGeneral.html#1312" class="Bound">Y</a> <a id="1314" href="Applications.BarRecursion.ModifiedViaGeneral.html#1314" class="Bound">ξ</a> <a id="1316" class="Symbol">=</a> <a id="1318" class="Symbol">(</a><a id="1319" href="Applications.BarRecursion.ModifiedViaGeneral.html#1319" class="Bound">H</a> <a id="1321" class="Symbol">:</a> <a id="1323" href="Preliminaries.html#5654" class="Function">ℕ*</a> <a id="1326" class="Symbol">→</a> <a id="1328" class="Symbol">(</a><a id="1329" href="Preliminaries.html#2603" class="Datatype">ℕ</a> <a id="1331" class="Symbol">→</a> <a id="1333" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="1334" class="Symbol">)</a> <a id="1336" class="Symbol">→</a> <a id="1338" href="Preliminaries.html#4013" class="Function">ℕᴺ</a><a id="1340" class="Symbol">)</a> <a id="1342" class="Symbol">(</a><a id="1343" href="Applications.BarRecursion.ModifiedViaGeneral.html#1343" class="Bound">s</a> <a id="1345" class="Symbol">:</a> <a id="1347" href="Preliminaries.html#5654" class="Function">ℕ*</a><a id="1349" class="Symbol">)</a>
        <a id="1359" class="Symbol">→</a> <a id="1361" href="Applications.BarRecursion.ModifiedViaGeneral.html#1314" class="Bound">ξ</a> <a id="1363" href="Applications.BarRecursion.ModifiedViaGeneral.html#1319" class="Bound">H</a> <a id="1365" href="Applications.BarRecursion.ModifiedViaGeneral.html#1343" class="Bound">s</a> <a id="1367" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="1369" href="Applications.BarRecursion.ModifiedViaGeneral.html#1312" class="Bound">Y</a> <a id="1371" class="Symbol">(</a><a id="1372" href="Applications.BarRecursion.ModifiedViaGeneral.html#1343" class="Bound">s</a> <a id="1374" href="Preliminaries.html#6988" class="Function Operator">＠</a> <a id="1376" href="Applications.BarRecursion.ModifiedViaGeneral.html#1319" class="Bound">H</a> <a id="1378" href="Applications.BarRecursion.ModifiedViaGeneral.html#1343" class="Bound">s</a> <a id="1380" class="Symbol">(λ</a> <a id="1383" href="Applications.BarRecursion.ModifiedViaGeneral.html#1383" class="Bound">n</a> <a id="1385" class="Symbol">→</a> <a id="1387" href="Applications.BarRecursion.ModifiedViaGeneral.html#1314" class="Bound">ξ</a> <a id="1389" href="Applications.BarRecursion.ModifiedViaGeneral.html#1319" class="Bound">H</a> <a id="1391" class="Symbol">(</a><a id="1392" href="Applications.BarRecursion.ModifiedViaGeneral.html#1343" class="Bound">s</a> <a id="1394" href="Preliminaries.html#5725" class="Function Operator">✦</a> <a id="1396" href="Applications.BarRecursion.ModifiedViaGeneral.html#1383" class="Bound">n</a><a id="1397" class="Symbol">)))</a>

<a id="1402" class="Markup">\end{code}</a><a id="1412" class="Background">

To convert a general bar recursor into a modified bar recursor for Y,
we use
 - λ s → Y (s ^) as the base functional, and
 - λ s f → Y (s ＠ H s f) as the step functional.

</a><a id="1586" class="Markup">\begin{code}</a>

<a id="Θ"></a><a id="1600" href="Applications.BarRecursion.ModifiedViaGeneral.html#1600" class="Function">Θ</a> <a id="1602" class="Symbol">:</a> <a id="1604" class="Symbol">{</a><a id="1605" href="Applications.BarRecursion.ModifiedViaGeneral.html#1605" class="Bound">Γ</a> <a id="1607" class="Symbol">:</a> <a id="1609" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="1612" class="Symbol">}</a>
  <a id="1616" class="Symbol">→</a> <a id="1618" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="1620" href="Applications.BarRecursion.ModifiedViaGeneral.html#1605" class="Bound">Γ</a> <a id="1622" class="Symbol">((</a><a id="1624" href="SystemT.Auxiliaries.html#734" class="Function">ιᶥ</a> <a id="1627" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1629" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="1630" class="Symbol">)</a>
      <a id="1638" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1640" class="Symbol">((</a><a id="1642" href="SystemT.Auxiliaries.html#6712" class="Function">ι*</a> <a id="1645" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1647" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="1648" class="Symbol">)</a> <a id="1650" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1652" class="Symbol">(</a><a id="1653" href="SystemT.Auxiliaries.html#6712" class="Function">ι*</a> <a id="1656" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1658" class="Symbol">(</a><a id="1659" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="1661" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1663" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="1664" class="Symbol">)</a> <a id="1666" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1668" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="1669" class="Symbol">)</a> <a id="1671" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1673" href="SystemT.Auxiliaries.html#6712" class="Function">ι*</a> <a id="1676" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1678" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="1679" class="Symbol">)</a>  <a id="1682" class="Comment">-- general bar recursion</a>
      <a id="1713" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1715" class="Symbol">((</a><a id="1717" href="SystemT.Auxiliaries.html#6712" class="Function">ι*</a> <a id="1720" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1722" class="Symbol">(</a><a id="1723" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="1725" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1727" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="1728" class="Symbol">)</a> <a id="1730" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1732" href="SystemT.Auxiliaries.html#734" class="Function">ιᶥ</a><a id="1734" class="Symbol">)</a> <a id="1736" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1738" href="SystemT.Auxiliaries.html#6712" class="Function">ι*</a> <a id="1741" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1743" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="1744" class="Symbol">))</a>           <a id="1757" class="Comment">-- modified bar recursion</a>
<a id="1783" href="Applications.BarRecursion.ModifiedViaGeneral.html#1600" class="Function">Θ</a> <a id="1785" class="Symbol">=</a> <a id="1787" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="1791" class="Symbol">(</a><a id="1792" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="1796" class="Symbol">(</a><a id="1797" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="1801" class="Symbol">(</a><a id="1802" href="SystemT.Base.html#1951" class="Function">ν₁</a> <a id="1805" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1807" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="1811" class="Symbol">(</a><a id="1812" href="SystemT.Base.html#2097" class="Function">ν₃</a> <a id="1815" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1817" href="SystemT.Auxiliaries.html#7116" class="Function Operator">^</a> <a id="1819" href="SystemT.Base.html#1898" class="Function">ν₀</a> <a id="1822" href="SystemT.Auxiliaries.html#7116" class="Function Operator">^</a><a id="1823" class="Symbol">)</a>
                      <a id="1847" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1849" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="1853" class="Symbol">(</a><a id="1854" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="1858" class="Symbol">(</a><a id="1859" href="SystemT.Base.html#2192" class="Function">ν₄</a> <a id="1862" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1864" class="Symbol">(</a><a id="1865" href="SystemT.Auxiliaries.html#7789" class="Function">Overwrite</a> <a id="1875" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1877" href="SystemT.Base.html#1951" class="Function">ν₁</a> <a id="1880" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1882" class="Symbol">(</a><a id="1883" href="SystemT.Base.html#2016" class="Function">ν₂</a> <a id="1886" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1888" href="SystemT.Base.html#1951" class="Function">ν₁</a> <a id="1891" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1893" href="SystemT.Base.html#1898" class="Function">ν₀</a><a id="1895" class="Symbol">)))))))</a>

<a id="Θ-spec"></a><a id="1904" href="Applications.BarRecursion.ModifiedViaGeneral.html#1904" class="Function">Θ-spec</a> <a id="1911" class="Symbol">:</a> <a id="1913" class="Symbol">(</a><a id="1914" href="Applications.BarRecursion.ModifiedViaGeneral.html#1914" class="Bound">Y</a> <a id="1916" class="Symbol">:</a> <a id="1918" href="Preliminaries.html#4013" class="Function">ℕᴺ</a> <a id="1921" class="Symbol">→</a> <a id="1923" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="1924" class="Symbol">)</a>
       <a id="1933" class="Symbol">→</a> <a id="1935" class="Symbol">(</a><a id="1936" href="Applications.BarRecursion.ModifiedViaGeneral.html#1936" class="Bound">S</a> <a id="1938" class="Symbol">:</a> <a id="1940" href="Preliminaries.html#5654" class="Function">ℕ*</a> <a id="1943" class="Symbol">→</a> <a id="1945" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="1946" class="Symbol">)</a>
       <a id="1955" class="Symbol">→</a> <a id="1957" class="Symbol">(</a><a id="1958" href="Applications.BarRecursion.ModifiedViaGeneral.html#1958" class="Bound">ξ</a> <a id="1960" class="Symbol">:</a> <a id="1962" class="Symbol">(</a><a id="1963" href="Preliminaries.html#5654" class="Function">ℕ*</a> <a id="1966" class="Symbol">→</a> <a id="1968" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="1969" class="Symbol">)</a> <a id="1971" class="Symbol">→</a> <a id="1973" class="Symbol">(</a><a id="1974" href="Preliminaries.html#5654" class="Function">ℕ*</a> <a id="1977" class="Symbol">→</a> <a id="1979" class="Symbol">(</a><a id="1980" href="Preliminaries.html#2603" class="Datatype">ℕ</a> <a id="1982" class="Symbol">→</a> <a id="1984" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="1985" class="Symbol">)</a> <a id="1987" class="Symbol">→</a> <a id="1989" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="1990" class="Symbol">)</a> <a id="1992" class="Symbol">→</a> <a id="1994" href="Preliminaries.html#5654" class="Function">ℕ*</a> <a id="1997" class="Symbol">→</a> <a id="1999" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="2000" class="Symbol">)</a>
       <a id="2009" class="Symbol">→</a> <a id="2011" class="Symbol">(</a><a id="2012" href="Applications.BarRecursion.ModifiedViaGeneral.html#1936" class="Bound">S</a> <a id="2014" href="Applications.BarRecursion.General.html#2086" class="Function Operator">secures</a> <a id="2022" href="Applications.BarRecursion.ModifiedViaGeneral.html#1914" class="Bound">Y</a> <a id="2024" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="2026" href="Applications.BarRecursion.General.html#2246" class="Function">GBR</a> <a id="2030" href="Applications.BarRecursion.ModifiedViaGeneral.html#1936" class="Bound">S</a> <a id="2032" href="Applications.BarRecursion.ModifiedViaGeneral.html#1958" class="Bound">ξ</a><a id="2033" class="Symbol">)</a>
       <a id="2042" class="Symbol">→</a> <a id="2044" href="Applications.BarRecursion.ModifiedViaGeneral.html#1246" class="Function">MBR</a> <a id="2048" href="Applications.BarRecursion.ModifiedViaGeneral.html#1914" class="Bound">Y</a> <a id="2050" class="Symbol">(</a><a id="2051" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="2053" href="Applications.BarRecursion.ModifiedViaGeneral.html#1600" class="Function">Θ</a> <a id="2055" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="2057" href="Applications.BarRecursion.ModifiedViaGeneral.html#1914" class="Bound">Y</a> <a id="2059" href="Applications.BarRecursion.ModifiedViaGeneral.html#1958" class="Bound">ξ</a><a id="2060" class="Symbol">)</a>
<a id="2062" href="Applications.BarRecursion.ModifiedViaGeneral.html#1904" class="Function">Θ-spec</a> <a id="2069" href="Applications.BarRecursion.ModifiedViaGeneral.html#2069" class="Bound">Y</a> <a id="2071" href="Applications.BarRecursion.ModifiedViaGeneral.html#2071" class="Bound">S</a> <a id="2073" href="Applications.BarRecursion.ModifiedViaGeneral.html#2073" class="Bound">ξ</a> <a id="2075" class="Symbol">(</a><a id="2076" href="Applications.BarRecursion.ModifiedViaGeneral.html#2076" class="Bound">SsY</a> <a id="2080" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="2082" href="Applications.BarRecursion.ModifiedViaGeneral.html#2082" class="Bound">gbr</a><a id="2085" class="Symbol">)</a> <a id="2087" href="Applications.BarRecursion.ModifiedViaGeneral.html#2087" class="Bound">H</a> <a id="2089" href="Applications.BarRecursion.ModifiedViaGeneral.html#2089" class="Bound">s</a> <a id="2091" class="Symbol">=</a> <a id="2093" href="Preliminaries.html#2274" class="Function">case</a> <a id="2098" href="Applications.BarRecursion.ModifiedViaGeneral.html#2238" class="Function">claim₀</a> <a id="2105" href="Applications.BarRecursion.ModifiedViaGeneral.html#2468" class="Function">claim₁</a> <a id="2112" class="Symbol">(</a><a id="2113" href="Applications.BarRecursion.General.html#1886" class="Function">∈-dec</a> <a id="2119" href="Applications.BarRecursion.ModifiedViaGeneral.html#2071" class="Bound">S</a><a id="2120" class="Symbol">)</a>
 <a id="2123" class="Keyword">where</a>
  <a id="2131" href="Applications.BarRecursion.ModifiedViaGeneral.html#2131" class="Function">G&#39;</a> <a id="2134" class="Symbol">:</a> <a id="2136" href="Preliminaries.html#5654" class="Function">ℕ*</a> <a id="2139" class="Symbol">→</a> <a id="2141" href="Preliminaries.html#2603" class="Datatype">ℕ</a>
  <a id="2145" href="Applications.BarRecursion.ModifiedViaGeneral.html#2131" class="Function">G&#39;</a> <a id="2148" href="Applications.BarRecursion.ModifiedViaGeneral.html#2148" class="Bound">u</a> <a id="2150" class="Symbol">=</a> <a id="2152" href="Applications.BarRecursion.ModifiedViaGeneral.html#2069" class="Bound">Y</a> <a id="2154" class="Symbol">(</a><a id="2155" href="Applications.BarRecursion.ModifiedViaGeneral.html#2148" class="Bound">u</a> <a id="2157" href="Preliminaries.html#6644" class="Function Operator">^</a><a id="2158" class="Symbol">)</a>
  <a id="2162" href="Applications.BarRecursion.ModifiedViaGeneral.html#2162" class="Function">H&#39;</a> <a id="2165" class="Symbol">:</a> <a id="2167" href="Preliminaries.html#5654" class="Function">ℕ*</a> <a id="2170" class="Symbol">→</a> <a id="2172" class="Symbol">(</a><a id="2173" href="Preliminaries.html#2603" class="Datatype">ℕ</a> <a id="2175" class="Symbol">→</a> <a id="2177" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="2178" class="Symbol">)</a> <a id="2180" class="Symbol">→</a> <a id="2182" href="Preliminaries.html#2603" class="Datatype">ℕ</a>
  <a id="2186" href="Applications.BarRecursion.ModifiedViaGeneral.html#2162" class="Function">H&#39;</a> <a id="2189" href="Applications.BarRecursion.ModifiedViaGeneral.html#2189" class="Bound">u</a> <a id="2191" href="Applications.BarRecursion.ModifiedViaGeneral.html#2191" class="Bound">f</a> <a id="2193" class="Symbol">=</a> <a id="2195" href="Applications.BarRecursion.ModifiedViaGeneral.html#2069" class="Bound">Y</a> <a id="2197" class="Symbol">(</a><a id="2198" href="Applications.BarRecursion.ModifiedViaGeneral.html#2189" class="Bound">u</a> <a id="2200" href="Preliminaries.html#6988" class="Function Operator">＠</a> <a id="2202" href="Applications.BarRecursion.ModifiedViaGeneral.html#2087" class="Bound">H</a> <a id="2204" href="Applications.BarRecursion.ModifiedViaGeneral.html#2189" class="Bound">u</a> <a id="2206" href="Applications.BarRecursion.ModifiedViaGeneral.html#2191" class="Bound">f</a><a id="2207" class="Symbol">)</a>
  <a id="2211" href="Applications.BarRecursion.ModifiedViaGeneral.html#2211" class="Function">F</a> <a id="2213" class="Symbol">:</a> <a id="2215" href="Preliminaries.html#5654" class="Function">ℕ*</a> <a id="2218" class="Symbol">→</a> <a id="2220" href="Preliminaries.html#2603" class="Datatype">ℕ</a>
  <a id="2224" href="Applications.BarRecursion.ModifiedViaGeneral.html#2211" class="Function">F</a> <a id="2226" class="Symbol">=</a> <a id="2228" href="Applications.BarRecursion.ModifiedViaGeneral.html#2073" class="Bound">ξ</a> <a id="2230" href="Applications.BarRecursion.ModifiedViaGeneral.html#2131" class="Function">G&#39;</a> <a id="2233" href="Applications.BarRecursion.ModifiedViaGeneral.html#2162" class="Function">H&#39;</a>
  <a id="2238" href="Applications.BarRecursion.ModifiedViaGeneral.html#2238" class="Function">claim₀</a> <a id="2245" class="Symbol">:</a> <a id="2247" href="Applications.BarRecursion.ModifiedViaGeneral.html#2089" class="Bound">s</a> <a id="2249" href="Applications.BarRecursion.General.html#1813" class="Function Operator">∈</a> <a id="2251" href="Applications.BarRecursion.ModifiedViaGeneral.html#2071" class="Bound">S</a> <a id="2253" class="Symbol">→</a> <a id="2255" href="Applications.BarRecursion.ModifiedViaGeneral.html#2211" class="Function">F</a> <a id="2257" href="Applications.BarRecursion.ModifiedViaGeneral.html#2089" class="Bound">s</a> <a id="2259" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="2261" href="Applications.BarRecursion.ModifiedViaGeneral.html#2069" class="Bound">Y</a> <a id="2263" class="Symbol">(</a><a id="2264" href="Applications.BarRecursion.ModifiedViaGeneral.html#2089" class="Bound">s</a> <a id="2266" href="Preliminaries.html#6988" class="Function Operator">＠</a> <a id="2268" href="Applications.BarRecursion.ModifiedViaGeneral.html#2087" class="Bound">H</a> <a id="2270" href="Applications.BarRecursion.ModifiedViaGeneral.html#2089" class="Bound">s</a> <a id="2272" class="Symbol">(λ</a> <a id="2275" href="Applications.BarRecursion.ModifiedViaGeneral.html#2275" class="Bound">n</a> <a id="2277" class="Symbol">→</a> <a id="2279" href="Applications.BarRecursion.ModifiedViaGeneral.html#2211" class="Function">F</a> <a id="2281" class="Symbol">(</a><a id="2282" href="Applications.BarRecursion.ModifiedViaGeneral.html#2089" class="Bound">s</a> <a id="2284" href="Preliminaries.html#5725" class="Function Operator">✦</a> <a id="2286" href="Applications.BarRecursion.ModifiedViaGeneral.html#2275" class="Bound">n</a><a id="2287" class="Symbol">)))</a>
  <a id="2293" href="Applications.BarRecursion.ModifiedViaGeneral.html#2238" class="Function">claim₀</a> <a id="2300" href="Applications.BarRecursion.ModifiedViaGeneral.html#2300" class="Bound">sS</a> <a id="2303" class="Symbol">=</a> <a id="2305" href="Preliminaries.html#1161" class="Function">trans</a> <a id="2311" href="Applications.BarRecursion.ModifiedViaGeneral.html#2330" class="Function">e₀</a> <a id="2314" href="Applications.BarRecursion.ModifiedViaGeneral.html#2383" class="Function">e₁</a>
   <a id="2320" class="Keyword">where</a>
    <a id="2330" href="Applications.BarRecursion.ModifiedViaGeneral.html#2330" class="Function">e₀</a> <a id="2333" class="Symbol">:</a> <a id="2335" href="Applications.BarRecursion.ModifiedViaGeneral.html#2211" class="Function">F</a> <a id="2337" href="Applications.BarRecursion.ModifiedViaGeneral.html#2089" class="Bound">s</a> <a id="2339" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="2341" href="Applications.BarRecursion.ModifiedViaGeneral.html#2069" class="Bound">Y</a> <a id="2343" class="Symbol">(</a><a id="2344" href="Applications.BarRecursion.ModifiedViaGeneral.html#2089" class="Bound">s</a> <a id="2346" href="Preliminaries.html#6644" class="Function Operator">^</a><a id="2347" class="Symbol">)</a>
    <a id="2353" href="Applications.BarRecursion.ModifiedViaGeneral.html#2330" class="Function">e₀</a> <a id="2356" class="Symbol">=</a> <a id="2358" href="Preliminaries.html#2060" class="Field">pr₁</a> <a id="2362" class="Symbol">(</a><a id="2363" href="Applications.BarRecursion.ModifiedViaGeneral.html#2082" class="Bound">gbr</a> <a id="2367" href="Applications.BarRecursion.ModifiedViaGeneral.html#2131" class="Function">G&#39;</a> <a id="2370" href="Applications.BarRecursion.ModifiedViaGeneral.html#2162" class="Function">H&#39;</a> <a id="2373" href="Applications.BarRecursion.ModifiedViaGeneral.html#2089" class="Bound">s</a><a id="2374" class="Symbol">)</a> <a id="2376" href="Applications.BarRecursion.ModifiedViaGeneral.html#2300" class="Bound">sS</a>
    <a id="2383" href="Applications.BarRecursion.ModifiedViaGeneral.html#2383" class="Function">e₁</a> <a id="2386" class="Symbol">:</a> <a id="2388" href="Applications.BarRecursion.ModifiedViaGeneral.html#2069" class="Bound">Y</a> <a id="2390" class="Symbol">(</a><a id="2391" href="Applications.BarRecursion.ModifiedViaGeneral.html#2089" class="Bound">s</a> <a id="2393" href="Preliminaries.html#6644" class="Function Operator">^</a><a id="2394" class="Symbol">)</a> <a id="2396" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="2398" href="Applications.BarRecursion.ModifiedViaGeneral.html#2069" class="Bound">Y</a> <a id="2400" class="Symbol">(</a><a id="2401" href="Applications.BarRecursion.ModifiedViaGeneral.html#2089" class="Bound">s</a> <a id="2403" href="Preliminaries.html#6988" class="Function Operator">＠</a> <a id="2405" href="Applications.BarRecursion.ModifiedViaGeneral.html#2087" class="Bound">H</a> <a id="2407" href="Applications.BarRecursion.ModifiedViaGeneral.html#2089" class="Bound">s</a> <a id="2409" class="Symbol">(λ</a> <a id="2412" href="Applications.BarRecursion.ModifiedViaGeneral.html#2412" class="Bound">n</a> <a id="2414" class="Symbol">→</a> <a id="2416" href="Applications.BarRecursion.ModifiedViaGeneral.html#2211" class="Function">F</a> <a id="2418" class="Symbol">(</a><a id="2419" href="Applications.BarRecursion.ModifiedViaGeneral.html#2089" class="Bound">s</a> <a id="2421" href="Preliminaries.html#5725" class="Function Operator">✦</a> <a id="2423" href="Applications.BarRecursion.ModifiedViaGeneral.html#2412" class="Bound">n</a><a id="2424" class="Symbol">)))</a>
    <a id="2432" href="Applications.BarRecursion.ModifiedViaGeneral.html#2383" class="Function">e₁</a> <a id="2435" class="Symbol">=</a> <a id="2437" href="Applications.BarRecursion.ModifiedViaGeneral.html#2076" class="Bound">SsY</a> <a id="2441" href="Applications.BarRecursion.ModifiedViaGeneral.html#2089" class="Bound">s</a> <a id="2443" href="Applications.BarRecursion.ModifiedViaGeneral.html#2300" class="Bound">sS</a> <a id="2446" class="Symbol">(</a><a id="2447" href="Applications.BarRecursion.ModifiedViaGeneral.html#2089" class="Bound">s</a> <a id="2449" href="Preliminaries.html#6988" class="Function Operator">＠</a> <a id="2451" class="Symbol">_)</a> <a id="2454" class="Symbol">(</a><a id="2455" href="Preliminaries.html#7116" class="Function">s∋s＠α</a> <a id="2461" href="Applications.BarRecursion.ModifiedViaGeneral.html#2089" class="Bound">s</a> <a id="2463" class="Symbol">_)</a>
  <a id="2468" href="Applications.BarRecursion.ModifiedViaGeneral.html#2468" class="Function">claim₁</a> <a id="2475" class="Symbol">:</a> <a id="2477" href="Applications.BarRecursion.ModifiedViaGeneral.html#2089" class="Bound">s</a> <a id="2479" href="Applications.BarRecursion.General.html#1809" class="Function Operator">∉</a> <a id="2481" href="Applications.BarRecursion.ModifiedViaGeneral.html#2071" class="Bound">S</a> <a id="2483" class="Symbol">→</a> <a id="2485" href="Applications.BarRecursion.ModifiedViaGeneral.html#2211" class="Function">F</a> <a id="2487" href="Applications.BarRecursion.ModifiedViaGeneral.html#2089" class="Bound">s</a> <a id="2489" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="2491" href="Applications.BarRecursion.ModifiedViaGeneral.html#2069" class="Bound">Y</a> <a id="2493" class="Symbol">(</a><a id="2494" href="Applications.BarRecursion.ModifiedViaGeneral.html#2089" class="Bound">s</a> <a id="2496" href="Preliminaries.html#6988" class="Function Operator">＠</a> <a id="2498" href="Applications.BarRecursion.ModifiedViaGeneral.html#2087" class="Bound">H</a> <a id="2500" href="Applications.BarRecursion.ModifiedViaGeneral.html#2089" class="Bound">s</a> <a id="2502" class="Symbol">(λ</a> <a id="2505" href="Applications.BarRecursion.ModifiedViaGeneral.html#2505" class="Bound">n</a> <a id="2507" class="Symbol">→</a> <a id="2509" href="Applications.BarRecursion.ModifiedViaGeneral.html#2211" class="Function">F</a> <a id="2511" class="Symbol">(</a><a id="2512" href="Applications.BarRecursion.ModifiedViaGeneral.html#2089" class="Bound">s</a> <a id="2514" href="Preliminaries.html#5725" class="Function Operator">✦</a> <a id="2516" href="Applications.BarRecursion.ModifiedViaGeneral.html#2505" class="Bound">n</a><a id="2517" class="Symbol">)))</a>
  <a id="2523" href="Applications.BarRecursion.ModifiedViaGeneral.html#2468" class="Function">claim₁</a> <a id="2530" class="Symbol">=</a> <a id="2532" href="Preliminaries.html#2070" class="Field">pr₂</a> <a id="2536" class="Symbol">(</a><a id="2537" href="Applications.BarRecursion.ModifiedViaGeneral.html#2082" class="Bound">gbr</a> <a id="2541" href="Applications.BarRecursion.ModifiedViaGeneral.html#2131" class="Function">G&#39;</a> <a id="2544" href="Applications.BarRecursion.ModifiedViaGeneral.html#2162" class="Function">H&#39;</a> <a id="2547" href="Applications.BarRecursion.ModifiedViaGeneral.html#2089" class="Bound">s</a><a id="2548" class="Symbol">)</a>

<a id="2551" class="Markup">\end{code}</a><a id="2561" class="Background">

Therefore, for each T-definable control functional, the corresponding
modified bar recursor is T-definable.

</a><a id="2672" class="Markup">\begin{code}</a>

<a id="𝐦𝐛𝐫"></a><a id="2686" href="Applications.BarRecursion.ModifiedViaGeneral.html#2686" class="Function">𝐦𝐛𝐫</a> <a id="2690" class="Symbol">:</a> <a id="2692" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="2694" href="SystemT.Base.html#589" class="InductiveConstructor">ε</a> <a id="2696" class="Symbol">(</a><a id="2697" href="SystemT.Auxiliaries.html#734" class="Function">ιᶥ</a> <a id="2700" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="2702" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="2703" class="Symbol">)</a> <a id="2705" class="Symbol">→</a> <a id="2707" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="2709" href="SystemT.Base.html#589" class="InductiveConstructor">ε</a> <a id="2711" class="Symbol">((</a><a id="2713" href="SystemT.Auxiliaries.html#6712" class="Function">ι*</a> <a id="2716" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="2718" class="Symbol">(</a><a id="2719" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="2721" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="2723" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="2724" class="Symbol">)</a> <a id="2726" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="2728" href="SystemT.Auxiliaries.html#734" class="Function">ιᶥ</a><a id="2730" class="Symbol">)</a> <a id="2732" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="2734" href="SystemT.Auxiliaries.html#6712" class="Function">ι*</a> <a id="2737" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="2739" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="2740" class="Symbol">)</a>
<a id="2742" href="Applications.BarRecursion.ModifiedViaGeneral.html#2686" class="Function">𝐦𝐛𝐫</a> <a id="2746" href="Applications.BarRecursion.ModifiedViaGeneral.html#2746" class="Bound">Y</a> <a id="2748" class="Symbol">=</a> <a id="2750" href="Applications.BarRecursion.ModifiedViaGeneral.html#1600" class="Function">Θ</a> <a id="2752" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="2754" href="Applications.BarRecursion.ModifiedViaGeneral.html#2746" class="Bound">Y</a> <a id="2756" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="2758" class="Symbol">(</a><a id="2759" href="Applications.BarRecursion.General.html#6708" class="Function">𝐠𝐛𝐫</a> <a id="2763" href="Applications.BarRecursion.ModifiedViaGeneral.html#2746" class="Bound">Y</a><a id="2764" class="Symbol">)</a>

<a id="mbr-correct"></a><a id="2767" href="Applications.BarRecursion.ModifiedViaGeneral.html#2767" class="Function">mbr-correct</a> <a id="2779" class="Symbol">:</a> <a id="2781" href="Preliminaries.html#1625" class="Function">FunExt</a>
            <a id="2800" class="Symbol">→</a> <a id="2802" class="Symbol">(</a><a id="2803" href="Applications.BarRecursion.ModifiedViaGeneral.html#2803" class="Bound">Y</a> <a id="2805" class="Symbol">:</a> <a id="2807" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="2809" href="SystemT.Base.html#589" class="InductiveConstructor">ε</a> <a id="2811" class="Symbol">(</a><a id="2812" href="SystemT.Auxiliaries.html#734" class="Function">ιᶥ</a> <a id="2815" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="2817" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="2818" class="Symbol">))</a>
            <a id="2833" class="Symbol">→</a> <a id="2835" href="Applications.BarRecursion.ModifiedViaGeneral.html#1246" class="Function">MBR</a> <a id="2839" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="2841" href="Applications.BarRecursion.ModifiedViaGeneral.html#2803" class="Bound">Y</a> <a id="2843" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="2845" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="2847" href="Applications.BarRecursion.ModifiedViaGeneral.html#2686" class="Function">𝐦𝐛𝐫</a> <a id="2851" href="Applications.BarRecursion.ModifiedViaGeneral.html#2803" class="Bound">Y</a> <a id="2853" href="SystemT.Base.html#1723" class="Function Operator">⟧</a>
<a id="2855" href="Applications.BarRecursion.ModifiedViaGeneral.html#2767" class="Function">mbr-correct</a> <a id="2867" href="Applications.BarRecursion.ModifiedViaGeneral.html#2867" class="Bound">fe</a> <a id="2870" href="Applications.BarRecursion.ModifiedViaGeneral.html#2870" class="Bound">Y</a>
 <a id="2873" class="Symbol">=</a> <a id="2875" href="Applications.BarRecursion.ModifiedViaGeneral.html#1904" class="Function">Θ-spec</a> <a id="2882" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="2884" href="Applications.BarRecursion.ModifiedViaGeneral.html#2870" class="Bound">Y</a> <a id="2886" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="2888" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="2890" href="Applications.BarRecursion.General.html#6657" class="Function">𝐒</a> <a id="2892" href="Applications.BarRecursion.ModifiedViaGeneral.html#2870" class="Bound">Y</a> <a id="2894" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="2896" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="2898" href="Applications.BarRecursion.General.html#6708" class="Function">𝐠𝐛𝐫</a> <a id="2902" href="Applications.BarRecursion.ModifiedViaGeneral.html#2870" class="Bound">Y</a> <a id="2904" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="2906" class="Symbol">(</a><a id="2907" href="Preliminaries.html#2070" class="Field">pr₂</a> <a id="2911" class="Symbol">(</a><a id="2912" href="Applications.BarRecursion.General.html#6795" class="Function">gbr-extraction-correct</a> <a id="2935" href="Applications.BarRecursion.ModifiedViaGeneral.html#2867" class="Bound">fe</a> <a id="2938" href="Applications.BarRecursion.ModifiedViaGeneral.html#2870" class="Bound">Y</a><a id="2939" class="Symbol">))</a>

<a id="2943" class="Markup">\end{code}</a><a id="2953" class="Background">
</a></pre></body></html>

==> anc/html/Applications.BarRecursion.SpectorViaGeneral.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Applications.BarRecursion.SpectorViaGeneral</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">
 ==================================================================
 =                                                                =
 =  Application: Spector bar recursion via general bar recursion  =
 =                                                                =
 ==================================================================

    Chuangjie Xu, February 2020

    Updated in May 2020 and November 2026, and
    restructured in November 2026

We formalize Oliva and Steila&#39;s conversion from general bar recursion
to Spector&#39;s bar recursion [1].


Update in November 2026:

- We prove that the interpretation of the constructed term satisfies
  Spector&#39;s bar-recursion equations.


References

[1] P. Oliva and S. Steila.  A direct proof of Schwichtenberg&#39;s bar
    recursion closure theorem.  The Journal of Symbolic Logic, vol. 83,
    no. 1, pp. 70–83, 2018.

</a><a id="877" class="Markup">\begin{code}</a>

<a id="891" class="Symbol">{-#</a> <a id="895" class="Keyword">OPTIONS</a> <a id="903" class="Pragma">--without-K</a> <a id="915" class="Pragma">--safe</a> <a id="922" class="Symbol">#-}</a>

<a id="927" class="Keyword">open</a> <a id="932" class="Keyword">import</a> <a id="939" href="SystemT.Base.html" class="Module">SystemT.Base</a>

<a id="953" class="Keyword">module</a> <a id="960" href="Applications.BarRecursion.SpectorViaGeneral.html" class="Module">Applications.BarRecursion.SpectorViaGeneral</a> <a id="1004" class="Symbol">(</a><a id="1005" href="Applications.BarRecursion.SpectorViaGeneral.html#1005" class="Bound">σ</a> <a id="1007" class="Symbol">:</a> <a id="1009" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="1011" class="Symbol">)</a> <a id="1013" class="Keyword">where</a>

<a id="1020" class="Keyword">open</a> <a id="1025" class="Keyword">import</a> <a id="1032" href="Preliminaries.html" class="Module">Preliminaries</a>
<a id="1046" class="Keyword">open</a> <a id="1051" class="Keyword">import</a> <a id="1058" href="SystemT.Auxiliaries.html" class="Module">SystemT.Auxiliaries</a>

<a id="1079" class="Keyword">open</a> <a id="1084" class="Keyword">import</a> <a id="1091" href="Applications.BarRecursion.General.html" class="Module">Applications.BarRecursion.General</a> <a id="1125" href="Applications.BarRecursion.SpectorViaGeneral.html#1005" class="Bound">σ</a>

<a id="1128" class="Markup">\end{code}</a><a id="1138" class="Background">

Spector&#39;s bar recursion is controlled by a function Y : (ℕ → ℕ) → ℕ.
It asks for a function ξ : (ℕ* → A) → (ℕ* → (ℕ → A) → A) → ℕ* → A
satisfying

    (Y (s ^) &lt; | s | → ξ G H s ≡ G s)
  × (Y (s ^) ≥ | s | → ξ G H s ≡ H s (λ n → ξ G H (s ✦ n))).

We define this specification by reusing the one for general bar recursion.

</a><a id="1463" class="Markup">\begin{code}</a>

<a id="SBR"></a><a id="1477" href="Applications.BarRecursion.SpectorViaGeneral.html#1477" class="Function">SBR</a> <a id="1481" class="Symbol">:</a> <a id="1483" class="Symbol">{</a><a id="1484" href="Applications.BarRecursion.SpectorViaGeneral.html#1484" class="Bound">A</a> <a id="1486" class="Symbol">:</a> <a id="1488" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="1491" class="Symbol">}</a>
    <a id="1497" class="Symbol">→</a> <a id="1499" class="Symbol">((</a><a id="1501" href="Preliminaries.html#2603" class="Datatype">ℕ</a> <a id="1503" class="Symbol">→</a> <a id="1505" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="1506" class="Symbol">)</a> <a id="1508" class="Symbol">→</a> <a id="1510" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="1511" class="Symbol">)</a>
    <a id="1517" class="Symbol">→</a> <a id="1519" class="Symbol">((</a><a id="1521" href="Preliminaries.html#5654" class="Function">ℕ*</a> <a id="1524" class="Symbol">→</a> <a id="1526" href="Applications.BarRecursion.SpectorViaGeneral.html#1484" class="Bound">A</a><a id="1527" class="Symbol">)</a> <a id="1529" class="Symbol">→</a> <a id="1531" class="Symbol">(</a><a id="1532" href="Preliminaries.html#5654" class="Function">ℕ*</a> <a id="1535" class="Symbol">→</a> <a id="1537" class="Symbol">(</a><a id="1538" href="Preliminaries.html#2603" class="Datatype">ℕ</a> <a id="1540" class="Symbol">→</a> <a id="1542" href="Applications.BarRecursion.SpectorViaGeneral.html#1484" class="Bound">A</a><a id="1543" class="Symbol">)</a> <a id="1545" class="Symbol">→</a> <a id="1547" href="Applications.BarRecursion.SpectorViaGeneral.html#1484" class="Bound">A</a><a id="1548" class="Symbol">)</a> <a id="1550" class="Symbol">→</a> <a id="1552" href="Preliminaries.html#5654" class="Function">ℕ*</a> <a id="1555" class="Symbol">→</a> <a id="1557" href="Applications.BarRecursion.SpectorViaGeneral.html#1484" class="Bound">A</a><a id="1558" class="Symbol">)</a>
    <a id="1564" class="Symbol">→</a> <a id="1566" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="1570" href="Applications.BarRecursion.SpectorViaGeneral.html#1477" class="Function">SBR</a> <a id="1574" href="Applications.BarRecursion.SpectorViaGeneral.html#1574" class="Bound">Y</a> <a id="1576" class="Symbol">=</a> <a id="1578" href="Applications.BarRecursion.General.html#2246" class="Function">GBR</a> <a id="1582" class="Symbol">(λ</a> <a id="1585" href="Applications.BarRecursion.SpectorViaGeneral.html#1585" class="Bound">s</a> <a id="1587" class="Symbol">→</a> <a id="1589" href="SystemT.Auxiliaries.html#4194" class="Function">lt</a> <a id="1592" class="Symbol">(</a><a id="1593" href="Applications.BarRecursion.SpectorViaGeneral.html#1574" class="Bound">Y</a> <a id="1595" class="Symbol">(</a><a id="1596" href="Applications.BarRecursion.SpectorViaGeneral.html#1585" class="Bound">s</a> <a id="1598" href="Preliminaries.html#6644" class="Function Operator">^</a><a id="1599" class="Symbol">))</a> <a id="1602" class="Symbol">(</a><a id="1603" href="Preliminaries.html#5673" class="Function">len</a> <a id="1607" href="Applications.BarRecursion.SpectorViaGeneral.html#1585" class="Bound">s</a><a id="1608" class="Symbol">))</a>

<a id="1612" class="Markup">\end{code}</a><a id="1622" class="Background">

We construct a step functional for general bar recursion from
the base and step functionals G and H for Spector&#39;s bar recursion.
It returns G s when Spector&#39;s stopping condition holds;
otherwise, it applies H s to the continuation.

</a><a id="1857" class="Markup">\begin{code}</a>

<a id="𝐻"></a><a id="1871" href="Applications.BarRecursion.SpectorViaGeneral.html#1871" class="Function">𝐻</a> <a id="1873" class="Symbol">:</a> <a id="1875" class="Symbol">{</a><a id="1876" href="Applications.BarRecursion.SpectorViaGeneral.html#1876" class="Bound">Γ</a> <a id="1878" class="Symbol">:</a> <a id="1880" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="1883" class="Symbol">}</a>
  <a id="1887" class="Symbol">→</a> <a id="1889" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="1891" href="Applications.BarRecursion.SpectorViaGeneral.html#1876" class="Bound">Γ</a> <a id="1893" class="Symbol">((</a><a id="1895" href="SystemT.Auxiliaries.html#734" class="Function">ιᶥ</a> <a id="1898" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1900" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="1901" class="Symbol">)</a>          <a id="1912" class="Comment">-- termination functional</a>
      <a id="1944" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1946" class="Symbol">(</a><a id="1947" href="SystemT.Auxiliaries.html#6712" class="Function">ι*</a> <a id="1950" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1952" href="Applications.BarRecursion.SpectorViaGeneral.html#1005" class="Bound">σ</a><a id="1953" class="Symbol">)</a>           <a id="1965" class="Comment">-- base functional for Spector&#39;s bar recursion</a>
      <a id="2018" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="2020" class="Symbol">(</a><a id="2021" href="SystemT.Auxiliaries.html#6712" class="Function">ι*</a> <a id="2024" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="2026" class="Symbol">(</a><a id="2027" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="2029" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="2031" href="Applications.BarRecursion.SpectorViaGeneral.html#1005" class="Bound">σ</a><a id="2032" class="Symbol">)</a> <a id="2034" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="2036" href="Applications.BarRecursion.SpectorViaGeneral.html#1005" class="Bound">σ</a><a id="2037" class="Symbol">)</a> <a id="2039" class="Comment">-- step functional for Spector&#39;s bar recursion</a>
      <a id="2092" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="2094" href="SystemT.Auxiliaries.html#6712" class="Function">ι*</a> <a id="2097" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="2099" class="Symbol">(</a><a id="2100" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="2102" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="2104" href="Applications.BarRecursion.SpectorViaGeneral.html#1005" class="Bound">σ</a><a id="2105" class="Symbol">)</a> <a id="2107" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="2109" href="Applications.BarRecursion.SpectorViaGeneral.html#1005" class="Bound">σ</a><a id="2110" class="Symbol">)</a>  <a id="2113" class="Comment">-- step functional for general bar recursion</a>
<a id="2158" href="Applications.BarRecursion.SpectorViaGeneral.html#1871" class="Function">𝐻</a> <a id="2160" class="Symbol">=</a> <a id="2162" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="2166" class="Symbol">(</a><a id="2167" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="2171" class="Symbol">(</a><a id="2172" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="2176" class="Symbol">(</a><a id="2177" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="2181" class="Symbol">(</a><a id="2182" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="2186" class="Symbol">(</a><a id="2187" href="SystemT.Auxiliaries.html#4874" class="Function">If</a> <a id="2190" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="2192" class="Symbol">(</a><a id="2193" href="SystemT.Auxiliaries.html#5573" class="Function">Minus</a> <a id="2199" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="2201" class="Symbol">(</a><a id="2202" href="SystemT.Auxiliaries.html#6733" class="Function">Len</a> <a id="2206" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a>  <a id="2209" href="SystemT.Base.html#1951" class="Function">ν₁</a><a id="2211" class="Symbol">)</a> <a id="2213" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="2215" class="Symbol">(</a><a id="2216" href="SystemT.Base.html#2192" class="Function">ν₄</a> <a id="2219" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="2221" href="SystemT.Auxiliaries.html#7116" class="Function Operator">^</a> <a id="2223" href="SystemT.Base.html#1951" class="Function">ν₁</a> <a id="2226" href="SystemT.Auxiliaries.html#7116" class="Function Operator">^</a><a id="2227" class="Symbol">))</a>
                                <a id="2262" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="2264" class="Symbol">(</a><a id="2265" href="SystemT.Base.html#2097" class="Function">ν₃</a> <a id="2268" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="2270" href="SystemT.Base.html#1951" class="Function">ν₁</a><a id="2272" class="Symbol">)</a>
                                <a id="2306" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="2308" class="Symbol">(</a><a id="2309" href="SystemT.Base.html#2016" class="Function">ν₂</a> <a id="2312" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="2314" href="SystemT.Base.html#1951" class="Function">ν₁</a> <a id="2317" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="2319" href="SystemT.Base.html#1898" class="Function">ν₀</a><a id="2321" class="Symbol">))))))</a>

<a id="𝐻-spec"></a><a id="2329" href="Applications.BarRecursion.SpectorViaGeneral.html#2329" class="Function">𝐻-spec</a> <a id="2336" class="Symbol">:</a> <a id="2338" class="Symbol">(</a><a id="2339" href="Applications.BarRecursion.SpectorViaGeneral.html#2339" class="Bound">Y</a> <a id="2341" class="Symbol">:</a> <a id="2343" href="Preliminaries.html#4013" class="Function">ℕᴺ</a> <a id="2346" class="Symbol">→</a> <a id="2348" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="2349" class="Symbol">)</a> <a id="2351" class="Symbol">(</a><a id="2352" href="Applications.BarRecursion.SpectorViaGeneral.html#2352" class="Bound">G</a> <a id="2354" class="Symbol">:</a> <a id="2356" href="Preliminaries.html#5654" class="Function">ℕ*</a> <a id="2359" class="Symbol">→</a> <a id="2361" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="2363" href="Applications.BarRecursion.SpectorViaGeneral.html#1005" class="Bound">σ</a> <a id="2365" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a><a id="2367" class="Symbol">)</a>
       <a id="2376" class="Symbol">→</a> <a id="2378" class="Symbol">(</a><a id="2379" href="Applications.BarRecursion.SpectorViaGeneral.html#2379" class="Bound">H</a> <a id="2381" class="Symbol">:</a> <a id="2383" href="Preliminaries.html#5654" class="Function">ℕ*</a> <a id="2386" class="Symbol">→</a> <a id="2388" class="Symbol">(</a><a id="2389" href="Preliminaries.html#2603" class="Datatype">ℕ</a> <a id="2391" class="Symbol">→</a> <a id="2393" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="2395" href="Applications.BarRecursion.SpectorViaGeneral.html#1005" class="Bound">σ</a> <a id="2397" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a><a id="2399" class="Symbol">)</a> <a id="2401" class="Symbol">→</a> <a id="2403" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="2405" href="Applications.BarRecursion.SpectorViaGeneral.html#1005" class="Bound">σ</a> <a id="2407" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a><a id="2409" class="Symbol">)</a>
       <a id="2418" class="Symbol">→</a> <a id="2420" class="Symbol">(</a><a id="2421" href="Applications.BarRecursion.SpectorViaGeneral.html#2421" class="Bound">s</a> <a id="2423" class="Symbol">:</a> <a id="2425" href="Preliminaries.html#5654" class="Function">ℕ*</a><a id="2427" class="Symbol">)</a> <a id="2429" class="Symbol">(</a><a id="2430" href="Applications.BarRecursion.SpectorViaGeneral.html#2430" class="Bound">f</a> <a id="2432" class="Symbol">:</a> <a id="2434" href="Preliminaries.html#2603" class="Datatype">ℕ</a> <a id="2436" class="Symbol">→</a> <a id="2438" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="2440" href="Applications.BarRecursion.SpectorViaGeneral.html#1005" class="Bound">σ</a> <a id="2442" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a><a id="2444" class="Symbol">)</a>
       <a id="2453" class="Symbol">→</a> <a id="2455" class="Symbol">(</a><a id="2456" href="Preliminaries.html#2476" class="Function">¬</a> <a id="2458" class="Symbol">(</a><a id="2459" href="SystemT.Auxiliaries.html#4194" class="Function">lt</a> <a id="2462" class="Symbol">(</a><a id="2463" href="Applications.BarRecursion.SpectorViaGeneral.html#2339" class="Bound">Y</a> <a id="2465" class="Symbol">(</a><a id="2466" href="Applications.BarRecursion.SpectorViaGeneral.html#2421" class="Bound">s</a> <a id="2468" href="Preliminaries.html#6644" class="Function Operator">^</a><a id="2469" class="Symbol">))</a> <a id="2472" class="Symbol">(</a><a id="2473" href="Preliminaries.html#5673" class="Function">len</a> <a id="2477" href="Applications.BarRecursion.SpectorViaGeneral.html#2421" class="Bound">s</a><a id="2478" class="Symbol">)</a> <a id="2480" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="2482" class="Number">0</a><a id="2483" class="Symbol">)</a> <a id="2485" class="Symbol">→</a> <a id="2487" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="2489" href="Applications.BarRecursion.SpectorViaGeneral.html#1871" class="Function">𝐻</a> <a id="2491" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="2493" href="Applications.BarRecursion.SpectorViaGeneral.html#2339" class="Bound">Y</a> <a id="2495" href="Applications.BarRecursion.SpectorViaGeneral.html#2352" class="Bound">G</a> <a id="2497" href="Applications.BarRecursion.SpectorViaGeneral.html#2379" class="Bound">H</a> <a id="2499" href="Applications.BarRecursion.SpectorViaGeneral.html#2421" class="Bound">s</a> <a id="2501" href="Applications.BarRecursion.SpectorViaGeneral.html#2430" class="Bound">f</a> <a id="2503" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="2505" href="Applications.BarRecursion.SpectorViaGeneral.html#2352" class="Bound">G</a> <a id="2507" href="Applications.BarRecursion.SpectorViaGeneral.html#2421" class="Bound">s</a><a id="2508" class="Symbol">)</a>
       <a id="2517" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="2519" class="Symbol">(</a>   <a id="2523" href="SystemT.Auxiliaries.html#4194" class="Function">lt</a> <a id="2526" class="Symbol">(</a><a id="2527" href="Applications.BarRecursion.SpectorViaGeneral.html#2339" class="Bound">Y</a> <a id="2529" class="Symbol">(</a><a id="2530" href="Applications.BarRecursion.SpectorViaGeneral.html#2421" class="Bound">s</a> <a id="2532" href="Preliminaries.html#6644" class="Function Operator">^</a><a id="2533" class="Symbol">))</a> <a id="2536" class="Symbol">(</a><a id="2537" href="Preliminaries.html#5673" class="Function">len</a> <a id="2541" href="Applications.BarRecursion.SpectorViaGeneral.html#2421" class="Bound">s</a><a id="2542" class="Symbol">)</a> <a id="2544" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="2546" class="Number">0</a>  <a id="2549" class="Symbol">→</a> <a id="2551" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="2553" href="Applications.BarRecursion.SpectorViaGeneral.html#1871" class="Function">𝐻</a> <a id="2555" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="2557" href="Applications.BarRecursion.SpectorViaGeneral.html#2339" class="Bound">Y</a> <a id="2559" href="Applications.BarRecursion.SpectorViaGeneral.html#2352" class="Bound">G</a> <a id="2561" href="Applications.BarRecursion.SpectorViaGeneral.html#2379" class="Bound">H</a> <a id="2563" href="Applications.BarRecursion.SpectorViaGeneral.html#2421" class="Bound">s</a> <a id="2565" href="Applications.BarRecursion.SpectorViaGeneral.html#2430" class="Bound">f</a> <a id="2567" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="2569" href="Applications.BarRecursion.SpectorViaGeneral.html#2379" class="Bound">H</a> <a id="2571" href="Applications.BarRecursion.SpectorViaGeneral.html#2421" class="Bound">s</a> <a id="2573" href="Applications.BarRecursion.SpectorViaGeneral.html#2430" class="Bound">f</a><a id="2574" class="Symbol">)</a>
<a id="2576" href="Applications.BarRecursion.SpectorViaGeneral.html#2329" class="Function">𝐻-spec</a> <a id="2583" href="Applications.BarRecursion.SpectorViaGeneral.html#2583" class="Bound">Y</a> <a id="2585" href="Applications.BarRecursion.SpectorViaGeneral.html#2585" class="Bound">G</a> <a id="2587" href="Applications.BarRecursion.SpectorViaGeneral.html#2587" class="Bound">H</a> <a id="2589" href="Applications.BarRecursion.SpectorViaGeneral.html#2589" class="Bound">s</a> <a id="2591" href="Applications.BarRecursion.SpectorViaGeneral.html#2591" class="Bound">f</a> <a id="2593" class="Symbol">=</a> <a id="2595" href="Applications.BarRecursion.SpectorViaGeneral.html#2620" class="Function">claim₀</a> <a id="2602" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="2604" href="Applications.BarRecursion.SpectorViaGeneral.html#2749" class="Function">claim₁</a>
 <a id="2612" class="Keyword">where</a>
  <a id="2620" href="Applications.BarRecursion.SpectorViaGeneral.html#2620" class="Function">claim₀</a> <a id="2627" class="Symbol">:</a> <a id="2629" href="Preliminaries.html#2476" class="Function">¬</a> <a id="2631" class="Symbol">(</a><a id="2632" href="SystemT.Auxiliaries.html#4194" class="Function">lt</a> <a id="2635" class="Symbol">(</a><a id="2636" href="Applications.BarRecursion.SpectorViaGeneral.html#2583" class="Bound">Y</a> <a id="2638" class="Symbol">(</a><a id="2639" href="Applications.BarRecursion.SpectorViaGeneral.html#2589" class="Bound">s</a> <a id="2641" href="Preliminaries.html#6644" class="Function Operator">^</a><a id="2642" class="Symbol">))</a> <a id="2645" class="Symbol">(</a><a id="2646" href="Preliminaries.html#5673" class="Function">len</a> <a id="2650" href="Applications.BarRecursion.SpectorViaGeneral.html#2589" class="Bound">s</a><a id="2651" class="Symbol">)</a> <a id="2653" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="2655" class="Number">0</a><a id="2656" class="Symbol">)</a> <a id="2658" class="Symbol">→</a> <a id="2660" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="2662" href="Applications.BarRecursion.SpectorViaGeneral.html#1871" class="Function">𝐻</a> <a id="2664" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="2666" href="Applications.BarRecursion.SpectorViaGeneral.html#2583" class="Bound">Y</a> <a id="2668" href="Applications.BarRecursion.SpectorViaGeneral.html#2585" class="Bound">G</a> <a id="2670" href="Applications.BarRecursion.SpectorViaGeneral.html#2587" class="Bound">H</a> <a id="2672" href="Applications.BarRecursion.SpectorViaGeneral.html#2589" class="Bound">s</a> <a id="2674" href="Applications.BarRecursion.SpectorViaGeneral.html#2591" class="Bound">f</a> <a id="2676" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="2678" href="Applications.BarRecursion.SpectorViaGeneral.html#2585" class="Bound">G</a> <a id="2680" href="Applications.BarRecursion.SpectorViaGeneral.html#2589" class="Bound">s</a>
  <a id="2684" href="Applications.BarRecursion.SpectorViaGeneral.html#2620" class="Function">claim₀</a> <a id="2691" href="Applications.BarRecursion.SpectorViaGeneral.html#2691" class="Bound">q</a> <a id="2693" class="Symbol">=</a> <a id="2695" href="SystemT.Auxiliaries.html#5083" class="Function">If-spec₁</a> <a id="2704" class="Symbol">(</a><a id="2705" href="SystemT.Auxiliaries.html#6289" class="Function">Lm[n&lt;m→m-n≠0]</a> <a id="2719" class="Symbol">(</a><a id="2720" href="Applications.BarRecursion.SpectorViaGeneral.html#2583" class="Bound">Y</a> <a id="2722" class="Symbol">(</a><a id="2723" href="Applications.BarRecursion.SpectorViaGeneral.html#2589" class="Bound">s</a> <a id="2725" href="Preliminaries.html#6644" class="Function Operator">^</a><a id="2726" class="Symbol">))</a> <a id="2729" class="Symbol">(</a><a id="2730" href="Preliminaries.html#5673" class="Function">len</a> <a id="2734" href="Applications.BarRecursion.SpectorViaGeneral.html#2589" class="Bound">s</a><a id="2735" class="Symbol">)</a> <a id="2737" class="Symbol">(</a><a id="2738" href="SystemT.Auxiliaries.html#4341" class="Function">Lt→&lt;</a> <a id="2743" href="Applications.BarRecursion.SpectorViaGeneral.html#2691" class="Bound">q</a><a id="2744" class="Symbol">))</a>
  <a id="2749" href="Applications.BarRecursion.SpectorViaGeneral.html#2749" class="Function">claim₁</a> <a id="2756" class="Symbol">:</a> <a id="2758" href="SystemT.Auxiliaries.html#4194" class="Function">lt</a> <a id="2761" class="Symbol">(</a><a id="2762" href="Applications.BarRecursion.SpectorViaGeneral.html#2583" class="Bound">Y</a> <a id="2764" class="Symbol">(</a><a id="2765" href="Applications.BarRecursion.SpectorViaGeneral.html#2589" class="Bound">s</a> <a id="2767" href="Preliminaries.html#6644" class="Function Operator">^</a><a id="2768" class="Symbol">))</a> <a id="2771" class="Symbol">(</a><a id="2772" href="Preliminaries.html#5673" class="Function">len</a> <a id="2776" href="Applications.BarRecursion.SpectorViaGeneral.html#2589" class="Bound">s</a><a id="2777" class="Symbol">)</a> <a id="2779" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="2781" class="Number">0</a> <a id="2783" class="Symbol">→</a> <a id="2785" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="2787" href="Applications.BarRecursion.SpectorViaGeneral.html#1871" class="Function">𝐻</a> <a id="2789" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="2791" href="Applications.BarRecursion.SpectorViaGeneral.html#2583" class="Bound">Y</a> <a id="2793" href="Applications.BarRecursion.SpectorViaGeneral.html#2585" class="Bound">G</a> <a id="2795" href="Applications.BarRecursion.SpectorViaGeneral.html#2587" class="Bound">H</a> <a id="2797" href="Applications.BarRecursion.SpectorViaGeneral.html#2589" class="Bound">s</a> <a id="2799" href="Applications.BarRecursion.SpectorViaGeneral.html#2591" class="Bound">f</a> <a id="2801" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="2803" href="Applications.BarRecursion.SpectorViaGeneral.html#2587" class="Bound">H</a> <a id="2805" href="Applications.BarRecursion.SpectorViaGeneral.html#2589" class="Bound">s</a> <a id="2807" href="Applications.BarRecursion.SpectorViaGeneral.html#2591" class="Bound">f</a>
  <a id="2811" href="Applications.BarRecursion.SpectorViaGeneral.html#2749" class="Function">claim₁</a> <a id="2818" href="Applications.BarRecursion.SpectorViaGeneral.html#2818" class="Bound">p</a> <a id="2820" class="Symbol">=</a> <a id="2822" href="SystemT.Auxiliaries.html#4975" class="Function">If-spec₀</a> <a id="2831" class="Symbol">(</a><a id="2832" href="SystemT.Auxiliaries.html#6447" class="Function">Lm[n≤m→n-m=0]</a> <a id="2846" class="Symbol">(</a><a id="2847" href="Preliminaries.html#5673" class="Function">len</a> <a id="2851" href="Applications.BarRecursion.SpectorViaGeneral.html#2589" class="Bound">s</a><a id="2852" class="Symbol">)</a> <a id="2854" class="Symbol">(</a><a id="2855" href="Applications.BarRecursion.SpectorViaGeneral.html#2583" class="Bound">Y</a> <a id="2857" class="Symbol">(</a><a id="2858" href="Applications.BarRecursion.SpectorViaGeneral.html#2589" class="Bound">s</a> <a id="2860" href="Preliminaries.html#6644" class="Function Operator">^</a><a id="2861" class="Symbol">))</a> <a id="2864" class="Symbol">(</a><a id="2865" href="SystemT.Auxiliaries.html#4693" class="Function">Lt→≤</a> <a id="2870" href="Applications.BarRecursion.SpectorViaGeneral.html#2818" class="Bound">p</a><a id="2871" class="Symbol">))</a>

<a id="2875" class="Markup">\end{code}</a><a id="2885" class="Background">

To convert a general bar recursor into a Spector bar recursor for Y,
we use
 - λ s → Ψ (Y (s ^)) G H s as the base functional, and
 - 𝐻 Y G H as the step functional.

</a><a id="3054" class="Markup">\begin{code}</a>

<a id="Φ"></a><a id="3068" href="Applications.BarRecursion.SpectorViaGeneral.html#3068" class="Function">Φ</a> <a id="3070" class="Symbol">:</a> <a id="3072" class="Symbol">{</a><a id="3073" href="Applications.BarRecursion.SpectorViaGeneral.html#3073" class="Bound">Γ</a> <a id="3075" class="Symbol">:</a> <a id="3077" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="3080" class="Symbol">}</a>
  <a id="3084" class="Symbol">→</a> <a id="3086" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="3088" href="Applications.BarRecursion.SpectorViaGeneral.html#3073" class="Bound">Γ</a> <a id="3090" class="Symbol">((</a><a id="3092" href="SystemT.Auxiliaries.html#734" class="Function">ιᶥ</a> <a id="3095" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="3097" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="3098" class="Symbol">)</a>
      <a id="3106" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="3108" class="Symbol">((</a><a id="3110" href="SystemT.Auxiliaries.html#6712" class="Function">ι*</a> <a id="3113" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="3115" href="Applications.BarRecursion.SpectorViaGeneral.html#1005" class="Bound">σ</a><a id="3116" class="Symbol">)</a> <a id="3118" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="3120" class="Symbol">(</a><a id="3121" href="SystemT.Auxiliaries.html#6712" class="Function">ι*</a> <a id="3124" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="3126" class="Symbol">(</a><a id="3127" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="3129" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="3131" href="Applications.BarRecursion.SpectorViaGeneral.html#1005" class="Bound">σ</a><a id="3132" class="Symbol">)</a> <a id="3134" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="3136" href="Applications.BarRecursion.SpectorViaGeneral.html#1005" class="Bound">σ</a><a id="3137" class="Symbol">)</a> <a id="3139" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="3141" href="SystemT.Auxiliaries.html#6712" class="Function">ι*</a> <a id="3144" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="3146" href="Applications.BarRecursion.SpectorViaGeneral.html#1005" class="Bound">σ</a><a id="3147" class="Symbol">)</a>  <a id="3150" class="Comment">-- general bar recursion</a>
      <a id="3181" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="3183" class="Symbol">((</a><a id="3185" href="SystemT.Auxiliaries.html#6712" class="Function">ι*</a> <a id="3188" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="3190" href="Applications.BarRecursion.SpectorViaGeneral.html#1005" class="Bound">σ</a><a id="3191" class="Symbol">)</a> <a id="3193" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="3195" class="Symbol">(</a><a id="3196" href="SystemT.Auxiliaries.html#6712" class="Function">ι*</a> <a id="3199" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="3201" class="Symbol">(</a><a id="3202" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="3204" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="3206" href="Applications.BarRecursion.SpectorViaGeneral.html#1005" class="Bound">σ</a><a id="3207" class="Symbol">)</a> <a id="3209" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="3211" href="Applications.BarRecursion.SpectorViaGeneral.html#1005" class="Bound">σ</a><a id="3212" class="Symbol">)</a> <a id="3214" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="3216" href="SystemT.Auxiliaries.html#6712" class="Function">ι*</a> <a id="3219" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="3221" href="Applications.BarRecursion.SpectorViaGeneral.html#1005" class="Bound">σ</a><a id="3222" class="Symbol">))</a> <a id="3225" class="Comment">-- Spector&#39;s bar recursion</a>
<a id="3252" href="Applications.BarRecursion.SpectorViaGeneral.html#3068" class="Function">Φ</a> <a id="3254" class="Symbol">=</a> <a id="3256" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="3260" class="Symbol">(</a><a id="3261" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="3265" class="Symbol">(</a><a id="3266" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="3270" class="Symbol">(</a><a id="3271" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="3275" class="Symbol">(</a><a id="3276" href="SystemT.Base.html#2016" class="Function">ν₂</a> <a id="3279" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="3281" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="3285" class="Symbol">(</a><a id="3286" href="Applications.BarRecursion.General.html#4490" class="Function">Ψ</a> <a id="3288" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="3290" class="Symbol">(</a><a id="3291" href="SystemT.Base.html#2192" class="Function">ν₄</a> <a id="3294" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="3296" href="SystemT.Auxiliaries.html#7116" class="Function Operator">^</a> <a id="3298" href="SystemT.Base.html#1898" class="Function">ν₀</a> <a id="3301" href="SystemT.Auxiliaries.html#7116" class="Function Operator">^</a><a id="3302" class="Symbol">)</a> <a id="3304" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="3306" href="SystemT.Base.html#2016" class="Function">ν₂</a> <a id="3309" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="3311" href="SystemT.Base.html#1951" class="Function">ν₁</a> <a id="3314" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="3316" href="SystemT.Base.html#1898" class="Function">ν₀</a><a id="3318" class="Symbol">)</a>
                           <a id="3347" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="3349" class="Symbol">(</a><a id="3350" href="Applications.BarRecursion.SpectorViaGeneral.html#1871" class="Function">𝐻</a> <a id="3352" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="3354" href="SystemT.Base.html#2097" class="Function">ν₃</a> <a id="3357" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="3359" href="SystemT.Base.html#1951" class="Function">ν₁</a> <a id="3362" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="3364" href="SystemT.Base.html#1898" class="Function">ν₀</a><a id="3366" class="Symbol">)))))</a>

<a id="Φ-spec"></a><a id="3373" href="Applications.BarRecursion.SpectorViaGeneral.html#3373" class="Function">Φ-spec</a> <a id="3380" class="Symbol">:</a> <a id="3382" href="Preliminaries.html#1625" class="Function">FunExt</a>
       <a id="3396" class="Symbol">→</a> <a id="3398" class="Symbol">(</a><a id="3399" href="Applications.BarRecursion.SpectorViaGeneral.html#3399" class="Bound">Y</a> <a id="3401" class="Symbol">:</a> <a id="3403" href="Preliminaries.html#4013" class="Function">ℕᴺ</a> <a id="3406" class="Symbol">→</a> <a id="3408" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="3409" class="Symbol">)</a>
       <a id="3418" class="Symbol">→</a> <a id="3420" class="Symbol">(</a><a id="3421" href="Applications.BarRecursion.SpectorViaGeneral.html#3421" class="Bound">S</a> <a id="3423" class="Symbol">:</a> <a id="3425" href="Preliminaries.html#5654" class="Function">ℕ*</a> <a id="3428" class="Symbol">→</a> <a id="3430" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="3431" class="Symbol">)</a>
       <a id="3440" class="Symbol">→</a> <a id="3442" class="Symbol">(</a><a id="3443" href="Applications.BarRecursion.SpectorViaGeneral.html#3443" class="Bound">ξ</a> <a id="3445" class="Symbol">:</a> <a id="3447" class="Symbol">(</a><a id="3448" href="Preliminaries.html#5654" class="Function">ℕ*</a> <a id="3451" class="Symbol">→</a> <a id="3453" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="3455" href="Applications.BarRecursion.SpectorViaGeneral.html#1005" class="Bound">σ</a> <a id="3457" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a><a id="3459" class="Symbol">)</a> <a id="3461" class="Symbol">→</a> <a id="3463" class="Symbol">(</a><a id="3464" href="Preliminaries.html#5654" class="Function">ℕ*</a> <a id="3467" class="Symbol">→</a> <a id="3469" class="Symbol">(</a><a id="3470" href="Preliminaries.html#2603" class="Datatype">ℕ</a> <a id="3472" class="Symbol">→</a> <a id="3474" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="3476" href="Applications.BarRecursion.SpectorViaGeneral.html#1005" class="Bound">σ</a> <a id="3478" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a><a id="3480" class="Symbol">)</a> <a id="3482" class="Symbol">→</a> <a id="3484" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="3486" href="Applications.BarRecursion.SpectorViaGeneral.html#1005" class="Bound">σ</a> <a id="3488" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a><a id="3490" class="Symbol">)</a> <a id="3492" class="Symbol">→</a> <a id="3494" href="Preliminaries.html#5654" class="Function">ℕ*</a> <a id="3497" class="Symbol">→</a> <a id="3499" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="3501" href="Applications.BarRecursion.SpectorViaGeneral.html#1005" class="Bound">σ</a> <a id="3503" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a><a id="3505" class="Symbol">)</a>
       <a id="3514" class="Symbol">→</a> <a id="3516" class="Symbol">(</a><a id="3517" href="Applications.BarRecursion.General.html#2018" class="Function">monotone</a> <a id="3526" href="Applications.BarRecursion.SpectorViaGeneral.html#3421" class="Bound">S</a> <a id="3528" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="3530" href="Applications.BarRecursion.SpectorViaGeneral.html#3421" class="Bound">S</a> <a id="3532" href="Applications.BarRecursion.General.html#2086" class="Function Operator">secures</a> <a id="3540" href="Applications.BarRecursion.SpectorViaGeneral.html#3399" class="Bound">Y</a> <a id="3542" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="3544" href="Applications.BarRecursion.General.html#2246" class="Function">GBR</a> <a id="3548" href="Applications.BarRecursion.SpectorViaGeneral.html#3421" class="Bound">S</a> <a id="3550" href="Applications.BarRecursion.SpectorViaGeneral.html#3443" class="Bound">ξ</a><a id="3551" class="Symbol">)</a>
       <a id="3560" class="Symbol">→</a> <a id="3562" href="Applications.BarRecursion.SpectorViaGeneral.html#1477" class="Function">SBR</a> <a id="3566" href="Applications.BarRecursion.SpectorViaGeneral.html#3399" class="Bound">Y</a> <a id="3568" class="Symbol">(</a><a id="3569" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="3571" href="Applications.BarRecursion.SpectorViaGeneral.html#3068" class="Function">Φ</a> <a id="3573" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="3575" href="Applications.BarRecursion.SpectorViaGeneral.html#3399" class="Bound">Y</a> <a id="3577" href="Applications.BarRecursion.SpectorViaGeneral.html#3443" class="Bound">ξ</a><a id="3578" class="Symbol">)</a>
<a id="3580" href="Applications.BarRecursion.SpectorViaGeneral.html#3373" class="Function">Φ-spec</a> <a id="3587" href="Applications.BarRecursion.SpectorViaGeneral.html#3587" class="Bound">fe</a> <a id="3590" href="Applications.BarRecursion.SpectorViaGeneral.html#3590" class="Bound">Y</a> <a id="3592" href="Applications.BarRecursion.SpectorViaGeneral.html#3592" class="Bound">S</a> <a id="3594" href="Applications.BarRecursion.SpectorViaGeneral.html#3594" class="Bound">ξ</a> <a id="3596" class="Symbol">(</a><a id="3597" href="Applications.BarRecursion.SpectorViaGeneral.html#3597" class="Bound">mS</a> <a id="3600" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="3602" href="Applications.BarRecursion.SpectorViaGeneral.html#3602" class="Bound">SsY</a> <a id="3606" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="3608" href="Applications.BarRecursion.SpectorViaGeneral.html#3608" class="Bound">gbr</a><a id="3611" class="Symbol">)</a> <a id="3613" href="Applications.BarRecursion.SpectorViaGeneral.html#3613" class="Bound">G</a> <a id="3615" href="Applications.BarRecursion.SpectorViaGeneral.html#3615" class="Bound">H</a> <a id="3617" href="Applications.BarRecursion.SpectorViaGeneral.html#3617" class="Bound">s</a> <a id="3619" class="Symbol">=</a> <a id="3621" href="Preliminaries.html#2274" class="Function">case</a> <a id="3626" href="Applications.BarRecursion.SpectorViaGeneral.html#3920" class="Function">claim₀</a> <a id="3633" href="Applications.BarRecursion.SpectorViaGeneral.html#4834" class="Function">claim₁</a> <a id="3640" class="Symbol">(</a><a id="3641" href="Applications.BarRecursion.General.html#1886" class="Function">∈-dec</a> <a id="3647" href="Applications.BarRecursion.SpectorViaGeneral.html#3592" class="Bound">S</a><a id="3648" class="Symbol">)</a>
 <a id="3651" class="Keyword">where</a>
  <a id="3659" href="Applications.BarRecursion.SpectorViaGeneral.html#3659" class="Function">G&#39;</a> <a id="3662" class="Symbol">:</a> <a id="3664" href="Preliminaries.html#5654" class="Function">ℕ*</a> <a id="3667" class="Symbol">→</a> <a id="3669" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="3671" href="Applications.BarRecursion.SpectorViaGeneral.html#1005" class="Bound">σ</a> <a id="3673" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a>
  <a id="3678" href="Applications.BarRecursion.SpectorViaGeneral.html#3659" class="Function">G&#39;</a> <a id="3681" href="Applications.BarRecursion.SpectorViaGeneral.html#3681" class="Bound">u</a> <a id="3683" class="Symbol">=</a> <a id="3685" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="3687" href="Applications.BarRecursion.General.html#4490" class="Function">Ψ</a> <a id="3689" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="3691" class="Symbol">(</a><a id="3692" href="Applications.BarRecursion.SpectorViaGeneral.html#3590" class="Bound">Y</a> <a id="3694" class="Symbol">(</a><a id="3695" href="Applications.BarRecursion.SpectorViaGeneral.html#3681" class="Bound">u</a> <a id="3697" href="Preliminaries.html#6644" class="Function Operator">^</a><a id="3698" class="Symbol">))</a> <a id="3701" href="Applications.BarRecursion.SpectorViaGeneral.html#3613" class="Bound">G</a> <a id="3703" href="Applications.BarRecursion.SpectorViaGeneral.html#3615" class="Bound">H</a> <a id="3705" href="Applications.BarRecursion.SpectorViaGeneral.html#3681" class="Bound">u</a>
  <a id="3709" href="Applications.BarRecursion.SpectorViaGeneral.html#3709" class="Function">H&#39;</a> <a id="3712" class="Symbol">:</a> <a id="3714" href="Preliminaries.html#5654" class="Function">ℕ*</a> <a id="3717" class="Symbol">→</a> <a id="3719" class="Symbol">(</a><a id="3720" href="Preliminaries.html#2603" class="Datatype">ℕ</a> <a id="3722" class="Symbol">→</a> <a id="3724" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="3726" href="Applications.BarRecursion.SpectorViaGeneral.html#1005" class="Bound">σ</a> <a id="3728" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a><a id="3730" class="Symbol">)</a> <a id="3732" class="Symbol">→</a> <a id="3734" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="3736" href="Applications.BarRecursion.SpectorViaGeneral.html#1005" class="Bound">σ</a> <a id="3738" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a>
  <a id="3743" href="Applications.BarRecursion.SpectorViaGeneral.html#3709" class="Function">H&#39;</a> <a id="3746" class="Symbol">=</a> <a id="3748" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="3750" href="Applications.BarRecursion.SpectorViaGeneral.html#1871" class="Function">𝐻</a> <a id="3752" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="3754" href="Applications.BarRecursion.SpectorViaGeneral.html#3590" class="Bound">Y</a> <a id="3756" href="Applications.BarRecursion.SpectorViaGeneral.html#3613" class="Bound">G</a> <a id="3758" href="Applications.BarRecursion.SpectorViaGeneral.html#3615" class="Bound">H</a>
  <a id="3762" href="Applications.BarRecursion.SpectorViaGeneral.html#3762" class="Function">F</a> <a id="3764" class="Symbol">:</a> <a id="3766" href="Preliminaries.html#5654" class="Function">ℕ*</a> <a id="3769" class="Symbol">→</a> <a id="3771" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="3773" href="Applications.BarRecursion.SpectorViaGeneral.html#1005" class="Bound">σ</a> <a id="3775" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a>
  <a id="3780" href="Applications.BarRecursion.SpectorViaGeneral.html#3762" class="Function">F</a> <a id="3782" class="Symbol">=</a> <a id="3784" href="Applications.BarRecursion.SpectorViaGeneral.html#3594" class="Bound">ξ</a> <a id="3786" href="Applications.BarRecursion.SpectorViaGeneral.html#3659" class="Function">G&#39;</a> <a id="3789" href="Applications.BarRecursion.SpectorViaGeneral.html#3709" class="Function">H&#39;</a>
  <a id="3794" href="Applications.BarRecursion.SpectorViaGeneral.html#3794" class="Function">P</a> <a id="3796" class="Symbol">:</a> <a id="3798" href="Agda.Primitive.html#388" class="Primitive">Set</a>
  <a id="3804" href="Applications.BarRecursion.SpectorViaGeneral.html#3794" class="Function">P</a> <a id="3806" class="Symbol">=</a> <a id="3808" class="Symbol">(</a><a id="3809" href="Preliminaries.html#2476" class="Function">¬</a> <a id="3811" class="Symbol">(</a><a id="3812" href="SystemT.Auxiliaries.html#4194" class="Function">lt</a> <a id="3815" class="Symbol">(</a><a id="3816" href="Applications.BarRecursion.SpectorViaGeneral.html#3590" class="Bound">Y</a> <a id="3818" class="Symbol">(</a><a id="3819" href="Applications.BarRecursion.SpectorViaGeneral.html#3617" class="Bound">s</a> <a id="3821" href="Preliminaries.html#6644" class="Function Operator">^</a><a id="3822" class="Symbol">))</a> <a id="3825" class="Symbol">(</a><a id="3826" href="Preliminaries.html#5673" class="Function">len</a> <a id="3830" href="Applications.BarRecursion.SpectorViaGeneral.html#3617" class="Bound">s</a><a id="3831" class="Symbol">)</a> <a id="3833" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="3835" class="Number">0</a><a id="3836" class="Symbol">)</a> <a id="3838" class="Symbol">→</a> <a id="3840" href="Applications.BarRecursion.SpectorViaGeneral.html#3762" class="Function">F</a> <a id="3842" href="Applications.BarRecursion.SpectorViaGeneral.html#3617" class="Bound">s</a> <a id="3844" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="3846" href="Applications.BarRecursion.SpectorViaGeneral.html#3613" class="Bound">G</a> <a id="3848" href="Applications.BarRecursion.SpectorViaGeneral.html#3617" class="Bound">s</a><a id="3849" class="Symbol">)</a>
    <a id="3855" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="3857" class="Symbol">(</a>   <a id="3861" href="SystemT.Auxiliaries.html#4194" class="Function">lt</a> <a id="3864" class="Symbol">(</a><a id="3865" href="Applications.BarRecursion.SpectorViaGeneral.html#3590" class="Bound">Y</a> <a id="3867" class="Symbol">(</a><a id="3868" href="Applications.BarRecursion.SpectorViaGeneral.html#3617" class="Bound">s</a> <a id="3870" href="Preliminaries.html#6644" class="Function Operator">^</a><a id="3871" class="Symbol">))</a> <a id="3874" class="Symbol">(</a><a id="3875" href="Preliminaries.html#5673" class="Function">len</a> <a id="3879" href="Applications.BarRecursion.SpectorViaGeneral.html#3617" class="Bound">s</a><a id="3880" class="Symbol">)</a> <a id="3882" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="3884" class="Number">0</a>  <a id="3887" class="Symbol">→</a> <a id="3889" href="Applications.BarRecursion.SpectorViaGeneral.html#3762" class="Function">F</a> <a id="3891" href="Applications.BarRecursion.SpectorViaGeneral.html#3617" class="Bound">s</a> <a id="3893" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="3895" href="Applications.BarRecursion.SpectorViaGeneral.html#3615" class="Bound">H</a> <a id="3897" href="Applications.BarRecursion.SpectorViaGeneral.html#3617" class="Bound">s</a> <a id="3899" class="Symbol">(λ</a> <a id="3902" href="Applications.BarRecursion.SpectorViaGeneral.html#3902" class="Bound">n</a> <a id="3904" class="Symbol">→</a> <a id="3906" href="Applications.BarRecursion.SpectorViaGeneral.html#3762" class="Function">F</a> <a id="3908" class="Symbol">(</a><a id="3909" href="Applications.BarRecursion.SpectorViaGeneral.html#3617" class="Bound">s</a> <a id="3911" href="Preliminaries.html#5725" class="Function Operator">✦</a> <a id="3913" href="Applications.BarRecursion.SpectorViaGeneral.html#3902" class="Bound">n</a><a id="3914" class="Symbol">)))</a>
  <a id="3920" href="Applications.BarRecursion.SpectorViaGeneral.html#3920" class="Function">claim₀</a> <a id="3927" class="Symbol">:</a> <a id="3929" href="Applications.BarRecursion.SpectorViaGeneral.html#3617" class="Bound">s</a> <a id="3931" href="Applications.BarRecursion.General.html#1813" class="Function Operator">∈</a> <a id="3933" href="Applications.BarRecursion.SpectorViaGeneral.html#3592" class="Bound">S</a> <a id="3935" class="Symbol">→</a> <a id="3937" href="Applications.BarRecursion.SpectorViaGeneral.html#3794" class="Function">P</a>
  <a id="3941" href="Applications.BarRecursion.SpectorViaGeneral.html#3920" class="Function">claim₀</a> <a id="3948" href="Applications.BarRecursion.SpectorViaGeneral.html#3948" class="Bound">sS</a> <a id="3951" class="Symbol">=</a> <a id="3953" href="Applications.BarRecursion.SpectorViaGeneral.html#4068" class="Function">sclaim₀</a> <a id="3961" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="3963" href="Applications.BarRecursion.SpectorViaGeneral.html#4160" class="Function">sclaim₁</a>
   <a id="3974" class="Keyword">where</a>
    <a id="3984" href="Applications.BarRecursion.SpectorViaGeneral.html#3984" class="Function">e</a> <a id="3986" class="Symbol">:</a> <a id="3988" href="Applications.BarRecursion.SpectorViaGeneral.html#3762" class="Function">F</a> <a id="3990" href="Applications.BarRecursion.SpectorViaGeneral.html#3617" class="Bound">s</a> <a id="3992" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="3994" href="Applications.BarRecursion.SpectorViaGeneral.html#3659" class="Function">G&#39;</a> <a id="3997" href="Applications.BarRecursion.SpectorViaGeneral.html#3617" class="Bound">s</a>
    <a id="4003" href="Applications.BarRecursion.SpectorViaGeneral.html#3984" class="Function">e</a> <a id="4005" class="Symbol">=</a> <a id="4007" href="Preliminaries.html#2060" class="Field">pr₁</a> <a id="4011" class="Symbol">(</a><a id="4012" href="Applications.BarRecursion.SpectorViaGeneral.html#3608" class="Bound">gbr</a> <a id="4016" href="Applications.BarRecursion.SpectorViaGeneral.html#3659" class="Function">G&#39;</a> <a id="4019" href="Applications.BarRecursion.SpectorViaGeneral.html#3709" class="Function">H&#39;</a> <a id="4022" href="Applications.BarRecursion.SpectorViaGeneral.html#3617" class="Bound">s</a><a id="4023" class="Symbol">)</a> <a id="4025" href="Applications.BarRecursion.SpectorViaGeneral.html#3948" class="Bound">sS</a>
    <a id="4032" href="Applications.BarRecursion.SpectorViaGeneral.html#4032" class="Function">gbrΨ</a> <a id="4037" class="Symbol">=</a> <a id="4039" href="Applications.BarRecursion.General.html#4895" class="Function">Ψ-GBR</a> <a id="4045" href="Applications.BarRecursion.SpectorViaGeneral.html#3587" class="Bound">fe</a> <a id="4048" class="Symbol">(</a><a id="4049" href="Applications.BarRecursion.SpectorViaGeneral.html#3590" class="Bound">Y</a> <a id="4051" class="Symbol">(</a><a id="4052" href="Applications.BarRecursion.SpectorViaGeneral.html#3617" class="Bound">s</a> <a id="4054" href="Preliminaries.html#6644" class="Function Operator">^</a><a id="4055" class="Symbol">))</a> <a id="4058" href="Applications.BarRecursion.SpectorViaGeneral.html#3613" class="Bound">G</a> <a id="4060" href="Applications.BarRecursion.SpectorViaGeneral.html#3615" class="Bound">H</a> <a id="4062" href="Applications.BarRecursion.SpectorViaGeneral.html#3617" class="Bound">s</a>
    <a id="4068" href="Applications.BarRecursion.SpectorViaGeneral.html#4068" class="Function">sclaim₀</a> <a id="4076" class="Symbol">:</a> <a id="4078" href="Preliminaries.html#2476" class="Function">¬</a> <a id="4080" class="Symbol">(</a><a id="4081" href="SystemT.Auxiliaries.html#4194" class="Function">lt</a> <a id="4084" class="Symbol">(</a><a id="4085" href="Applications.BarRecursion.SpectorViaGeneral.html#3590" class="Bound">Y</a> <a id="4087" class="Symbol">(</a><a id="4088" href="Applications.BarRecursion.SpectorViaGeneral.html#3617" class="Bound">s</a> <a id="4090" href="Preliminaries.html#6644" class="Function Operator">^</a><a id="4091" class="Symbol">))</a> <a id="4094" class="Symbol">(</a><a id="4095" href="Preliminaries.html#5673" class="Function">len</a> <a id="4099" href="Applications.BarRecursion.SpectorViaGeneral.html#3617" class="Bound">s</a><a id="4100" class="Symbol">)</a> <a id="4102" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="4104" class="Number">0</a><a id="4105" class="Symbol">)</a> <a id="4107" class="Symbol">→</a> <a id="4109" href="Applications.BarRecursion.SpectorViaGeneral.html#3762" class="Function">F</a> <a id="4111" href="Applications.BarRecursion.SpectorViaGeneral.html#3617" class="Bound">s</a> <a id="4113" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="4115" href="Applications.BarRecursion.SpectorViaGeneral.html#3613" class="Bound">G</a> <a id="4117" href="Applications.BarRecursion.SpectorViaGeneral.html#3617" class="Bound">s</a>
    <a id="4123" href="Applications.BarRecursion.SpectorViaGeneral.html#4068" class="Function">sclaim₀</a> <a id="4131" href="Applications.BarRecursion.SpectorViaGeneral.html#4131" class="Bound">p</a> <a id="4133" class="Symbol">=</a> <a id="4135" href="Preliminaries.html#1161" class="Function">trans</a> <a id="4141" href="Applications.BarRecursion.SpectorViaGeneral.html#3984" class="Function">e</a> <a id="4143" class="Symbol">(</a><a id="4144" href="Preliminaries.html#2060" class="Field">pr₁</a> <a id="4148" href="Applications.BarRecursion.SpectorViaGeneral.html#4032" class="Function">gbrΨ</a> <a id="4153" href="Applications.BarRecursion.SpectorViaGeneral.html#4131" class="Bound">p</a><a id="4154" class="Symbol">)</a>
    <a id="4160" href="Applications.BarRecursion.SpectorViaGeneral.html#4160" class="Function">sclaim₁</a> <a id="4168" class="Symbol">:</a> <a id="4170" href="SystemT.Auxiliaries.html#4194" class="Function">lt</a> <a id="4173" class="Symbol">(</a><a id="4174" href="Applications.BarRecursion.SpectorViaGeneral.html#3590" class="Bound">Y</a> <a id="4176" class="Symbol">(</a><a id="4177" href="Applications.BarRecursion.SpectorViaGeneral.html#3617" class="Bound">s</a> <a id="4179" href="Preliminaries.html#6644" class="Function Operator">^</a><a id="4180" class="Symbol">))</a> <a id="4183" class="Symbol">(</a><a id="4184" href="Preliminaries.html#5673" class="Function">len</a> <a id="4188" href="Applications.BarRecursion.SpectorViaGeneral.html#3617" class="Bound">s</a><a id="4189" class="Symbol">)</a> <a id="4191" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="4193" class="Number">0</a> <a id="4195" class="Symbol">→</a> <a id="4197" href="Applications.BarRecursion.SpectorViaGeneral.html#3762" class="Function">F</a> <a id="4199" href="Applications.BarRecursion.SpectorViaGeneral.html#3617" class="Bound">s</a> <a id="4201" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="4203" href="Applications.BarRecursion.SpectorViaGeneral.html#3615" class="Bound">H</a> <a id="4205" href="Applications.BarRecursion.SpectorViaGeneral.html#3617" class="Bound">s</a> <a id="4207" class="Symbol">(λ</a> <a id="4210" href="Applications.BarRecursion.SpectorViaGeneral.html#4210" class="Bound">n</a> <a id="4212" class="Symbol">→</a> <a id="4214" href="Applications.BarRecursion.SpectorViaGeneral.html#3762" class="Function">F</a> <a id="4216" class="Symbol">(</a><a id="4217" href="Applications.BarRecursion.SpectorViaGeneral.html#3617" class="Bound">s</a> <a id="4219" href="Preliminaries.html#5725" class="Function Operator">✦</a> <a id="4221" href="Applications.BarRecursion.SpectorViaGeneral.html#4210" class="Bound">n</a><a id="4222" class="Symbol">))</a>
    <a id="4229" href="Applications.BarRecursion.SpectorViaGeneral.html#4160" class="Function">sclaim₁</a> <a id="4237" href="Applications.BarRecursion.SpectorViaGeneral.html#4237" class="Bound">p</a> <a id="4239" class="Symbol">=</a> <a id="4241" href="Preliminaries.html#1161" class="Function">trans</a> <a id="4247" href="Applications.BarRecursion.SpectorViaGeneral.html#3984" class="Function">e</a> <a id="4249" class="Symbol">(</a><a id="4250" href="Preliminaries.html#1161" class="Function">trans</a> <a id="4256" href="Applications.BarRecursion.SpectorViaGeneral.html#4281" class="Function">e&#39;</a> <a id="4259" href="Applications.BarRecursion.SpectorViaGeneral.html#4733" class="Function">e&#39;&#39;</a><a id="4262" class="Symbol">)</a>
     <a id="4269" class="Keyword">where</a>
      <a id="4281" href="Applications.BarRecursion.SpectorViaGeneral.html#4281" class="Function">e&#39;</a> <a id="4284" class="Symbol">:</a> <a id="4286" href="Applications.BarRecursion.SpectorViaGeneral.html#3659" class="Function">G&#39;</a> <a id="4289" href="Applications.BarRecursion.SpectorViaGeneral.html#3617" class="Bound">s</a> <a id="4291" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="4293" href="Applications.BarRecursion.SpectorViaGeneral.html#3615" class="Bound">H</a> <a id="4295" href="Applications.BarRecursion.SpectorViaGeneral.html#3617" class="Bound">s</a> <a id="4297" class="Symbol">(λ</a> <a id="4300" href="Applications.BarRecursion.SpectorViaGeneral.html#4300" class="Bound">n</a> <a id="4302" class="Symbol">→</a> <a id="4304" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="4306" href="Applications.BarRecursion.General.html#4490" class="Function">Ψ</a> <a id="4308" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="4310" class="Symbol">(</a><a id="4311" href="Applications.BarRecursion.SpectorViaGeneral.html#3590" class="Bound">Y</a> <a id="4313" class="Symbol">(</a><a id="4314" href="Applications.BarRecursion.SpectorViaGeneral.html#3617" class="Bound">s</a> <a id="4316" href="Preliminaries.html#6644" class="Function Operator">^</a><a id="4317" class="Symbol">))</a> <a id="4320" href="Applications.BarRecursion.SpectorViaGeneral.html#3613" class="Bound">G</a> <a id="4322" href="Applications.BarRecursion.SpectorViaGeneral.html#3615" class="Bound">H</a> <a id="4324" class="Symbol">(</a><a id="4325" href="Applications.BarRecursion.SpectorViaGeneral.html#3617" class="Bound">s</a> <a id="4327" href="Preliminaries.html#5725" class="Function Operator">✦</a> <a id="4329" href="Applications.BarRecursion.SpectorViaGeneral.html#4300" class="Bound">n</a><a id="4330" class="Symbol">))</a>
      <a id="4339" href="Applications.BarRecursion.SpectorViaGeneral.html#4281" class="Function">e&#39;</a> <a id="4342" class="Symbol">=</a> <a id="4344" href="Preliminaries.html#2070" class="Field">pr₂</a> <a id="4348" href="Applications.BarRecursion.SpectorViaGeneral.html#4032" class="Function">gbrΨ</a> <a id="4353" href="Applications.BarRecursion.SpectorViaGeneral.html#4237" class="Bound">p</a>
      <a id="4361" href="Applications.BarRecursion.SpectorViaGeneral.html#4361" class="Function">ex</a> <a id="4364" class="Symbol">:</a> <a id="4366" class="Symbol">(</a><a id="4367" href="Applications.BarRecursion.SpectorViaGeneral.html#4367" class="Bound">n</a> <a id="4369" class="Symbol">:</a> <a id="4371" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="4372" class="Symbol">)</a> <a id="4374" class="Symbol">→</a> <a id="4376" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="4378" href="Applications.BarRecursion.General.html#4490" class="Function">Ψ</a> <a id="4380" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="4382" class="Symbol">(</a><a id="4383" href="Applications.BarRecursion.SpectorViaGeneral.html#3590" class="Bound">Y</a> <a id="4385" class="Symbol">(</a><a id="4386" href="Applications.BarRecursion.SpectorViaGeneral.html#3617" class="Bound">s</a> <a id="4388" href="Preliminaries.html#6644" class="Function Operator">^</a><a id="4389" class="Symbol">))</a> <a id="4392" href="Applications.BarRecursion.SpectorViaGeneral.html#3613" class="Bound">G</a> <a id="4394" href="Applications.BarRecursion.SpectorViaGeneral.html#3615" class="Bound">H</a> <a id="4396" class="Symbol">(</a><a id="4397" href="Applications.BarRecursion.SpectorViaGeneral.html#3617" class="Bound">s</a> <a id="4399" href="Preliminaries.html#5725" class="Function Operator">✦</a> <a id="4401" href="Applications.BarRecursion.SpectorViaGeneral.html#4367" class="Bound">n</a><a id="4402" class="Symbol">)</a> <a id="4404" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="4406" href="Applications.BarRecursion.SpectorViaGeneral.html#3762" class="Function">F</a> <a id="4408" class="Symbol">(</a><a id="4409" href="Applications.BarRecursion.SpectorViaGeneral.html#3617" class="Bound">s</a> <a id="4411" href="Preliminaries.html#5725" class="Function Operator">✦</a> <a id="4413" href="Applications.BarRecursion.SpectorViaGeneral.html#4367" class="Bound">n</a><a id="4414" class="Symbol">)</a>
      <a id="4422" href="Applications.BarRecursion.SpectorViaGeneral.html#4361" class="Function">ex</a> <a id="4425" href="Applications.BarRecursion.SpectorViaGeneral.html#4425" class="Bound">n</a> <a id="4427" class="Symbol">=</a> <a id="4429" href="Preliminaries.html#1161" class="Function">trans</a> <a id="4435" href="Applications.BarRecursion.SpectorViaGeneral.html#4549" class="Function">e₀</a> <a id="4438" class="Symbol">(</a><a id="4439" href="Preliminaries.html#1094" class="Function">sym</a> <a id="4443" href="Applications.BarRecursion.SpectorViaGeneral.html#4650" class="Function">e₁</a><a id="4445" class="Symbol">)</a>
       <a id="4454" class="Keyword">where</a>
        <a id="4468" href="Applications.BarRecursion.SpectorViaGeneral.html#4468" class="Function">eY</a> <a id="4471" class="Symbol">:</a> <a id="4473" href="Applications.BarRecursion.SpectorViaGeneral.html#3590" class="Bound">Y</a> <a id="4475" class="Symbol">(</a><a id="4476" href="Applications.BarRecursion.SpectorViaGeneral.html#3617" class="Bound">s</a> <a id="4478" href="Preliminaries.html#6644" class="Function Operator">^</a><a id="4479" class="Symbol">)</a> <a id="4481" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="4483" href="Applications.BarRecursion.SpectorViaGeneral.html#3590" class="Bound">Y</a> <a id="4485" class="Symbol">((</a><a id="4487" href="Applications.BarRecursion.SpectorViaGeneral.html#3617" class="Bound">s</a> <a id="4489" href="Preliminaries.html#5725" class="Function Operator">✦</a> <a id="4491" href="Applications.BarRecursion.SpectorViaGeneral.html#4425" class="Bound">n</a><a id="4492" class="Symbol">)</a> <a id="4494" href="Preliminaries.html#6644" class="Function Operator">^</a><a id="4495" class="Symbol">)</a>
        <a id="4505" href="Applications.BarRecursion.SpectorViaGeneral.html#4468" class="Function">eY</a> <a id="4508" class="Symbol">=</a> <a id="4510" href="Applications.BarRecursion.SpectorViaGeneral.html#3602" class="Bound">SsY</a> <a id="4514" href="Applications.BarRecursion.SpectorViaGeneral.html#3617" class="Bound">s</a> <a id="4516" href="Applications.BarRecursion.SpectorViaGeneral.html#3948" class="Bound">sS</a> <a id="4519" class="Symbol">((</a><a id="4521" href="Applications.BarRecursion.SpectorViaGeneral.html#3617" class="Bound">s</a> <a id="4523" href="Preliminaries.html#5725" class="Function Operator">✦</a> <a id="4525" href="Applications.BarRecursion.SpectorViaGeneral.html#4425" class="Bound">n</a><a id="4526" class="Symbol">)</a> <a id="4528" href="Preliminaries.html#6644" class="Function Operator">^</a><a id="4529" class="Symbol">)</a> <a id="4531" class="Symbol">(</a><a id="4532" href="Preliminaries.html#6809" class="Function">s∋sn^</a> <a id="4538" href="Applications.BarRecursion.SpectorViaGeneral.html#3617" class="Bound">s</a><a id="4539" class="Symbol">)</a>
        <a id="4549" href="Applications.BarRecursion.SpectorViaGeneral.html#4549" class="Function">e₀</a> <a id="4552" class="Symbol">:</a> <a id="4554" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="4556" href="Applications.BarRecursion.General.html#4490" class="Function">Ψ</a> <a id="4558" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="4560" class="Symbol">(</a><a id="4561" href="Applications.BarRecursion.SpectorViaGeneral.html#3590" class="Bound">Y</a> <a id="4563" class="Symbol">(</a><a id="4564" href="Applications.BarRecursion.SpectorViaGeneral.html#3617" class="Bound">s</a> <a id="4566" href="Preliminaries.html#6644" class="Function Operator">^</a><a id="4567" class="Symbol">))</a> <a id="4570" href="Applications.BarRecursion.SpectorViaGeneral.html#3613" class="Bound">G</a> <a id="4572" href="Applications.BarRecursion.SpectorViaGeneral.html#3615" class="Bound">H</a> <a id="4574" class="Symbol">(</a><a id="4575" href="Applications.BarRecursion.SpectorViaGeneral.html#3617" class="Bound">s</a> <a id="4577" href="Preliminaries.html#5725" class="Function Operator">✦</a> <a id="4579" href="Applications.BarRecursion.SpectorViaGeneral.html#4425" class="Bound">n</a><a id="4580" class="Symbol">)</a> <a id="4582" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="4584" href="Applications.BarRecursion.SpectorViaGeneral.html#3659" class="Function">G&#39;</a> <a id="4587" class="Symbol">(</a><a id="4588" href="Applications.BarRecursion.SpectorViaGeneral.html#3617" class="Bound">s</a> <a id="4590" href="Preliminaries.html#5725" class="Function Operator">✦</a> <a id="4592" href="Applications.BarRecursion.SpectorViaGeneral.html#4425" class="Bound">n</a><a id="4593" class="Symbol">)</a>
        <a id="4603" href="Applications.BarRecursion.SpectorViaGeneral.html#4549" class="Function">e₀</a> <a id="4606" class="Symbol">=</a> <a id="4608" href="Preliminaries.html#839" class="Function">ap</a> <a id="4611" class="Symbol">(λ</a> <a id="4614" href="Applications.BarRecursion.SpectorViaGeneral.html#4614" class="Bound">k</a> <a id="4616" class="Symbol">→</a> <a id="4618" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="4620" href="Applications.BarRecursion.General.html#4490" class="Function">Ψ</a> <a id="4622" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="4624" href="Applications.BarRecursion.SpectorViaGeneral.html#4614" class="Bound">k</a> <a id="4626" href="Applications.BarRecursion.SpectorViaGeneral.html#3613" class="Bound">G</a> <a id="4628" href="Applications.BarRecursion.SpectorViaGeneral.html#3615" class="Bound">H</a> <a id="4630" class="Symbol">(</a><a id="4631" href="Applications.BarRecursion.SpectorViaGeneral.html#3617" class="Bound">s</a> <a id="4633" href="Preliminaries.html#5725" class="Function Operator">✦</a> <a id="4635" href="Applications.BarRecursion.SpectorViaGeneral.html#4425" class="Bound">n</a><a id="4636" class="Symbol">))</a> <a id="4639" href="Applications.BarRecursion.SpectorViaGeneral.html#4468" class="Function">eY</a>
        <a id="4650" href="Applications.BarRecursion.SpectorViaGeneral.html#4650" class="Function">e₁</a> <a id="4653" class="Symbol">:</a> <a id="4655" href="Applications.BarRecursion.SpectorViaGeneral.html#3762" class="Function">F</a> <a id="4657" class="Symbol">(</a><a id="4658" href="Applications.BarRecursion.SpectorViaGeneral.html#3617" class="Bound">s</a> <a id="4660" href="Preliminaries.html#5725" class="Function Operator">✦</a> <a id="4662" href="Applications.BarRecursion.SpectorViaGeneral.html#4425" class="Bound">n</a><a id="4663" class="Symbol">)</a> <a id="4665" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="4667" href="Applications.BarRecursion.SpectorViaGeneral.html#3659" class="Function">G&#39;</a> <a id="4670" class="Symbol">(</a><a id="4671" href="Applications.BarRecursion.SpectorViaGeneral.html#3617" class="Bound">s</a> <a id="4673" href="Preliminaries.html#5725" class="Function Operator">✦</a> <a id="4675" href="Applications.BarRecursion.SpectorViaGeneral.html#4425" class="Bound">n</a><a id="4676" class="Symbol">)</a>
        <a id="4686" href="Applications.BarRecursion.SpectorViaGeneral.html#4650" class="Function">e₁</a> <a id="4689" class="Symbol">=</a> <a id="4691" href="Preliminaries.html#2060" class="Field">pr₁</a> <a id="4695" class="Symbol">(</a><a id="4696" href="Applications.BarRecursion.SpectorViaGeneral.html#3608" class="Bound">gbr</a> <a id="4700" href="Applications.BarRecursion.SpectorViaGeneral.html#3659" class="Function">G&#39;</a> <a id="4703" href="Applications.BarRecursion.SpectorViaGeneral.html#3709" class="Function">H&#39;</a> <a id="4706" class="Symbol">(</a><a id="4707" href="Applications.BarRecursion.SpectorViaGeneral.html#3617" class="Bound">s</a> <a id="4709" href="Preliminaries.html#5725" class="Function Operator">✦</a> <a id="4711" href="Applications.BarRecursion.SpectorViaGeneral.html#4425" class="Bound">n</a><a id="4712" class="Symbol">))</a> <a id="4715" class="Symbol">(</a><a id="4716" href="Applications.BarRecursion.SpectorViaGeneral.html#3597" class="Bound">mS</a> <a id="4719" href="Applications.BarRecursion.SpectorViaGeneral.html#3617" class="Bound">s</a> <a id="4721" href="Applications.BarRecursion.SpectorViaGeneral.html#4425" class="Bound">n</a> <a id="4723" href="Applications.BarRecursion.SpectorViaGeneral.html#3948" class="Bound">sS</a><a id="4725" class="Symbol">)</a>
      <a id="4733" href="Applications.BarRecursion.SpectorViaGeneral.html#4733" class="Function">e&#39;&#39;</a> <a id="4737" class="Symbol">:</a> <a id="4739" href="Applications.BarRecursion.SpectorViaGeneral.html#3615" class="Bound">H</a> <a id="4741" href="Applications.BarRecursion.SpectorViaGeneral.html#3617" class="Bound">s</a> <a id="4743" class="Symbol">(λ</a> <a id="4746" href="Applications.BarRecursion.SpectorViaGeneral.html#4746" class="Bound">n</a> <a id="4748" class="Symbol">→</a> <a id="4750" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="4752" href="Applications.BarRecursion.General.html#4490" class="Function">Ψ</a> <a id="4754" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="4756" class="Symbol">(</a><a id="4757" href="Applications.BarRecursion.SpectorViaGeneral.html#3590" class="Bound">Y</a> <a id="4759" class="Symbol">(</a><a id="4760" href="Applications.BarRecursion.SpectorViaGeneral.html#3617" class="Bound">s</a> <a id="4762" href="Preliminaries.html#6644" class="Function Operator">^</a><a id="4763" class="Symbol">))</a> <a id="4766" href="Applications.BarRecursion.SpectorViaGeneral.html#3613" class="Bound">G</a> <a id="4768" href="Applications.BarRecursion.SpectorViaGeneral.html#3615" class="Bound">H</a> <a id="4770" class="Symbol">(</a><a id="4771" href="Applications.BarRecursion.SpectorViaGeneral.html#3617" class="Bound">s</a> <a id="4773" href="Preliminaries.html#5725" class="Function Operator">✦</a> <a id="4775" href="Applications.BarRecursion.SpectorViaGeneral.html#4746" class="Bound">n</a><a id="4776" class="Symbol">))</a> <a id="4779" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="4781" href="Applications.BarRecursion.SpectorViaGeneral.html#3615" class="Bound">H</a> <a id="4783" href="Applications.BarRecursion.SpectorViaGeneral.html#3617" class="Bound">s</a> <a id="4785" class="Symbol">(λ</a> <a id="4788" href="Applications.BarRecursion.SpectorViaGeneral.html#4788" class="Bound">n</a> <a id="4790" class="Symbol">→</a> <a id="4792" href="Applications.BarRecursion.SpectorViaGeneral.html#3762" class="Function">F</a> <a id="4794" class="Symbol">(</a><a id="4795" href="Applications.BarRecursion.SpectorViaGeneral.html#3617" class="Bound">s</a> <a id="4797" href="Preliminaries.html#5725" class="Function Operator">✦</a> <a id="4799" href="Applications.BarRecursion.SpectorViaGeneral.html#4788" class="Bound">n</a><a id="4800" class="Symbol">))</a>
      <a id="4809" href="Applications.BarRecursion.SpectorViaGeneral.html#4733" class="Function">e&#39;&#39;</a> <a id="4813" class="Symbol">=</a> <a id="4815" href="Preliminaries.html#839" class="Function">ap</a> <a id="4818" class="Symbol">(</a><a id="4819" href="Applications.BarRecursion.SpectorViaGeneral.html#3615" class="Bound">H</a> <a id="4821" href="Applications.BarRecursion.SpectorViaGeneral.html#3617" class="Bound">s</a><a id="4822" class="Symbol">)</a> <a id="4824" class="Symbol">(</a><a id="4825" href="Applications.BarRecursion.SpectorViaGeneral.html#3587" class="Bound">fe</a> <a id="4828" href="Applications.BarRecursion.SpectorViaGeneral.html#4361" class="Function">ex</a><a id="4830" class="Symbol">)</a>
  <a id="4834" href="Applications.BarRecursion.SpectorViaGeneral.html#4834" class="Function">claim₁</a> <a id="4841" class="Symbol">:</a> <a id="4843" href="Applications.BarRecursion.SpectorViaGeneral.html#3617" class="Bound">s</a> <a id="4845" href="Applications.BarRecursion.General.html#1809" class="Function Operator">∉</a> <a id="4847" href="Applications.BarRecursion.SpectorViaGeneral.html#3592" class="Bound">S</a> <a id="4849" class="Symbol">→</a> <a id="4851" href="Applications.BarRecursion.SpectorViaGeneral.html#3794" class="Function">P</a>
  <a id="4855" href="Applications.BarRecursion.SpectorViaGeneral.html#4834" class="Function">claim₁</a> <a id="4862" href="Applications.BarRecursion.SpectorViaGeneral.html#4862" class="Bound">nsS</a> <a id="4866" class="Symbol">=</a> <a id="4868" class="Symbol">(λ</a> <a id="4871" href="Applications.BarRecursion.SpectorViaGeneral.html#4871" class="Bound">p</a> <a id="4873" class="Symbol">→</a> <a id="4875" href="Preliminaries.html#1161" class="Function">trans</a> <a id="4881" href="Applications.BarRecursion.SpectorViaGeneral.html#4937" class="Function">e</a> <a id="4883" class="Symbol">(</a><a id="4884" href="Preliminaries.html#2060" class="Field">pr₁</a> <a id="4888" href="Applications.BarRecursion.SpectorViaGeneral.html#5004" class="Function">hs</a> <a id="4891" href="Applications.BarRecursion.SpectorViaGeneral.html#4871" class="Bound">p</a><a id="4892" class="Symbol">))</a> <a id="4895" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="4897" class="Symbol">(λ</a> <a id="4900" href="Applications.BarRecursion.SpectorViaGeneral.html#4900" class="Bound">p</a> <a id="4902" class="Symbol">→</a> <a id="4904" href="Preliminaries.html#1161" class="Function">trans</a> <a id="4910" href="Applications.BarRecursion.SpectorViaGeneral.html#4937" class="Function">e</a> <a id="4912" class="Symbol">(</a><a id="4913" href="Preliminaries.html#2070" class="Field">pr₂</a> <a id="4917" href="Applications.BarRecursion.SpectorViaGeneral.html#5004" class="Function">hs</a> <a id="4920" href="Applications.BarRecursion.SpectorViaGeneral.html#4900" class="Bound">p</a><a id="4921" class="Symbol">))</a>
   <a id="4927" class="Keyword">where</a>
    <a id="4937" href="Applications.BarRecursion.SpectorViaGeneral.html#4937" class="Function">e</a> <a id="4939" class="Symbol">:</a> <a id="4941" href="Applications.BarRecursion.SpectorViaGeneral.html#3762" class="Function">F</a> <a id="4943" href="Applications.BarRecursion.SpectorViaGeneral.html#3617" class="Bound">s</a> <a id="4945" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="4947" href="Applications.BarRecursion.SpectorViaGeneral.html#3709" class="Function">H&#39;</a> <a id="4950" href="Applications.BarRecursion.SpectorViaGeneral.html#3617" class="Bound">s</a> <a id="4952" class="Symbol">(λ</a> <a id="4955" href="Applications.BarRecursion.SpectorViaGeneral.html#4955" class="Bound">n</a> <a id="4957" class="Symbol">→</a> <a id="4959" href="Applications.BarRecursion.SpectorViaGeneral.html#3762" class="Function">F</a> <a id="4961" class="Symbol">(</a><a id="4962" href="Applications.BarRecursion.SpectorViaGeneral.html#3617" class="Bound">s</a> <a id="4964" href="Preliminaries.html#5725" class="Function Operator">✦</a> <a id="4966" href="Applications.BarRecursion.SpectorViaGeneral.html#4955" class="Bound">n</a><a id="4967" class="Symbol">))</a>
    <a id="4974" href="Applications.BarRecursion.SpectorViaGeneral.html#4937" class="Function">e</a> <a id="4976" class="Symbol">=</a> <a id="4978" href="Preliminaries.html#2070" class="Field">pr₂</a> <a id="4982" class="Symbol">(</a><a id="4983" href="Applications.BarRecursion.SpectorViaGeneral.html#3608" class="Bound">gbr</a> <a id="4987" href="Applications.BarRecursion.SpectorViaGeneral.html#3659" class="Function">G&#39;</a> <a id="4990" href="Applications.BarRecursion.SpectorViaGeneral.html#3709" class="Function">H&#39;</a> <a id="4993" href="Applications.BarRecursion.SpectorViaGeneral.html#3617" class="Bound">s</a><a id="4994" class="Symbol">)</a> <a id="4996" href="Applications.BarRecursion.SpectorViaGeneral.html#4862" class="Bound">nsS</a>
    <a id="5004" href="Applications.BarRecursion.SpectorViaGeneral.html#5004" class="Function">hs</a> <a id="5007" class="Symbol">:</a> <a id="5009" class="Symbol">(</a><a id="5010" href="Preliminaries.html#2476" class="Function">¬</a> <a id="5012" class="Symbol">(</a><a id="5013" href="SystemT.Auxiliaries.html#4194" class="Function">lt</a> <a id="5016" class="Symbol">(</a><a id="5017" href="Applications.BarRecursion.SpectorViaGeneral.html#3590" class="Bound">Y</a> <a id="5019" class="Symbol">(</a><a id="5020" href="Applications.BarRecursion.SpectorViaGeneral.html#3617" class="Bound">s</a> <a id="5022" href="Preliminaries.html#6644" class="Function Operator">^</a><a id="5023" class="Symbol">))</a> <a id="5026" class="Symbol">(</a><a id="5027" href="Preliminaries.html#5673" class="Function">len</a> <a id="5031" href="Applications.BarRecursion.SpectorViaGeneral.html#3617" class="Bound">s</a><a id="5032" class="Symbol">)</a> <a id="5034" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="5036" class="Number">0</a><a id="5037" class="Symbol">)</a> <a id="5039" class="Symbol">→</a> <a id="5041" href="Applications.BarRecursion.SpectorViaGeneral.html#3709" class="Function">H&#39;</a> <a id="5044" href="Applications.BarRecursion.SpectorViaGeneral.html#3617" class="Bound">s</a> <a id="5046" class="Symbol">(λ</a> <a id="5049" href="Applications.BarRecursion.SpectorViaGeneral.html#5049" class="Bound">n</a> <a id="5051" class="Symbol">→</a> <a id="5053" href="Applications.BarRecursion.SpectorViaGeneral.html#3762" class="Function">F</a> <a id="5055" class="Symbol">(</a><a id="5056" href="Applications.BarRecursion.SpectorViaGeneral.html#3617" class="Bound">s</a> <a id="5058" href="Preliminaries.html#5725" class="Function Operator">✦</a> <a id="5060" href="Applications.BarRecursion.SpectorViaGeneral.html#5049" class="Bound">n</a><a id="5061" class="Symbol">))</a> <a id="5064" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="5066" href="Applications.BarRecursion.SpectorViaGeneral.html#3613" class="Bound">G</a> <a id="5068" href="Applications.BarRecursion.SpectorViaGeneral.html#3617" class="Bound">s</a><a id="5069" class="Symbol">)</a>
       <a id="5078" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="5080" class="Symbol">(</a>   <a id="5084" href="SystemT.Auxiliaries.html#4194" class="Function">lt</a> <a id="5087" class="Symbol">(</a><a id="5088" href="Applications.BarRecursion.SpectorViaGeneral.html#3590" class="Bound">Y</a> <a id="5090" class="Symbol">(</a><a id="5091" href="Applications.BarRecursion.SpectorViaGeneral.html#3617" class="Bound">s</a> <a id="5093" href="Preliminaries.html#6644" class="Function Operator">^</a><a id="5094" class="Symbol">))</a> <a id="5097" class="Symbol">(</a><a id="5098" href="Preliminaries.html#5673" class="Function">len</a> <a id="5102" href="Applications.BarRecursion.SpectorViaGeneral.html#3617" class="Bound">s</a><a id="5103" class="Symbol">)</a> <a id="5105" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="5107" class="Number">0</a>  <a id="5110" class="Symbol">→</a> <a id="5112" href="Applications.BarRecursion.SpectorViaGeneral.html#3709" class="Function">H&#39;</a> <a id="5115" href="Applications.BarRecursion.SpectorViaGeneral.html#3617" class="Bound">s</a> <a id="5117" class="Symbol">(λ</a> <a id="5120" href="Applications.BarRecursion.SpectorViaGeneral.html#5120" class="Bound">n</a> <a id="5122" class="Symbol">→</a> <a id="5124" href="Applications.BarRecursion.SpectorViaGeneral.html#3762" class="Function">F</a> <a id="5126" class="Symbol">(</a><a id="5127" href="Applications.BarRecursion.SpectorViaGeneral.html#3617" class="Bound">s</a> <a id="5129" href="Preliminaries.html#5725" class="Function Operator">✦</a> <a id="5131" href="Applications.BarRecursion.SpectorViaGeneral.html#5120" class="Bound">n</a><a id="5132" class="Symbol">))</a> <a id="5135" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="5137" href="Applications.BarRecursion.SpectorViaGeneral.html#3615" class="Bound">H</a> <a id="5139" href="Applications.BarRecursion.SpectorViaGeneral.html#3617" class="Bound">s</a> <a id="5141" class="Symbol">(λ</a> <a id="5144" href="Applications.BarRecursion.SpectorViaGeneral.html#5144" class="Bound">n</a> <a id="5146" class="Symbol">→</a> <a id="5148" href="Applications.BarRecursion.SpectorViaGeneral.html#3762" class="Function">F</a> <a id="5150" class="Symbol">(</a><a id="5151" href="Applications.BarRecursion.SpectorViaGeneral.html#3617" class="Bound">s</a> <a id="5153" href="Preliminaries.html#5725" class="Function Operator">✦</a> <a id="5155" href="Applications.BarRecursion.SpectorViaGeneral.html#5144" class="Bound">n</a><a id="5156" class="Symbol">)))</a>
    <a id="5164" href="Applications.BarRecursion.SpectorViaGeneral.html#5004" class="Function">hs</a> <a id="5167" class="Symbol">=</a> <a id="5169" href="Applications.BarRecursion.SpectorViaGeneral.html#2329" class="Function">𝐻-spec</a> <a id="5176" href="Applications.BarRecursion.SpectorViaGeneral.html#3590" class="Bound">Y</a> <a id="5178" href="Applications.BarRecursion.SpectorViaGeneral.html#3613" class="Bound">G</a> <a id="5180" href="Applications.BarRecursion.SpectorViaGeneral.html#3615" class="Bound">H</a> <a id="5182" href="Applications.BarRecursion.SpectorViaGeneral.html#3617" class="Bound">s</a> <a id="5184" class="Symbol">(λ</a> <a id="5187" href="Applications.BarRecursion.SpectorViaGeneral.html#5187" class="Bound">n</a> <a id="5189" class="Symbol">→</a> <a id="5191" href="Applications.BarRecursion.SpectorViaGeneral.html#3762" class="Function">F</a> <a id="5193" class="Symbol">(</a><a id="5194" href="Applications.BarRecursion.SpectorViaGeneral.html#3617" class="Bound">s</a> <a id="5196" href="Preliminaries.html#5725" class="Function Operator">✦</a> <a id="5198" href="Applications.BarRecursion.SpectorViaGeneral.html#5187" class="Bound">n</a><a id="5199" class="Symbol">))</a>

<a id="5203" class="Markup">\end{code}</a><a id="5213" class="Background">

Therefore, for each T-definable control functional, the corresponding
Spector bar recursor is T-definable.

</a><a id="5323" class="Markup">\begin{code}</a>

<a id="𝐬𝐛𝐫"></a><a id="5337" href="Applications.BarRecursion.SpectorViaGeneral.html#5337" class="Function">𝐬𝐛𝐫</a> <a id="5341" class="Symbol">:</a> <a id="5343" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="5345" href="SystemT.Base.html#589" class="InductiveConstructor">ε</a> <a id="5347" class="Symbol">(</a><a id="5348" href="SystemT.Auxiliaries.html#734" class="Function">ιᶥ</a> <a id="5351" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="5353" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="5354" class="Symbol">)</a> <a id="5356" class="Symbol">→</a> <a id="5358" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="5360" href="SystemT.Base.html#589" class="InductiveConstructor">ε</a> <a id="5362" class="Symbol">((</a><a id="5364" href="SystemT.Auxiliaries.html#6712" class="Function">ι*</a> <a id="5367" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="5369" href="Applications.BarRecursion.SpectorViaGeneral.html#1005" class="Bound">σ</a><a id="5370" class="Symbol">)</a> <a id="5372" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="5374" class="Symbol">(</a><a id="5375" href="SystemT.Auxiliaries.html#6712" class="Function">ι*</a> <a id="5378" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="5380" class="Symbol">(</a><a id="5381" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="5383" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="5385" href="Applications.BarRecursion.SpectorViaGeneral.html#1005" class="Bound">σ</a><a id="5386" class="Symbol">)</a> <a id="5388" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="5390" href="Applications.BarRecursion.SpectorViaGeneral.html#1005" class="Bound">σ</a><a id="5391" class="Symbol">)</a> <a id="5393" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="5395" href="SystemT.Auxiliaries.html#6712" class="Function">ι*</a> <a id="5398" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="5400" href="Applications.BarRecursion.SpectorViaGeneral.html#1005" class="Bound">σ</a><a id="5401" class="Symbol">)</a>
<a id="5403" href="Applications.BarRecursion.SpectorViaGeneral.html#5337" class="Function">𝐬𝐛𝐫</a> <a id="5407" href="Applications.BarRecursion.SpectorViaGeneral.html#5407" class="Bound">Y</a> <a id="5409" class="Symbol">=</a> <a id="5411" href="Applications.BarRecursion.SpectorViaGeneral.html#3068" class="Function">Φ</a> <a id="5413" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="5415" href="Applications.BarRecursion.SpectorViaGeneral.html#5407" class="Bound">Y</a> <a id="5417" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="5419" class="Symbol">(</a><a id="5420" href="Applications.BarRecursion.General.html#6708" class="Function">𝐠𝐛𝐫</a> <a id="5424" href="Applications.BarRecursion.SpectorViaGeneral.html#5407" class="Bound">Y</a><a id="5425" class="Symbol">)</a>

<a id="sbr-correct"></a><a id="5428" href="Applications.BarRecursion.SpectorViaGeneral.html#5428" class="Function">sbr-correct</a> <a id="5440" class="Symbol">:</a> <a id="5442" href="Preliminaries.html#1625" class="Function">FunExt</a>
            <a id="5461" class="Symbol">→</a> <a id="5463" class="Symbol">(</a><a id="5464" href="Applications.BarRecursion.SpectorViaGeneral.html#5464" class="Bound">Y</a> <a id="5466" class="Symbol">:</a> <a id="5468" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="5470" href="SystemT.Base.html#589" class="InductiveConstructor">ε</a> <a id="5472" class="Symbol">(</a><a id="5473" href="SystemT.Auxiliaries.html#734" class="Function">ιᶥ</a> <a id="5476" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="5478" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="5479" class="Symbol">))</a>
            <a id="5494" class="Symbol">→</a> <a id="5496" href="Applications.BarRecursion.SpectorViaGeneral.html#1477" class="Function">SBR</a> <a id="5500" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="5502" href="Applications.BarRecursion.SpectorViaGeneral.html#5464" class="Bound">Y</a> <a id="5504" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="5506" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="5508" href="Applications.BarRecursion.SpectorViaGeneral.html#5337" class="Function">𝐬𝐛𝐫</a> <a id="5512" href="Applications.BarRecursion.SpectorViaGeneral.html#5464" class="Bound">Y</a> <a id="5514" href="SystemT.Base.html#1723" class="Function Operator">⟧</a>
<a id="5516" href="Applications.BarRecursion.SpectorViaGeneral.html#5428" class="Function">sbr-correct</a> <a id="5528" href="Applications.BarRecursion.SpectorViaGeneral.html#5528" class="Bound">fe</a> <a id="5531" href="Applications.BarRecursion.SpectorViaGeneral.html#5531" class="Bound">Y</a>
 <a id="5534" class="Symbol">=</a> <a id="5536" href="Applications.BarRecursion.SpectorViaGeneral.html#3373" class="Function">Φ-spec</a> <a id="5543" href="Applications.BarRecursion.SpectorViaGeneral.html#5528" class="Bound">fe</a> <a id="5546" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="5548" href="Applications.BarRecursion.SpectorViaGeneral.html#5531" class="Bound">Y</a> <a id="5550" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="5552" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="5554" href="Applications.BarRecursion.General.html#6657" class="Function">𝐒</a> <a id="5556" href="Applications.BarRecursion.SpectorViaGeneral.html#5531" class="Bound">Y</a> <a id="5558" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="5560" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="5562" href="Applications.BarRecursion.General.html#6708" class="Function">𝐠𝐛𝐫</a> <a id="5566" href="Applications.BarRecursion.SpectorViaGeneral.html#5531" class="Bound">Y</a> <a id="5568" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="5570" class="Symbol">(</a><a id="5571" href="Applications.BarRecursion.General.html#6795" class="Function">gbr-extraction-correct</a> <a id="5594" href="Applications.BarRecursion.SpectorViaGeneral.html#5528" class="Bound">fe</a> <a id="5597" href="Applications.BarRecursion.SpectorViaGeneral.html#5531" class="Bound">Y</a><a id="5598" class="Symbol">)</a>

<a id="5601" class="Markup">\end{code}</a><a id="5611" class="Background">
</a></pre></body></html>

==> anc/html/Applications.Continuity.Comparison.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Applications.Continuity.Comparison</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Chuangjie Xu, November 2026

This module compares the moduli extracted by the Gentzen and
Kuroda translations.

</a><a id="113" class="Markup">\begin{code}</a>

<a id="127" class="Symbol">{-#</a> <a id="131" class="Keyword">OPTIONS</a> <a id="139" class="Pragma">--without-K</a> <a id="151" class="Pragma">--safe</a> <a id="158" class="Symbol">#-}</a>

<a id="163" class="Keyword">module</a> <a id="170" href="Applications.Continuity.Comparison.html" class="Module">Applications.Continuity.Comparison</a> <a id="205" class="Keyword">where</a>

<a id="212" class="Keyword">open</a> <a id="217" class="Keyword">import</a> <a id="224" href="Preliminaries.html" class="Module">Preliminaries</a>
<a id="238" class="Keyword">open</a> <a id="243" class="Keyword">import</a> <a id="250" href="SystemT.Base.html" class="Module">SystemT.Base</a>

<a id="264" class="Keyword">import</a> <a id="271" href="Applications.Continuity.PointwiseViaGentzen.html" class="Module">Applications.Continuity.PointwiseViaGentzen</a> <a id="315" class="Symbol">as</a> <a id="318" class="Module">Gentzen</a>
<a id="326" class="Keyword">import</a> <a id="333" href="Applications.Continuity.PointwiseViaKuroda.html" class="Module">Applications.Continuity.PointwiseViaKuroda</a> <a id="376" class="Symbol">as</a> <a id="379" class="Module">Kuroda</a>

<a id="t"></a><a id="387" href="Applications.Continuity.Comparison.html#387" class="Function">t</a> <a id="389" class="Symbol">:</a> <a id="391" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="393" href="SystemT.Base.html#589" class="InductiveConstructor">ε</a> <a id="395" class="Symbol">((</a><a id="397" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="399" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="401" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="402" class="Symbol">)</a> <a id="404" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="406" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="407" class="Symbol">)</a>
<a id="409" href="Applications.Continuity.Comparison.html#387" class="Function">t</a> <a id="411" class="Symbol">=</a> <a id="413" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="417" class="Symbol">(</a><a id="418" href="SystemT.Base.html#954" class="InductiveConstructor">Rec</a> <a id="422" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="424" class="Symbol">(</a><a id="425" href="SystemT.Base.html#1898" class="Function">ν₀</a> <a id="428" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="430" href="SystemT.Base.html#920" class="InductiveConstructor">Zero</a><a id="434" class="Symbol">)</a> <a id="436" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="438" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="442" class="Symbol">(</a><a id="443" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="447" href="SystemT.Base.html#920" class="InductiveConstructor">Zero</a><a id="451" class="Symbol">)</a> <a id="453" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="455" class="Symbol">(</a><a id="456" href="SystemT.Base.html#934" class="InductiveConstructor">Suc</a> <a id="460" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="462" href="SystemT.Base.html#920" class="InductiveConstructor">Zero</a><a id="466" class="Symbol">))</a>

<a id="t-zero"></a><a id="470" href="Applications.Continuity.Comparison.html#470" class="Function">t-zero</a> <a id="477" class="Symbol">:</a> <a id="479" class="Symbol">(</a><a id="480" href="Applications.Continuity.Comparison.html#480" class="Bound">α</a> <a id="482" class="Symbol">:</a> <a id="484" href="Preliminaries.html#4013" class="Function">ℕᴺ</a><a id="486" class="Symbol">)</a> <a id="488" class="Symbol">→</a> <a id="490" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="492" href="Applications.Continuity.Comparison.html#387" class="Function">t</a> <a id="494" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="496" href="Applications.Continuity.Comparison.html#480" class="Bound">α</a> <a id="498" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="500" class="Number">0</a>
<a id="502" href="Applications.Continuity.Comparison.html#470" class="Function">t-zero</a> <a id="509" href="Applications.Continuity.Comparison.html#509" class="Bound">α</a> <a id="511" class="Symbol">=</a> <a id="513" href="Preliminaries.html#825" class="InductiveConstructor">refl</a>

<a id="gentzen-modulus-zero"></a><a id="519" href="Applications.Continuity.Comparison.html#519" class="Function">gentzen-modulus-zero</a> <a id="540" class="Symbol">:</a> <a id="542" class="Symbol">(</a><a id="543" href="Applications.Continuity.Comparison.html#543" class="Bound">α</a> <a id="545" class="Symbol">:</a> <a id="547" href="Preliminaries.html#4013" class="Function">ℕᴺ</a><a id="549" class="Symbol">)</a> <a id="551" class="Symbol">→</a> <a id="553" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="555" href="Applications.Continuity.PointwiseViaGentzen.html#3386" class="Function">Gentzen.𝐌</a> <a id="565" href="Applications.Continuity.Comparison.html#387" class="Function">t</a> <a id="567" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="569" href="Applications.Continuity.Comparison.html#543" class="Bound">α</a> <a id="571" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="573" class="Number">0</a>
<a id="575" href="Applications.Continuity.Comparison.html#519" class="Function">gentzen-modulus-zero</a> <a id="596" href="Applications.Continuity.Comparison.html#596" class="Bound">α</a> <a id="598" class="Symbol">=</a> <a id="600" href="Preliminaries.html#825" class="InductiveConstructor">refl</a>

<a id="kuroda-modulus-one"></a><a id="606" href="Applications.Continuity.Comparison.html#606" class="Function">kuroda-modulus-one</a> <a id="625" class="Symbol">:</a> <a id="627" class="Symbol">(</a><a id="628" href="Applications.Continuity.Comparison.html#628" class="Bound">α</a> <a id="630" class="Symbol">:</a> <a id="632" href="Preliminaries.html#4013" class="Function">ℕᴺ</a><a id="634" class="Symbol">)</a> <a id="636" class="Symbol">→</a> <a id="638" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="640" href="Applications.Continuity.PointwiseViaKuroda.html#4446" class="Function">Kuroda.𝐌</a> <a id="649" href="Applications.Continuity.Comparison.html#387" class="Function">t</a> <a id="651" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="653" href="Applications.Continuity.Comparison.html#628" class="Bound">α</a> <a id="655" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="657" class="Number">1</a>
<a id="659" href="Applications.Continuity.Comparison.html#606" class="Function">kuroda-modulus-one</a> <a id="678" href="Applications.Continuity.Comparison.html#678" class="Bound">α</a> <a id="680" class="Symbol">=</a> <a id="682" href="Preliminaries.html#825" class="InductiveConstructor">refl</a>

<a id="688" class="Markup">\end{code}</a><a id="698" class="Background">
</a></pre></body></html>

==> anc/html/Applications.Continuity.Definitions.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Applications.Continuity.Definitions</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Chuangjie Xu, November 2026

This module contains the definitions of continuity moduli for
functions of type (ℕ → ℕ) → ℕ.

</a><a id="124" class="Markup">\begin{code}</a>

<a id="138" class="Symbol">{-#</a> <a id="142" class="Keyword">OPTIONS</a> <a id="150" class="Pragma">--without-K</a> <a id="162" class="Pragma">--safe</a> <a id="169" class="Symbol">#-}</a>

<a id="174" class="Keyword">module</a> <a id="181" href="Applications.Continuity.Definitions.html" class="Module">Applications.Continuity.Definitions</a> <a id="217" class="Keyword">where</a>

<a id="224" class="Keyword">open</a> <a id="229" class="Keyword">import</a> <a id="236" href="Preliminaries.html" class="Module">Preliminaries</a>

<a id="251" class="Markup">\end{code}</a><a id="261" class="Background">

■ Moduli of pointwise continuity

</a><a id="297" class="Markup">\begin{code}</a>

<a id="_is-a-modulus-of-pointwise-continuity-of_"></a><a id="311" href="Applications.Continuity.Definitions.html#311" class="Function Operator">_is-a-modulus-of-pointwise-continuity-of_</a> <a id="353" class="Symbol">:</a> <a id="355" class="Symbol">(</a><a id="356" href="Preliminaries.html#4013" class="Function">ℕᴺ</a> <a id="359" class="Symbol">→</a> <a id="361" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="362" class="Symbol">)</a> <a id="364" class="Symbol">→</a> <a id="366" class="Symbol">(</a><a id="367" href="Preliminaries.html#4013" class="Function">ℕᴺ</a> <a id="370" class="Symbol">→</a> <a id="372" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="373" class="Symbol">)</a> <a id="375" class="Symbol">→</a> <a id="377" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="381" href="Applications.Continuity.Definitions.html#381" class="Bound">φ</a> <a id="383" href="Applications.Continuity.Definitions.html#311" class="Function Operator">is-a-modulus-of-pointwise-continuity-of</a> <a id="423" href="Applications.Continuity.Definitions.html#423" class="Bound">f</a> <a id="425" class="Symbol">=</a> <a id="427" class="Symbol">∀</a> <a id="429" href="Applications.Continuity.Definitions.html#429" class="Bound">α</a> <a id="431" href="Applications.Continuity.Definitions.html#431" class="Bound">β</a> <a id="433" class="Symbol">→</a> <a id="435" href="Applications.Continuity.Definitions.html#429" class="Bound">α</a> <a id="437" href="Preliminaries.html#4275" class="Datatype Operator">≡[</a> <a id="440" href="Applications.Continuity.Definitions.html#381" class="Bound">φ</a> <a id="442" href="Applications.Continuity.Definitions.html#429" class="Bound">α</a> <a id="444" href="Preliminaries.html#4275" class="Datatype Operator">]</a> <a id="446" href="Applications.Continuity.Definitions.html#431" class="Bound">β</a> <a id="448" class="Symbol">→</a> <a id="450" href="Applications.Continuity.Definitions.html#423" class="Bound">f</a> <a id="452" href="Applications.Continuity.Definitions.html#429" class="Bound">α</a> <a id="454" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="456" href="Applications.Continuity.Definitions.html#423" class="Bound">f</a> <a id="458" href="Applications.Continuity.Definitions.html#431" class="Bound">β</a>

<a id="MoC-is-extensional"></a><a id="461" href="Applications.Continuity.Definitions.html#461" class="Function">MoC-is-extensional</a> <a id="480" class="Symbol">:</a> <a id="482" class="Symbol">{</a><a id="483" href="Applications.Continuity.Definitions.html#483" class="Bound">f</a> <a id="485" href="Applications.Continuity.Definitions.html#485" class="Bound">g</a> <a id="487" href="Applications.Continuity.Definitions.html#487" class="Bound">φ</a> <a id="489" class="Symbol">:</a> <a id="491" href="Preliminaries.html#4013" class="Function">ℕᴺ</a> <a id="494" class="Symbol">→</a> <a id="496" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="497" class="Symbol">}</a> <a id="499" class="Symbol">→</a> <a id="501" class="Symbol">(∀</a> <a id="504" href="Applications.Continuity.Definitions.html#504" class="Bound">α</a> <a id="506" class="Symbol">→</a> <a id="508" href="Applications.Continuity.Definitions.html#483" class="Bound">f</a> <a id="510" href="Applications.Continuity.Definitions.html#504" class="Bound">α</a> <a id="512" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="514" href="Applications.Continuity.Definitions.html#485" class="Bound">g</a> <a id="516" href="Applications.Continuity.Definitions.html#504" class="Bound">α</a><a id="517" class="Symbol">)</a>
                   <a id="538" class="Symbol">→</a> <a id="540" href="Applications.Continuity.Definitions.html#487" class="Bound">φ</a> <a id="542" href="Applications.Continuity.Definitions.html#311" class="Function Operator">is-a-modulus-of-pointwise-continuity-of</a> <a id="582" href="Applications.Continuity.Definitions.html#485" class="Bound">g</a>
                   <a id="603" class="Symbol">→</a> <a id="605" href="Applications.Continuity.Definitions.html#487" class="Bound">φ</a> <a id="607" href="Applications.Continuity.Definitions.html#311" class="Function Operator">is-a-modulus-of-pointwise-continuity-of</a> <a id="647" href="Applications.Continuity.Definitions.html#483" class="Bound">f</a>
<a id="649" href="Applications.Continuity.Definitions.html#461" class="Function">MoC-is-extensional</a> <a id="668" class="Symbol">{</a><a id="669" href="Applications.Continuity.Definitions.html#669" class="Bound">f</a><a id="670" class="Symbol">}</a> <a id="672" class="Symbol">{</a><a id="673" href="Applications.Continuity.Definitions.html#673" class="Bound">g</a><a id="674" class="Symbol">}</a> <a id="676" class="Symbol">{</a><a id="677" href="Applications.Continuity.Definitions.html#677" class="Bound">φ</a><a id="678" class="Symbol">}</a> <a id="680" href="Applications.Continuity.Definitions.html#680" class="Bound">ex</a> <a id="683" href="Applications.Continuity.Definitions.html#683" class="Bound">mcg</a> <a id="687" href="Applications.Continuity.Definitions.html#687" class="Bound">α</a> <a id="689" href="Applications.Continuity.Definitions.html#689" class="Bound">β</a> <a id="691" href="Applications.Continuity.Definitions.html#691" class="Bound">em</a> <a id="694" class="Symbol">=</a> <a id="696" href="Preliminaries.html#1406" class="Function Operator">begin</a>
  <a id="704" href="Applications.Continuity.Definitions.html#669" class="Bound">f</a> <a id="706" href="Applications.Continuity.Definitions.html#687" class="Bound">α</a> <a id="708" href="Preliminaries.html#1476" class="Function Operator">≡⟨</a> <a id="711" href="Applications.Continuity.Definitions.html#680" class="Bound">ex</a> <a id="714" href="Applications.Continuity.Definitions.html#687" class="Bound">α</a> <a id="716" href="Preliminaries.html#1476" class="Function Operator">⟩</a>
  <a id="720" href="Applications.Continuity.Definitions.html#673" class="Bound">g</a> <a id="722" href="Applications.Continuity.Definitions.html#687" class="Bound">α</a> <a id="724" href="Preliminaries.html#1476" class="Function Operator">≡⟨</a> <a id="727" href="Applications.Continuity.Definitions.html#683" class="Bound">mcg</a> <a id="731" href="Applications.Continuity.Definitions.html#687" class="Bound">α</a> <a id="733" href="Applications.Continuity.Definitions.html#689" class="Bound">β</a> <a id="735" href="Applications.Continuity.Definitions.html#691" class="Bound">em</a> <a id="738" href="Preliminaries.html#1476" class="Function Operator">⟩</a>
  <a id="742" href="Applications.Continuity.Definitions.html#673" class="Bound">g</a> <a id="744" href="Applications.Continuity.Definitions.html#689" class="Bound">β</a> <a id="746" href="Preliminaries.html#1476" class="Function Operator">≡⟨</a> <a id="749" href="Preliminaries.html#1094" class="Function">sym</a> <a id="753" class="Symbol">(</a><a id="754" href="Applications.Continuity.Definitions.html#680" class="Bound">ex</a> <a id="757" href="Applications.Continuity.Definitions.html#689" class="Bound">β</a><a id="758" class="Symbol">)</a> <a id="760" href="Preliminaries.html#1476" class="Function Operator">⟩</a>
  <a id="764" href="Applications.Continuity.Definitions.html#669" class="Bound">f</a> <a id="766" href="Applications.Continuity.Definitions.html#689" class="Bound">β</a> <a id="768" href="Preliminaries.html#1573" class="Function Operator">∎</a>

<a id="771" class="Markup">\end{code}</a><a id="781" class="Background">

■ Moduli of uniform continuity on bounded subsets of Baire space

</a><a id="849" class="Markup">\begin{code}</a>

<a id="_is-a-modulus-of-uniform-continuity-of_"></a><a id="863" href="Applications.Continuity.Definitions.html#863" class="Function Operator">_is-a-modulus-of-uniform-continuity-of_</a> <a id="903" class="Symbol">:</a> <a id="905" class="Symbol">(</a><a id="906" href="Preliminaries.html#4013" class="Function">ℕᴺ</a> <a id="909" class="Symbol">→</a> <a id="911" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="912" class="Symbol">)</a> <a id="914" class="Symbol">→</a> <a id="916" class="Symbol">(</a><a id="917" href="Preliminaries.html#4013" class="Function">ℕᴺ</a> <a id="920" class="Symbol">→</a> <a id="922" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="923" class="Symbol">)</a> <a id="925" class="Symbol">→</a> <a id="927" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="931" href="Applications.Continuity.Definitions.html#931" class="Bound">φ</a> <a id="933" href="Applications.Continuity.Definitions.html#863" class="Function Operator">is-a-modulus-of-uniform-continuity-of</a> <a id="971" href="Applications.Continuity.Definitions.html#971" class="Bound">f</a> <a id="973" class="Symbol">=</a>
  <a id="977" class="Symbol">∀{</a><a id="979" href="Applications.Continuity.Definitions.html#979" class="Bound">δ</a> <a id="981" href="Applications.Continuity.Definitions.html#981" class="Bound">α</a> <a id="983" href="Applications.Continuity.Definitions.html#983" class="Bound">β</a><a id="984" class="Symbol">}</a> <a id="986" class="Symbol">→</a> <a id="988" href="Applications.Continuity.Definitions.html#981" class="Bound">α</a> <a id="990" href="Preliminaries.html#5385" class="Function Operator">≤¹</a> <a id="993" href="Applications.Continuity.Definitions.html#979" class="Bound">δ</a> <a id="995" class="Symbol">→</a> <a id="997" href="Applications.Continuity.Definitions.html#983" class="Bound">β</a> <a id="999" href="Preliminaries.html#5385" class="Function Operator">≤¹</a> <a id="1002" href="Applications.Continuity.Definitions.html#979" class="Bound">δ</a> <a id="1004" class="Symbol">→</a> <a id="1006" href="Applications.Continuity.Definitions.html#981" class="Bound">α</a> <a id="1008" href="Preliminaries.html#4275" class="Datatype Operator">≡[</a> <a id="1011" href="Applications.Continuity.Definitions.html#931" class="Bound">φ</a> <a id="1013" href="Applications.Continuity.Definitions.html#979" class="Bound">δ</a> <a id="1015" href="Preliminaries.html#4275" class="Datatype Operator">]</a> <a id="1017" href="Applications.Continuity.Definitions.html#983" class="Bound">β</a> <a id="1019" class="Symbol">→</a> <a id="1021" href="Applications.Continuity.Definitions.html#971" class="Bound">f</a> <a id="1023" href="Applications.Continuity.Definitions.html#981" class="Bound">α</a> <a id="1025" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="1027" href="Applications.Continuity.Definitions.html#971" class="Bound">f</a> <a id="1029" href="Applications.Continuity.Definitions.html#983" class="Bound">β</a>

<a id="MoUC-is-extensional"></a><a id="1032" href="Applications.Continuity.Definitions.html#1032" class="Function">MoUC-is-extensional</a> <a id="1052" class="Symbol">:</a> <a id="1054" class="Symbol">{</a><a id="1055" href="Applications.Continuity.Definitions.html#1055" class="Bound">f</a> <a id="1057" href="Applications.Continuity.Definitions.html#1057" class="Bound">g</a> <a id="1059" href="Applications.Continuity.Definitions.html#1059" class="Bound">φ</a> <a id="1061" class="Symbol">:</a> <a id="1063" href="Preliminaries.html#4013" class="Function">ℕᴺ</a> <a id="1066" class="Symbol">→</a> <a id="1068" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="1069" class="Symbol">}</a> <a id="1071" class="Symbol">→</a> <a id="1073" class="Symbol">(∀</a> <a id="1076" href="Applications.Continuity.Definitions.html#1076" class="Bound">α</a> <a id="1078" class="Symbol">→</a> <a id="1080" href="Applications.Continuity.Definitions.html#1055" class="Bound">f</a> <a id="1082" href="Applications.Continuity.Definitions.html#1076" class="Bound">α</a> <a id="1084" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="1086" href="Applications.Continuity.Definitions.html#1057" class="Bound">g</a> <a id="1088" href="Applications.Continuity.Definitions.html#1076" class="Bound">α</a><a id="1089" class="Symbol">)</a>
                    <a id="1111" class="Symbol">→</a> <a id="1113" href="Applications.Continuity.Definitions.html#1059" class="Bound">φ</a> <a id="1115" href="Applications.Continuity.Definitions.html#863" class="Function Operator">is-a-modulus-of-uniform-continuity-of</a> <a id="1153" href="Applications.Continuity.Definitions.html#1057" class="Bound">g</a>
                    <a id="1175" class="Symbol">→</a> <a id="1177" href="Applications.Continuity.Definitions.html#1059" class="Bound">φ</a> <a id="1179" href="Applications.Continuity.Definitions.html#863" class="Function Operator">is-a-modulus-of-uniform-continuity-of</a> <a id="1217" href="Applications.Continuity.Definitions.html#1055" class="Bound">f</a>
<a id="1219" href="Applications.Continuity.Definitions.html#1032" class="Function">MoUC-is-extensional</a> <a id="1239" class="Symbol">{</a><a id="1240" href="Applications.Continuity.Definitions.html#1240" class="Bound">f</a><a id="1241" class="Symbol">}</a> <a id="1243" class="Symbol">{</a><a id="1244" href="Applications.Continuity.Definitions.html#1244" class="Bound">g</a><a id="1245" class="Symbol">}</a> <a id="1247" class="Symbol">{</a><a id="1248" href="Applications.Continuity.Definitions.html#1248" class="Bound">φ</a><a id="1249" class="Symbol">}</a> <a id="1251" href="Applications.Continuity.Definitions.html#1251" class="Bound">ex</a> <a id="1254" href="Applications.Continuity.Definitions.html#1254" class="Bound">mcg</a> <a id="1258" class="Symbol">{</a><a id="1259" href="Applications.Continuity.Definitions.html#1259" class="Bound">δ</a><a id="1260" class="Symbol">}</a> <a id="1262" class="Symbol">{</a><a id="1263" href="Applications.Continuity.Definitions.html#1263" class="Bound">α</a><a id="1264" class="Symbol">}</a> <a id="1266" class="Symbol">{</a><a id="1267" href="Applications.Continuity.Definitions.html#1267" class="Bound">β</a><a id="1268" class="Symbol">}</a> <a id="1270" href="Applications.Continuity.Definitions.html#1270" class="Bound">u</a> <a id="1272" href="Applications.Continuity.Definitions.html#1272" class="Bound">v</a> <a id="1274" href="Applications.Continuity.Definitions.html#1274" class="Bound">em</a> <a id="1277" class="Symbol">=</a> <a id="1279" href="Preliminaries.html#1406" class="Function Operator">begin</a>
  <a id="1287" href="Applications.Continuity.Definitions.html#1240" class="Bound">f</a> <a id="1289" href="Applications.Continuity.Definitions.html#1263" class="Bound">α</a> <a id="1291" href="Preliminaries.html#1476" class="Function Operator">≡⟨</a> <a id="1294" href="Applications.Continuity.Definitions.html#1251" class="Bound">ex</a> <a id="1297" href="Applications.Continuity.Definitions.html#1263" class="Bound">α</a> <a id="1299" href="Preliminaries.html#1476" class="Function Operator">⟩</a>
  <a id="1303" href="Applications.Continuity.Definitions.html#1244" class="Bound">g</a> <a id="1305" href="Applications.Continuity.Definitions.html#1263" class="Bound">α</a> <a id="1307" href="Preliminaries.html#1476" class="Function Operator">≡⟨</a> <a id="1310" href="Applications.Continuity.Definitions.html#1254" class="Bound">mcg</a> <a id="1314" href="Applications.Continuity.Definitions.html#1270" class="Bound">u</a> <a id="1316" href="Applications.Continuity.Definitions.html#1272" class="Bound">v</a> <a id="1318" href="Applications.Continuity.Definitions.html#1274" class="Bound">em</a> <a id="1321" href="Preliminaries.html#1476" class="Function Operator">⟩</a>
  <a id="1325" href="Applications.Continuity.Definitions.html#1244" class="Bound">g</a> <a id="1327" href="Applications.Continuity.Definitions.html#1267" class="Bound">β</a> <a id="1329" href="Preliminaries.html#1476" class="Function Operator">≡⟨</a> <a id="1332" href="Preliminaries.html#1094" class="Function">sym</a> <a id="1336" class="Symbol">(</a><a id="1337" href="Applications.Continuity.Definitions.html#1251" class="Bound">ex</a> <a id="1340" href="Applications.Continuity.Definitions.html#1267" class="Bound">β</a><a id="1341" class="Symbol">)</a> <a id="1343" href="Preliminaries.html#1476" class="Function Operator">⟩</a>
  <a id="1347" href="Applications.Continuity.Definitions.html#1240" class="Bound">f</a> <a id="1349" href="Applications.Continuity.Definitions.html#1267" class="Bound">β</a> <a id="1351" href="Preliminaries.html#1573" class="Function Operator">∎</a>

<a id="1354" class="Markup">\end{code}</a><a id="1364" class="Background">
</a></pre></body></html>

==> anc/html/Applications.Continuity.PointwiseViaGentzen.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Applications.Continuity.PointwiseViaGentzen</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">
 =======================================
 =                                     =
 =  Application: Pointwise continuity  =
 =                                     =
 =======================================

    Chuangjie Xu, July 2019

    Updated in February 2020 and restructured in November 2026

We use the monadic translation to extract moduli of pointwise
continuity for T-definable functions and the fundamental theorem
of logical relations to verify the extracted moduli.

</a><a id="482" class="Markup">\begin{code}</a>

<a id="496" class="Symbol">{-#</a> <a id="500" class="Keyword">OPTIONS</a> <a id="508" class="Pragma">--without-K</a> <a id="520" class="Pragma">--safe</a> <a id="527" class="Symbol">#-}</a>

<a id="532" class="Keyword">module</a> <a id="539" href="Applications.Continuity.PointwiseViaGentzen.html" class="Module">Applications.Continuity.PointwiseViaGentzen</a> <a id="583" class="Keyword">where</a>

<a id="590" class="Keyword">open</a> <a id="595" class="Keyword">import</a> <a id="602" href="Preliminaries.html" class="Module">Preliminaries</a>
<a id="616" class="Keyword">open</a> <a id="621" class="Keyword">import</a> <a id="628" href="SystemT.Base.html" class="Module">SystemT.Base</a>
<a id="641" class="Keyword">open</a> <a id="646" class="Keyword">import</a> <a id="653" href="SystemT.Auxiliaries.html" class="Module">SystemT.Auxiliaries</a>
<a id="673" class="Keyword">open</a> <a id="678" class="Keyword">import</a> <a id="685" href="Applications.Continuity.Definitions.html" class="Module">Applications.Continuity.Definitions</a>
<a id="721" class="Keyword">import</a> <a id="728" href="Framework.Gentzen.LogicalRelation.html" class="Module">Framework.Gentzen.LogicalRelation</a> <a id="762" class="Symbol">as</a> <a id="765" class="Module">GentzenLR</a>

<a id="776" class="Markup">\end{code}</a><a id="786" class="Background">

■ A nucleus for moduli of continuity

</a><a id="826" class="Markup">\begin{code}</a>

<a id="Jι"></a><a id="840" href="Applications.Continuity.PointwiseViaGentzen.html#840" class="Function">Jι</a> <a id="843" class="Symbol">:</a> <a id="845" href="SystemT.Base.html#517" class="Datatype">Ty</a>
<a id="848" href="Applications.Continuity.PointwiseViaGentzen.html#840" class="Function">Jι</a> <a id="851" class="Symbol">=</a> <a id="853" class="Symbol">(</a><a id="854" href="SystemT.Auxiliaries.html#734" class="Function">ιᶥ</a> <a id="857" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="859" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="860" class="Symbol">)</a> <a id="862" href="SystemT.Base.html#547" class="InductiveConstructor Operator">⊠</a> <a id="864" class="Symbol">(</a><a id="865" href="SystemT.Auxiliaries.html#734" class="Function">ιᶥ</a> <a id="868" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="870" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="871" class="Symbol">)</a>

<a id="874" class="Comment">-- η(n) := ⟨ λα.n , λα.0 ⟩</a>
<a id="η"></a><a id="901" href="Applications.Continuity.PointwiseViaGentzen.html#901" class="Function">η</a> <a id="903" class="Symbol">:</a> <a id="905" class="Symbol">{</a><a id="906" href="Applications.Continuity.PointwiseViaGentzen.html#906" class="Bound">Γ</a> <a id="908" class="Symbol">:</a> <a id="910" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="913" class="Symbol">}</a> <a id="915" class="Symbol">→</a> <a id="917" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="919" href="Applications.Continuity.PointwiseViaGentzen.html#906" class="Bound">Γ</a> <a id="921" class="Symbol">(</a><a id="922" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="924" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="926" href="Applications.Continuity.PointwiseViaGentzen.html#840" class="Function">Jι</a><a id="928" class="Symbol">)</a>
<a id="930" href="Applications.Continuity.PointwiseViaGentzen.html#901" class="Function">η</a> <a id="932" class="Symbol">=</a> <a id="934" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="938" class="Symbol">(</a><a id="939" href="SystemT.Base.html#1003" class="InductiveConstructor">Pair</a> <a id="944" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="946" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="950" href="SystemT.Base.html#1951" class="Function">ν₁</a> <a id="953" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="955" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="959" href="SystemT.Base.html#920" class="InductiveConstructor">Zero</a><a id="963" class="Symbol">)</a>
<a id="965" class="Comment">--  λ n .      ⟨ λα.n  ,  λα.0 ⟩</a>

<a id="999" class="Comment">-- κ(g,w) := ⟨ λα.V(g(V(w,α)),α) , λα.max(M(g(V(w,α)),α),M(w,α)) ⟩</a>
<a id="κ"></a><a id="1066" href="Applications.Continuity.PointwiseViaGentzen.html#1066" class="Function">κ</a> <a id="1068" class="Symbol">:</a> <a id="1070" class="Symbol">{</a><a id="1071" href="Applications.Continuity.PointwiseViaGentzen.html#1071" class="Bound">Γ</a> <a id="1073" class="Symbol">:</a> <a id="1075" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="1078" class="Symbol">}</a> <a id="1080" class="Symbol">→</a> <a id="1082" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="1084" href="Applications.Continuity.PointwiseViaGentzen.html#1071" class="Bound">Γ</a> <a id="1086" class="Symbol">((</a><a id="1088" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="1090" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1092" href="Applications.Continuity.PointwiseViaGentzen.html#840" class="Function">Jι</a><a id="1094" class="Symbol">)</a> <a id="1096" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1098" href="Applications.Continuity.PointwiseViaGentzen.html#840" class="Function">Jι</a> <a id="1101" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1103" href="Applications.Continuity.PointwiseViaGentzen.html#840" class="Function">Jι</a><a id="1105" class="Symbol">)</a>
<a id="1107" href="Applications.Continuity.PointwiseViaGentzen.html#1066" class="Function">κ</a> <a id="1109" class="Symbol">=</a> <a id="1111" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="1115" class="Symbol">(</a><a id="1116" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="1120" class="Symbol">(</a><a id="1121" href="SystemT.Base.html#1003" class="InductiveConstructor">Pair</a> <a id="1126" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1128" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="1132" class="Symbol">(</a><a id="1133" href="SystemT.Base.html#1044" class="InductiveConstructor">Pr1</a> <a id="1137" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1139" class="Symbol">(</a><a id="1140" href="SystemT.Base.html#2016" class="Function">ν₂</a> <a id="1143" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1145" class="Symbol">(</a><a id="1146" href="SystemT.Base.html#1044" class="InductiveConstructor">Pr1</a> <a id="1150" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1152" href="SystemT.Base.html#1951" class="Function">ν₁</a> <a id="1155" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1157" href="SystemT.Base.html#1898" class="Function">ν₀</a><a id="1159" class="Symbol">))</a> <a id="1162" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1164" href="SystemT.Base.html#1898" class="Function">ν₀</a><a id="1166" class="Symbol">)</a>
<a id="1168" class="Comment">--  λ g   w .  ⟨     λ α . V    (g    ( V    w    α))   α</a>
                   <a id="1245" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1247" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="1251" class="Symbol">(</a><a id="1252" href="SystemT.Auxiliaries.html#1189" class="Function">Max</a> <a id="1256" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1258" class="Symbol">(</a><a id="1259" href="SystemT.Base.html#1081" class="InductiveConstructor">Pr2</a> <a id="1263" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1265" class="Symbol">(</a><a id="1266" href="SystemT.Base.html#2016" class="Function">ν₂</a> <a id="1269" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1271" class="Symbol">(</a><a id="1272" href="SystemT.Base.html#1044" class="InductiveConstructor">Pr1</a> <a id="1276" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1278" href="SystemT.Base.html#1951" class="Function">ν₁</a> <a id="1281" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1283" href="SystemT.Base.html#1898" class="Function">ν₀</a><a id="1285" class="Symbol">))</a> <a id="1288" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1290" href="SystemT.Base.html#1898" class="Function">ν₀</a><a id="1292" class="Symbol">)</a> <a id="1294" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1296" class="Symbol">(</a><a id="1297" href="SystemT.Base.html#1081" class="InductiveConstructor">Pr2</a> <a id="1301" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1303" href="SystemT.Base.html#1951" class="Function">ν₁</a> <a id="1306" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1308" href="SystemT.Base.html#1898" class="Function">ν₀</a><a id="1310" class="Symbol">))))</a>
<a id="1315" class="Comment">--             ,     λ α . max  ( M    (g    ( V    w    α))   α   ,   M    w    α ) ⟩</a>

<a id="1403" class="Comment">--</a>
<a id="1406" class="Comment">-- Instantiate the translation by importing the following module</a>
<a id="1471" class="Comment">-- with the nucleus (Jι, η, κ)</a>
<a id="1502" class="Comment">--</a>
<a id="1505" class="Keyword">open</a> <a id="1510" class="Keyword">import</a> <a id="1517" href="Framework.Gentzen.Translation.html" class="Module">Framework.Gentzen.Translation</a> <a id="1547" href="Applications.Continuity.PointwiseViaGentzen.html#840" class="Function">Jι</a> <a id="1550" href="Applications.Continuity.PointwiseViaGentzen.html#901" class="Function">η</a> <a id="1552" href="Applications.Continuity.PointwiseViaGentzen.html#1066" class="Function">κ</a>

<a id="1555" class="Markup">\end{code}</a><a id="1565" class="Background">

■ The generic element Ω

</a><a id="1592" class="Markup">\begin{code}</a>

<a id="1606" class="Comment">-- Α(n) := ⟨ λα.αn , λα.n+1 ⟩</a>
<a id="Α"></a><a id="1636" href="Applications.Continuity.PointwiseViaGentzen.html#1636" class="Function">Α</a> <a id="1638" class="Symbol">:</a> <a id="1640" class="Symbol">{</a><a id="1641" href="Applications.Continuity.PointwiseViaGentzen.html#1641" class="Bound">Γ</a> <a id="1643" class="Symbol">:</a> <a id="1645" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="1648" class="Symbol">}</a> <a id="1650" class="Symbol">→</a> <a id="1652" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="1654" href="Applications.Continuity.PointwiseViaGentzen.html#1641" class="Bound">Γ</a> <a id="1656" class="Symbol">(</a><a id="1657" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="1659" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1661" href="Applications.Continuity.PointwiseViaGentzen.html#840" class="Function">Jι</a><a id="1663" class="Symbol">)</a>
<a id="1665" href="Applications.Continuity.PointwiseViaGentzen.html#1636" class="Function">Α</a> <a id="1667" class="Symbol">=</a> <a id="1669" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="1673" class="Symbol">(</a><a id="1674" href="SystemT.Base.html#1003" class="InductiveConstructor">Pair</a> <a id="1679" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1681" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="1685" class="Symbol">(</a><a id="1686" href="SystemT.Base.html#1898" class="Function">ν₀</a> <a id="1689" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1691" href="SystemT.Base.html#1951" class="Function">ν₁</a><a id="1693" class="Symbol">)</a> <a id="1695" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1697" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="1701" class="Symbol">(</a><a id="1702" href="SystemT.Base.html#934" class="InductiveConstructor">Suc</a> <a id="1706" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1708" href="SystemT.Base.html#1951" class="Function">ν₁</a><a id="1710" class="Symbol">))</a>
<a id="1713" class="Comment">--  λ n .     ⟨ λ α . α   n   , λ α . n+1 ⟩</a>
<a id="Ω"></a><a id="1757" href="Applications.Continuity.PointwiseViaGentzen.html#1757" class="Function">Ω</a> <a id="1759" class="Symbol">:</a> <a id="1761" class="Symbol">{</a><a id="1762" href="Applications.Continuity.PointwiseViaGentzen.html#1762" class="Bound">Γ</a> <a id="1764" class="Symbol">:</a> <a id="1766" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="1769" class="Symbol">}</a> <a id="1771" class="Symbol">→</a> <a id="1773" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="1775" href="Applications.Continuity.PointwiseViaGentzen.html#1762" class="Bound">Γ</a> <a id="1777" class="Symbol">(</a><a id="1778" href="Applications.Continuity.PointwiseViaGentzen.html#840" class="Function">Jι</a> <a id="1781" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1783" href="Applications.Continuity.PointwiseViaGentzen.html#840" class="Function">Jι</a><a id="1785" class="Symbol">)</a>
<a id="1787" href="Applications.Continuity.PointwiseViaGentzen.html#1757" class="Function">Ω</a> <a id="1789" class="Symbol">=</a> <a id="1791" href="Applications.Continuity.PointwiseViaGentzen.html#1066" class="Function">κ</a> <a id="1793" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1795" href="Applications.Continuity.PointwiseViaGentzen.html#1636" class="Function">Α</a>

<a id="1798" class="Markup">\end{code}</a><a id="1808" class="Background">

■ A parametrized logical relation for continuity

</a><a id="1860" class="Markup">\begin{code}</a>

<a id="1874" class="Keyword">private</a>
 <a id="V"></a><a id="1883" href="Applications.Continuity.PointwiseViaGentzen.html#1883" class="Function">V</a> <a id="M"></a><a id="1885" href="Applications.Continuity.PointwiseViaGentzen.html#1885" class="Function">M</a> <a id="1887" class="Symbol">:</a> <a id="1889" class="Symbol">(</a><a id="1890" href="Preliminaries.html#4013" class="Function">ℕᴺ</a> <a id="1893" class="Symbol">→</a> <a id="1895" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="1896" class="Symbol">)</a> <a id="1898" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="1900" class="Symbol">(</a><a id="1901" href="Preliminaries.html#4013" class="Function">ℕᴺ</a> <a id="1904" class="Symbol">→</a> <a id="1906" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="1907" class="Symbol">)</a> <a id="1909" class="Symbol">→</a> <a id="1911" href="Preliminaries.html#4013" class="Function">ℕᴺ</a> <a id="1914" class="Symbol">→</a> <a id="1916" href="Preliminaries.html#2603" class="Datatype">ℕ</a>
 <a id="1919" href="Applications.Continuity.PointwiseViaGentzen.html#1883" class="Function">V</a> <a id="1921" class="Symbol">=</a> <a id="1923" href="Preliminaries.html#2060" class="Field">pr₁</a>  <a id="1928" class="Comment">-- value component</a>
 <a id="1948" href="Applications.Continuity.PointwiseViaGentzen.html#1885" class="Function">M</a> <a id="1950" class="Symbol">=</a> <a id="1952" href="Preliminaries.html#2070" class="Field">pr₂</a>  <a id="1957" class="Comment">-- modulus component</a>

<a id="Rι"></a><a id="1979" href="Applications.Continuity.PointwiseViaGentzen.html#1979" class="Function">Rι</a> <a id="1982" class="Symbol">:</a> <a id="1984" href="Preliminaries.html#4013" class="Function">ℕᴺ</a> <a id="1987" class="Symbol">→</a> <a id="1989" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="1991" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="1993" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a> <a id="1996" class="Symbol">→</a> <a id="1998" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="2000" href="Applications.Continuity.PointwiseViaGentzen.html#840" class="Function">Jι</a> <a id="2003" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a> <a id="2006" class="Symbol">→</a> <a id="2008" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="2012" href="Applications.Continuity.PointwiseViaGentzen.html#1979" class="Function">Rι</a> <a id="2015" href="Applications.Continuity.PointwiseViaGentzen.html#2015" class="Bound">α</a> <a id="2017" href="Applications.Continuity.PointwiseViaGentzen.html#2017" class="Bound">n</a> <a id="2019" href="Applications.Continuity.PointwiseViaGentzen.html#2019" class="Bound">w</a> <a id="2021" class="Symbol">=</a>  <a id="2024" class="Symbol">(</a><a id="2025" href="Applications.Continuity.PointwiseViaGentzen.html#2017" class="Bound">n</a> <a id="2027" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="2029" href="Applications.Continuity.PointwiseViaGentzen.html#1883" class="Function">V</a> <a id="2031" href="Applications.Continuity.PointwiseViaGentzen.html#2019" class="Bound">w</a> <a id="2033" href="Applications.Continuity.PointwiseViaGentzen.html#2015" class="Bound">α</a><a id="2034" class="Symbol">)</a>
         <a id="2045" class="Comment">-- n is the value of w at α</a>
          <a id="2083" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="2085" class="Symbol">(∀</a> <a id="2088" href="Applications.Continuity.PointwiseViaGentzen.html#2088" class="Bound">β</a> <a id="2090" class="Symbol">→</a> <a id="2092" href="Applications.Continuity.PointwiseViaGentzen.html#2015" class="Bound">α</a> <a id="2094" href="Preliminaries.html#4275" class="Datatype Operator">≡[</a> <a id="2097" href="Applications.Continuity.PointwiseViaGentzen.html#1885" class="Function">M</a> <a id="2099" href="Applications.Continuity.PointwiseViaGentzen.html#2019" class="Bound">w</a> <a id="2101" href="Applications.Continuity.PointwiseViaGentzen.html#2015" class="Bound">α</a> <a id="2103" href="Preliminaries.html#4275" class="Datatype Operator">]</a> <a id="2105" href="Applications.Continuity.PointwiseViaGentzen.html#2088" class="Bound">β</a> <a id="2107" class="Symbol">→</a> <a id="2109" href="Applications.Continuity.PointwiseViaGentzen.html#1883" class="Function">V</a> <a id="2111" href="Applications.Continuity.PointwiseViaGentzen.html#2019" class="Bound">w</a> <a id="2113" href="Applications.Continuity.PointwiseViaGentzen.html#2015" class="Bound">α</a> <a id="2115" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="2117" href="Applications.Continuity.PointwiseViaGentzen.html#1883" class="Function">V</a> <a id="2119" href="Applications.Continuity.PointwiseViaGentzen.html#2019" class="Bound">w</a> <a id="2121" href="Applications.Continuity.PointwiseViaGentzen.html#2088" class="Bound">β</a><a id="2122" class="Symbol">)</a>
         <a id="2133" class="Comment">-- M(w,α) is a modulus of continuity of V(w) at α</a>

<a id="2184" class="Keyword">module</a> <a id="LR"></a><a id="2191" href="Applications.Continuity.PointwiseViaGentzen.html#2191" class="Module">LR</a> <a id="2194" class="Symbol">(</a><a id="2195" href="Applications.Continuity.PointwiseViaGentzen.html#2195" class="Bound">α</a> <a id="2197" class="Symbol">:</a> <a id="2199" href="Preliminaries.html#4013" class="Function">ℕᴺ</a><a id="2201" class="Symbol">)</a> <a id="2203" class="Symbol">=</a> <a id="2205" href="Framework.Gentzen.LogicalRelation.html" class="Module">GentzenLR</a> <a id="2215" href="Applications.Continuity.PointwiseViaGentzen.html#840" class="Function">Jι</a> <a id="2218" href="Applications.Continuity.PointwiseViaGentzen.html#901" class="Function">η</a> <a id="2220" href="Applications.Continuity.PointwiseViaGentzen.html#1066" class="Function">κ</a> <a id="2222" class="Symbol">(</a><a id="2223" href="Applications.Continuity.PointwiseViaGentzen.html#1979" class="Function">Rι</a> <a id="2226" href="Applications.Continuity.PointwiseViaGentzen.html#2195" class="Bound">α</a><a id="2227" class="Symbol">)</a>
<a id="2229" class="Keyword">open</a> <a id="2234" class="Keyword">import</a> <a id="2241" href="Framework.Gentzen.Genericity.html" class="Module">Framework.Gentzen.Genericity</a> <a id="2270" href="Applications.Continuity.PointwiseViaGentzen.html#840" class="Function">Jι</a> <a id="2273" href="Applications.Continuity.PointwiseViaGentzen.html#901" class="Function">η</a> <a id="2275" href="Applications.Continuity.PointwiseViaGentzen.html#1066" class="Function">κ</a> <a id="2277" href="SystemT.Auxiliaries.html#734" class="Function">ιᶥ</a> <a id="2280" href="Applications.Continuity.PointwiseViaGentzen.html#1979" class="Function">Rι</a>

<a id="Rη"></a><a id="2284" href="Applications.Continuity.PointwiseViaGentzen.html#2284" class="Function">Rη</a> <a id="2287" class="Symbol">:</a> <a id="2289" class="Symbol">(</a><a id="2290" href="Applications.Continuity.PointwiseViaGentzen.html#2290" class="Bound">α</a> <a id="2292" class="Symbol">:</a> <a id="2294" href="Preliminaries.html#4013" class="Function">ℕᴺ</a><a id="2296" class="Symbol">)</a> <a id="2298" class="Symbol">→</a> <a id="2300" href="Framework.Gentzen.LogicalRelation.html#1638" class="Function">LR.η-compatible</a> <a id="2316" href="Applications.Continuity.PointwiseViaGentzen.html#2290" class="Bound">α</a>
<a id="2318" href="Applications.Continuity.PointwiseViaGentzen.html#2284" class="Function">Rη</a> <a id="2321" href="Applications.Continuity.PointwiseViaGentzen.html#2321" class="Bound">α</a> <a id="2323" class="Symbol">_</a> <a id="2325" href="Applications.Continuity.PointwiseViaGentzen.html#2325" class="Bound">n</a> <a id="2327" class="Symbol">=</a> <a id="2329" href="Preliminaries.html#825" class="InductiveConstructor">refl</a> <a id="2334" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="2336" class="Symbol">(λ</a> <a id="2339" href="Applications.Continuity.PointwiseViaGentzen.html#2339" class="Bound">_</a> <a id="2341" href="Applications.Continuity.PointwiseViaGentzen.html#2341" class="Bound">_</a> <a id="2343" class="Symbol">→</a> <a id="2345" href="Preliminaries.html#825" class="InductiveConstructor">refl</a><a id="2349" class="Symbol">)</a>

<a id="Rκ"></a><a id="2352" href="Applications.Continuity.PointwiseViaGentzen.html#2352" class="Function">Rκ</a> <a id="2355" class="Symbol">:</a> <a id="2357" class="Symbol">(</a><a id="2358" href="Applications.Continuity.PointwiseViaGentzen.html#2358" class="Bound">α</a> <a id="2360" class="Symbol">:</a> <a id="2362" href="Preliminaries.html#4013" class="Function">ℕᴺ</a><a id="2364" class="Symbol">)</a> <a id="2366" class="Symbol">→</a> <a id="2368" href="Framework.Gentzen.LogicalRelation.html#1727" class="Function">LR.κ-compatible</a> <a id="2384" href="Applications.Continuity.PointwiseViaGentzen.html#2358" class="Bound">α</a>
<a id="2386" href="Applications.Continuity.PointwiseViaGentzen.html#2352" class="Function">Rκ</a> <a id="2389" href="Applications.Continuity.PointwiseViaGentzen.html#2389" class="Bound">α</a> <a id="2391" href="Applications.Continuity.PointwiseViaGentzen.html#2391" class="Bound">γ</a> <a id="2393" class="Symbol">{</a><a id="2394" href="Applications.Continuity.PointwiseViaGentzen.html#2394" class="Bound">f</a><a id="2395" class="Symbol">}</a> <a id="2397" class="Symbol">{</a><a id="2398" href="Applications.Continuity.PointwiseViaGentzen.html#2398" class="Bound">g</a><a id="2399" class="Symbol">}</a> <a id="2401" href="Applications.Continuity.PointwiseViaGentzen.html#2401" class="Bound">ζ</a> <a id="2403" class="Symbol">{</a><a id="2404" href="Applications.Continuity.PointwiseViaGentzen.html#2404" class="Bound">n</a><a id="2405" class="Symbol">}</a> <a id="2407" class="Symbol">{</a><a id="2408" href="Applications.Continuity.PointwiseViaGentzen.html#2408" class="Bound">w</a><a id="2409" class="Symbol">}</a> <a id="2411" class="Symbol">(</a><a id="2412" href="Applications.Continuity.PointwiseViaGentzen.html#2412" class="Bound">e</a> <a id="2414" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="2416" href="Applications.Continuity.PointwiseViaGentzen.html#2416" class="Bound">prf</a><a id="2419" class="Symbol">)</a> <a id="2421" class="Symbol">=</a> <a id="2423" href="Preliminaries.html#1161" class="Function">trans</a> <a id="2429" href="Applications.Continuity.PointwiseViaGentzen.html#2451" class="Function">e₀</a> <a id="2432" href="Applications.Continuity.PointwiseViaGentzen.html#2491" class="Function">e₁</a> <a id="2435" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="2437" href="Applications.Continuity.PointwiseViaGentzen.html#2589" class="Function">goal</a>
 <a id="2443" class="Keyword">where</a>
  <a id="2451" href="Applications.Continuity.PointwiseViaGentzen.html#2451" class="Function">e₀</a> <a id="2454" class="Symbol">:</a> <a id="2456" href="Applications.Continuity.PointwiseViaGentzen.html#2394" class="Bound">f</a> <a id="2458" href="Applications.Continuity.PointwiseViaGentzen.html#2404" class="Bound">n</a> <a id="2460" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="2462" href="Applications.Continuity.PointwiseViaGentzen.html#1883" class="Function">V</a> <a id="2464" class="Symbol">(</a><a id="2465" href="Applications.Continuity.PointwiseViaGentzen.html#2398" class="Bound">g</a> <a id="2467" href="Applications.Continuity.PointwiseViaGentzen.html#2404" class="Bound">n</a><a id="2468" class="Symbol">)</a> <a id="2470" href="Applications.Continuity.PointwiseViaGentzen.html#2389" class="Bound">α</a>
  <a id="2474" href="Applications.Continuity.PointwiseViaGentzen.html#2451" class="Function">e₀</a> <a id="2477" class="Symbol">=</a> <a id="2479" href="Preliminaries.html#2060" class="Field">pr₁</a> <a id="2483" class="Symbol">(</a><a id="2484" href="Applications.Continuity.PointwiseViaGentzen.html#2401" class="Bound">ζ</a> <a id="2486" href="Applications.Continuity.PointwiseViaGentzen.html#2404" class="Bound">n</a><a id="2487" class="Symbol">)</a>
  <a id="2491" href="Applications.Continuity.PointwiseViaGentzen.html#2491" class="Function">e₁</a> <a id="2494" class="Symbol">:</a> <a id="2496" href="Applications.Continuity.PointwiseViaGentzen.html#1883" class="Function">V</a> <a id="2498" class="Symbol">(</a><a id="2499" href="Applications.Continuity.PointwiseViaGentzen.html#2398" class="Bound">g</a> <a id="2501" href="Applications.Continuity.PointwiseViaGentzen.html#2404" class="Bound">n</a><a id="2502" class="Symbol">)</a> <a id="2504" href="Applications.Continuity.PointwiseViaGentzen.html#2389" class="Bound">α</a> <a id="2506" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="2508" href="Applications.Continuity.PointwiseViaGentzen.html#1883" class="Function">V</a> <a id="2510" class="Symbol">(</a><a id="2511" href="Applications.Continuity.PointwiseViaGentzen.html#2398" class="Bound">g</a> <a id="2513" class="Symbol">(</a><a id="2514" href="Applications.Continuity.PointwiseViaGentzen.html#1883" class="Function">V</a> <a id="2516" href="Applications.Continuity.PointwiseViaGentzen.html#2408" class="Bound">w</a> <a id="2518" href="Applications.Continuity.PointwiseViaGentzen.html#2389" class="Bound">α</a><a id="2519" class="Symbol">))</a> <a id="2522" href="Applications.Continuity.PointwiseViaGentzen.html#2389" class="Bound">α</a>
  <a id="2526" href="Applications.Continuity.PointwiseViaGentzen.html#2491" class="Function">e₁</a> <a id="2529" class="Symbol">=</a> <a id="2531" href="Preliminaries.html#839" class="Function">ap</a> <a id="2534" class="Symbol">(λ</a> <a id="2537" href="Applications.Continuity.PointwiseViaGentzen.html#2537" class="Bound">x</a> <a id="2539" class="Symbol">→</a> <a id="2541" href="Applications.Continuity.PointwiseViaGentzen.html#1883" class="Function">V</a> <a id="2543" class="Symbol">(</a><a id="2544" href="Applications.Continuity.PointwiseViaGentzen.html#2398" class="Bound">g</a> <a id="2546" href="Applications.Continuity.PointwiseViaGentzen.html#2537" class="Bound">x</a><a id="2547" class="Symbol">)</a> <a id="2549" href="Applications.Continuity.PointwiseViaGentzen.html#2389" class="Bound">α</a><a id="2550" class="Symbol">)</a> <a id="2552" href="Applications.Continuity.PointwiseViaGentzen.html#2412" class="Bound">e</a>
  <a id="2556" href="Applications.Continuity.PointwiseViaGentzen.html#2556" class="Function">m</a> <a id="2558" class="Symbol">:</a> <a id="2560" href="Preliminaries.html#2603" class="Datatype">ℕ</a>
  <a id="2564" href="Applications.Continuity.PointwiseViaGentzen.html#2556" class="Function">m</a> <a id="2566" class="Symbol">=</a> <a id="2568" href="Applications.Continuity.PointwiseViaGentzen.html#1885" class="Function">M</a> <a id="2570" class="Symbol">(</a><a id="2571" href="SystemT.Base.html#1464" class="Function Operator">⟦</a> <a id="2573" href="Applications.Continuity.PointwiseViaGentzen.html#1066" class="Function">κ</a> <a id="2575" href="SystemT.Base.html#1464" class="Function Operator">⟧ᵐ</a> <a id="2578" href="Applications.Continuity.PointwiseViaGentzen.html#2391" class="Bound">γ</a> <a id="2580" href="Applications.Continuity.PointwiseViaGentzen.html#2398" class="Bound">g</a> <a id="2582" href="Applications.Continuity.PointwiseViaGentzen.html#2408" class="Bound">w</a><a id="2583" class="Symbol">)</a> <a id="2585" href="Applications.Continuity.PointwiseViaGentzen.html#2389" class="Bound">α</a>
  <a id="2589" href="Applications.Continuity.PointwiseViaGentzen.html#2589" class="Function">goal</a> <a id="2594" class="Symbol">:</a> <a id="2596" class="Symbol">∀</a> <a id="2598" href="Applications.Continuity.PointwiseViaGentzen.html#2598" class="Bound">β</a> <a id="2600" class="Symbol">→</a> <a id="2602" href="Applications.Continuity.PointwiseViaGentzen.html#2389" class="Bound">α</a> <a id="2604" href="Preliminaries.html#4275" class="Datatype Operator">≡[</a> <a id="2607" href="Applications.Continuity.PointwiseViaGentzen.html#2556" class="Function">m</a> <a id="2609" href="Preliminaries.html#4275" class="Datatype Operator">]</a> <a id="2611" href="Applications.Continuity.PointwiseViaGentzen.html#2598" class="Bound">β</a> <a id="2613" class="Symbol">→</a> <a id="2615" href="Applications.Continuity.PointwiseViaGentzen.html#1883" class="Function">V</a> <a id="2617" class="Symbol">(</a><a id="2618" href="Applications.Continuity.PointwiseViaGentzen.html#2398" class="Bound">g</a> <a id="2620" class="Symbol">(</a><a id="2621" href="Applications.Continuity.PointwiseViaGentzen.html#1883" class="Function">V</a> <a id="2623" href="Applications.Continuity.PointwiseViaGentzen.html#2408" class="Bound">w</a> <a id="2625" href="Applications.Continuity.PointwiseViaGentzen.html#2389" class="Bound">α</a><a id="2626" class="Symbol">))</a> <a id="2629" href="Applications.Continuity.PointwiseViaGentzen.html#2389" class="Bound">α</a> <a id="2631" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="2633" href="Applications.Continuity.PointwiseViaGentzen.html#1883" class="Function">V</a> <a id="2635" class="Symbol">(</a><a id="2636" href="Applications.Continuity.PointwiseViaGentzen.html#2398" class="Bound">g</a> <a id="2638" class="Symbol">(</a><a id="2639" href="Applications.Continuity.PointwiseViaGentzen.html#1883" class="Function">V</a> <a id="2641" href="Applications.Continuity.PointwiseViaGentzen.html#2408" class="Bound">w</a> <a id="2643" href="Applications.Continuity.PointwiseViaGentzen.html#2598" class="Bound">β</a><a id="2644" class="Symbol">))</a> <a id="2647" href="Applications.Continuity.PointwiseViaGentzen.html#2598" class="Bound">β</a>
  <a id="2651" href="Applications.Continuity.PointwiseViaGentzen.html#2589" class="Function">goal</a> <a id="2656" href="Applications.Continuity.PointwiseViaGentzen.html#2656" class="Bound">β</a> <a id="2658" href="Applications.Continuity.PointwiseViaGentzen.html#2658" class="Bound">em</a> <a id="2661" class="Symbol">=</a> <a id="2663" href="Preliminaries.html#1161" class="Function">trans</a> <a id="2669" href="Applications.Continuity.PointwiseViaGentzen.html#2866" class="Function">claim₀</a> <a id="2676" href="Applications.Continuity.PointwiseViaGentzen.html#2998" class="Function">claim₂</a>
   <a id="2686" class="Keyword">where</a>
    <a id="2696" href="Applications.Continuity.PointwiseViaGentzen.html#2696" class="Function">m₀</a> <a id="2699" href="Applications.Continuity.PointwiseViaGentzen.html#2699" class="Function">m₁</a> <a id="2702" class="Symbol">:</a> <a id="2704" href="Preliminaries.html#2603" class="Datatype">ℕ</a>
    <a id="2710" href="Applications.Continuity.PointwiseViaGentzen.html#2696" class="Function">m₀</a> <a id="2713" class="Symbol">=</a> <a id="2715" href="Applications.Continuity.PointwiseViaGentzen.html#1885" class="Function">M</a> <a id="2717" class="Symbol">(</a><a id="2718" href="Applications.Continuity.PointwiseViaGentzen.html#2398" class="Bound">g</a> <a id="2720" class="Symbol">(</a><a id="2721" href="Applications.Continuity.PointwiseViaGentzen.html#1883" class="Function">V</a> <a id="2723" href="Applications.Continuity.PointwiseViaGentzen.html#2408" class="Bound">w</a> <a id="2725" href="Applications.Continuity.PointwiseViaGentzen.html#2389" class="Bound">α</a><a id="2726" class="Symbol">))</a> <a id="2729" href="Applications.Continuity.PointwiseViaGentzen.html#2389" class="Bound">α</a>
    <a id="2735" href="Applications.Continuity.PointwiseViaGentzen.html#2699" class="Function">m₁</a> <a id="2738" class="Symbol">=</a> <a id="2740" href="Applications.Continuity.PointwiseViaGentzen.html#1885" class="Function">M</a> <a id="2742" href="Applications.Continuity.PointwiseViaGentzen.html#2408" class="Bound">w</a> <a id="2744" href="Applications.Continuity.PointwiseViaGentzen.html#2389" class="Bound">α</a>
    <a id="2750" href="Applications.Continuity.PointwiseViaGentzen.html#2750" class="Function">em₀</a> <a id="2754" class="Symbol">:</a> <a id="2756" href="Applications.Continuity.PointwiseViaGentzen.html#2389" class="Bound">α</a> <a id="2758" href="Preliminaries.html#4275" class="Datatype Operator">≡[</a> <a id="2761" href="Applications.Continuity.PointwiseViaGentzen.html#2696" class="Function">m₀</a> <a id="2764" href="Preliminaries.html#4275" class="Datatype Operator">]</a> <a id="2766" href="Applications.Continuity.PointwiseViaGentzen.html#2656" class="Bound">β</a>
    <a id="2772" href="Applications.Continuity.PointwiseViaGentzen.html#2750" class="Function">em₀</a> <a id="2776" class="Symbol">=</a> <a id="2778" href="Preliminaries.html#4446" class="Function">≡[≤]</a> <a id="2783" href="Applications.Continuity.PointwiseViaGentzen.html#2658" class="Bound">em</a> <a id="2786" class="Symbol">(</a><a id="2787" href="SystemT.Auxiliaries.html#1648" class="Function">Max-spec₀</a> <a id="2797" href="Applications.Continuity.PointwiseViaGentzen.html#2696" class="Function">m₀</a> <a id="2800" href="Applications.Continuity.PointwiseViaGentzen.html#2699" class="Function">m₁</a><a id="2802" class="Symbol">)</a>
    <a id="2808" href="Applications.Continuity.PointwiseViaGentzen.html#2808" class="Function">em₁</a> <a id="2812" class="Symbol">:</a> <a id="2814" href="Applications.Continuity.PointwiseViaGentzen.html#2389" class="Bound">α</a> <a id="2816" href="Preliminaries.html#4275" class="Datatype Operator">≡[</a> <a id="2819" href="Applications.Continuity.PointwiseViaGentzen.html#2699" class="Function">m₁</a> <a id="2822" href="Preliminaries.html#4275" class="Datatype Operator">]</a> <a id="2824" href="Applications.Continuity.PointwiseViaGentzen.html#2656" class="Bound">β</a>
    <a id="2830" href="Applications.Continuity.PointwiseViaGentzen.html#2808" class="Function">em₁</a> <a id="2834" class="Symbol">=</a> <a id="2836" href="Preliminaries.html#4446" class="Function">≡[≤]</a> <a id="2841" href="Applications.Continuity.PointwiseViaGentzen.html#2658" class="Bound">em</a> <a id="2844" class="Symbol">(</a><a id="2845" href="SystemT.Auxiliaries.html#1802" class="Function">Max-spec₁</a> <a id="2855" href="Applications.Continuity.PointwiseViaGentzen.html#2696" class="Function">m₀</a> <a id="2858" href="Applications.Continuity.PointwiseViaGentzen.html#2699" class="Function">m₁</a><a id="2860" class="Symbol">)</a>
    <a id="2866" href="Applications.Continuity.PointwiseViaGentzen.html#2866" class="Function">claim₀</a> <a id="2873" class="Symbol">:</a> <a id="2875" href="Applications.Continuity.PointwiseViaGentzen.html#1883" class="Function">V</a> <a id="2877" class="Symbol">(</a><a id="2878" href="Applications.Continuity.PointwiseViaGentzen.html#2398" class="Bound">g</a> <a id="2880" class="Symbol">(</a><a id="2881" href="Applications.Continuity.PointwiseViaGentzen.html#1883" class="Function">V</a> <a id="2883" href="Applications.Continuity.PointwiseViaGentzen.html#2408" class="Bound">w</a> <a id="2885" href="Applications.Continuity.PointwiseViaGentzen.html#2389" class="Bound">α</a><a id="2886" class="Symbol">))</a> <a id="2889" href="Applications.Continuity.PointwiseViaGentzen.html#2389" class="Bound">α</a> <a id="2891" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="2893" href="Applications.Continuity.PointwiseViaGentzen.html#1883" class="Function">V</a> <a id="2895" class="Symbol">(</a><a id="2896" href="Applications.Continuity.PointwiseViaGentzen.html#2398" class="Bound">g</a> <a id="2898" class="Symbol">(</a><a id="2899" href="Applications.Continuity.PointwiseViaGentzen.html#1883" class="Function">V</a> <a id="2901" href="Applications.Continuity.PointwiseViaGentzen.html#2408" class="Bound">w</a> <a id="2903" href="Applications.Continuity.PointwiseViaGentzen.html#2389" class="Bound">α</a><a id="2904" class="Symbol">))</a> <a id="2907" href="Applications.Continuity.PointwiseViaGentzen.html#2656" class="Bound">β</a>
    <a id="2913" href="Applications.Continuity.PointwiseViaGentzen.html#2866" class="Function">claim₀</a> <a id="2920" class="Symbol">=</a> <a id="2922" href="Preliminaries.html#2070" class="Field">pr₂</a> <a id="2926" class="Symbol">(</a><a id="2927" href="Applications.Continuity.PointwiseViaGentzen.html#2401" class="Bound">ζ</a> <a id="2929" class="Symbol">(</a><a id="2930" href="Applications.Continuity.PointwiseViaGentzen.html#1883" class="Function">V</a> <a id="2932" href="Applications.Continuity.PointwiseViaGentzen.html#2408" class="Bound">w</a> <a id="2934" href="Applications.Continuity.PointwiseViaGentzen.html#2389" class="Bound">α</a><a id="2935" class="Symbol">))</a> <a id="2938" href="Applications.Continuity.PointwiseViaGentzen.html#2656" class="Bound">β</a> <a id="2940" href="Applications.Continuity.PointwiseViaGentzen.html#2750" class="Function">em₀</a>
    <a id="2948" href="Applications.Continuity.PointwiseViaGentzen.html#2948" class="Function">claim₁</a> <a id="2955" class="Symbol">:</a> <a id="2957" href="Applications.Continuity.PointwiseViaGentzen.html#1883" class="Function">V</a> <a id="2959" href="Applications.Continuity.PointwiseViaGentzen.html#2408" class="Bound">w</a> <a id="2961" href="Applications.Continuity.PointwiseViaGentzen.html#2389" class="Bound">α</a> <a id="2963" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="2965" href="Applications.Continuity.PointwiseViaGentzen.html#1883" class="Function">V</a> <a id="2967" href="Applications.Continuity.PointwiseViaGentzen.html#2408" class="Bound">w</a> <a id="2969" href="Applications.Continuity.PointwiseViaGentzen.html#2656" class="Bound">β</a>
    <a id="2975" href="Applications.Continuity.PointwiseViaGentzen.html#2948" class="Function">claim₁</a> <a id="2982" class="Symbol">=</a> <a id="2984" href="Applications.Continuity.PointwiseViaGentzen.html#2416" class="Bound">prf</a> <a id="2988" href="Applications.Continuity.PointwiseViaGentzen.html#2656" class="Bound">β</a> <a id="2990" href="Applications.Continuity.PointwiseViaGentzen.html#2808" class="Function">em₁</a>
    <a id="2998" href="Applications.Continuity.PointwiseViaGentzen.html#2998" class="Function">claim₂</a> <a id="3005" class="Symbol">:</a> <a id="3007" href="Applications.Continuity.PointwiseViaGentzen.html#1883" class="Function">V</a> <a id="3009" class="Symbol">(</a><a id="3010" href="Applications.Continuity.PointwiseViaGentzen.html#2398" class="Bound">g</a> <a id="3012" class="Symbol">(</a><a id="3013" href="Applications.Continuity.PointwiseViaGentzen.html#1883" class="Function">V</a> <a id="3015" href="Applications.Continuity.PointwiseViaGentzen.html#2408" class="Bound">w</a> <a id="3017" href="Applications.Continuity.PointwiseViaGentzen.html#2389" class="Bound">α</a><a id="3018" class="Symbol">))</a> <a id="3021" href="Applications.Continuity.PointwiseViaGentzen.html#2656" class="Bound">β</a> <a id="3023" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="3025" href="Applications.Continuity.PointwiseViaGentzen.html#1883" class="Function">V</a> <a id="3027" class="Symbol">(</a><a id="3028" href="Applications.Continuity.PointwiseViaGentzen.html#2398" class="Bound">g</a> <a id="3030" class="Symbol">(</a><a id="3031" href="Applications.Continuity.PointwiseViaGentzen.html#1883" class="Function">V</a> <a id="3033" href="Applications.Continuity.PointwiseViaGentzen.html#2408" class="Bound">w</a> <a id="3035" href="Applications.Continuity.PointwiseViaGentzen.html#2656" class="Bound">β</a><a id="3036" class="Symbol">))</a> <a id="3039" href="Applications.Continuity.PointwiseViaGentzen.html#2656" class="Bound">β</a>
    <a id="3045" href="Applications.Continuity.PointwiseViaGentzen.html#2998" class="Function">claim₂</a> <a id="3052" class="Symbol">=</a> <a id="3054" href="Preliminaries.html#839" class="Function">ap</a> <a id="3057" class="Symbol">(λ</a> <a id="3060" href="Applications.Continuity.PointwiseViaGentzen.html#3060" class="Bound">x</a> <a id="3062" class="Symbol">→</a> <a id="3064" href="Applications.Continuity.PointwiseViaGentzen.html#1883" class="Function">V</a> <a id="3066" class="Symbol">(</a><a id="3067" href="Applications.Continuity.PointwiseViaGentzen.html#2398" class="Bound">g</a> <a id="3069" href="Applications.Continuity.PointwiseViaGentzen.html#3060" class="Bound">x</a><a id="3070" class="Symbol">)</a> <a id="3072" href="Applications.Continuity.PointwiseViaGentzen.html#2656" class="Bound">β</a><a id="3073" class="Symbol">)</a> <a id="3075" href="Applications.Continuity.PointwiseViaGentzen.html#2948" class="Function">claim₁</a>

<a id="RΩ"></a><a id="3083" href="Applications.Continuity.PointwiseViaGentzen.html#3083" class="Function">RΩ</a> <a id="3086" class="Symbol">:</a> <a id="3088" class="Symbol">{</a><a id="3089" href="Applications.Continuity.PointwiseViaGentzen.html#3089" class="Bound">Γ</a> <a id="3091" class="Symbol">:</a> <a id="3093" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="3096" class="Symbol">}</a> <a id="3098" class="Symbol">→</a> <a id="3100" href="Framework.Gentzen.Genericity.html#695" class="Function">is-generic</a> <a id="3111" class="Symbol">(</a><a id="3112" href="Applications.Continuity.PointwiseViaGentzen.html#1757" class="Function">Ω</a> <a id="3114" class="Symbol">{</a><a id="3115" href="Applications.Continuity.PointwiseViaGentzen.html#3089" class="Bound">Γ</a><a id="3116" class="Symbol">})</a>
<a id="3119" href="Applications.Continuity.PointwiseViaGentzen.html#3083" class="Function">RΩ</a> <a id="3122" class="Symbol">_</a> <a id="3124" href="Applications.Continuity.PointwiseViaGentzen.html#3124" class="Bound">α</a> <a id="3126" class="Symbol">{</a><a id="3127" href="Applications.Continuity.PointwiseViaGentzen.html#3127" class="Bound">n</a><a id="3128" class="Symbol">}</a> <a id="3130" class="Symbol">{</a><a id="3131" href="Applications.Continuity.PointwiseViaGentzen.html#3131" class="Bound">w</a><a id="3132" class="Symbol">}</a> <a id="3134" class="Symbol">=</a> <a id="3136" href="Applications.Continuity.PointwiseViaGentzen.html#2352" class="Function">Rκ</a> <a id="3139" href="Applications.Continuity.PointwiseViaGentzen.html#3124" class="Bound">α</a> <a id="3141" href="Preliminaries.html#2546" class="InductiveConstructor">⋆</a> <a id="3143" href="Applications.Continuity.PointwiseViaGentzen.html#3166" class="Function">claim</a> <a id="3149" class="Symbol">{</a><a id="3150" href="Applications.Continuity.PointwiseViaGentzen.html#3127" class="Bound">n</a><a id="3151" class="Symbol">}</a> <a id="3153" class="Symbol">{</a><a id="3154" href="Applications.Continuity.PointwiseViaGentzen.html#3131" class="Bound">w</a><a id="3155" class="Symbol">}</a>
 <a id="3158" class="Keyword">where</a>
  <a id="3166" href="Applications.Continuity.PointwiseViaGentzen.html#3166" class="Function">claim</a> <a id="3172" class="Symbol">:</a> <a id="3174" class="Symbol">∀</a> <a id="3176" href="Applications.Continuity.PointwiseViaGentzen.html#3176" class="Bound">i</a> <a id="3178" class="Symbol">→</a> <a id="3180" href="Applications.Continuity.PointwiseViaGentzen.html#1979" class="Function">Rι</a> <a id="3183" href="Applications.Continuity.PointwiseViaGentzen.html#3124" class="Bound">α</a> <a id="3185" class="Symbol">(</a><a id="3186" href="Applications.Continuity.PointwiseViaGentzen.html#3124" class="Bound">α</a> <a id="3188" href="Applications.Continuity.PointwiseViaGentzen.html#3176" class="Bound">i</a><a id="3189" class="Symbol">)</a> <a id="3191" class="Symbol">(</a><a id="3192" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="3194" href="Applications.Continuity.PointwiseViaGentzen.html#1636" class="Function">Α</a> <a id="3196" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="3198" href="Applications.Continuity.PointwiseViaGentzen.html#3176" class="Bound">i</a><a id="3199" class="Symbol">)</a>
  <a id="3203" href="Applications.Continuity.PointwiseViaGentzen.html#3166" class="Function">claim</a> <a id="3209" href="Applications.Continuity.PointwiseViaGentzen.html#3209" class="Bound">i</a> <a id="3211" class="Symbol">=</a> <a id="3213" href="Preliminaries.html#825" class="InductiveConstructor">refl</a> <a id="3218" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="3220" class="Symbol">(λ</a> <a id="3223" href="Applications.Continuity.PointwiseViaGentzen.html#3223" class="Bound">β</a> <a id="3225" href="Applications.Continuity.PointwiseViaGentzen.html#3225" class="Bound">em</a> <a id="3228" class="Symbol">→</a> <a id="3230" href="Preliminaries.html#4614" class="Function">≡[]-&lt;</a> <a id="3236" href="Applications.Continuity.PointwiseViaGentzen.html#3225" class="Bound">em</a> <a id="3239" href="Preliminaries.html#3228" class="Function">≤refl</a><a id="3244" class="Symbol">)</a>

<a id="3247" class="Markup">\end{code}</a><a id="3257" class="Background">

■ Theorem: Every closed term t : ιᶥ ⇾ ι of T has a modulus of
           continuity given by the term Pr2(tᴶΩ).

</a><a id="3372" class="Markup">\begin{code}</a>

<a id="𝐌"></a><a id="3386" href="Applications.Continuity.PointwiseViaGentzen.html#3386" class="Function">𝐌</a> <a id="3388" class="Symbol">:</a> <a id="3390" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="3392" href="SystemT.Base.html#589" class="InductiveConstructor">ε</a> <a id="3394" class="Symbol">(</a><a id="3395" href="SystemT.Auxiliaries.html#734" class="Function">ιᶥ</a> <a id="3398" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="3400" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="3401" class="Symbol">)</a> <a id="3403" class="Symbol">→</a> <a id="3405" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="3407" href="SystemT.Base.html#589" class="InductiveConstructor">ε</a> <a id="3409" class="Symbol">(</a><a id="3410" href="SystemT.Auxiliaries.html#734" class="Function">ιᶥ</a> <a id="3413" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="3415" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="3416" class="Symbol">)</a>
<a id="3418" href="Applications.Continuity.PointwiseViaGentzen.html#3386" class="Function">𝐌</a> <a id="3420" href="Applications.Continuity.PointwiseViaGentzen.html#3420" class="Bound">t</a> <a id="3422" class="Symbol">=</a> <a id="3424" href="SystemT.Base.html#1081" class="InductiveConstructor">Pr2</a> <a id="3428" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="3430" class="Symbol">(</a><a id="3431" href="Applications.Continuity.PointwiseViaGentzen.html#3420" class="Bound">t</a> <a id="3433" href="Framework.Gentzen.Translation.html#1626" class="Function Operator">ᴶ</a> <a id="3435" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="3437" href="Applications.Continuity.PointwiseViaGentzen.html#1757" class="Function">Ω</a><a id="3438" class="Symbol">)</a>

<a id="pointwise-modulus-correct"></a><a id="3441" href="Applications.Continuity.PointwiseViaGentzen.html#3441" class="Function">pointwise-modulus-correct</a>
 <a id="3468" class="Symbol">:</a> <a id="3470" class="Symbol">(</a><a id="3471" href="Applications.Continuity.PointwiseViaGentzen.html#3471" class="Bound">t</a> <a id="3473" class="Symbol">:</a> <a id="3475" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="3477" href="SystemT.Base.html#589" class="InductiveConstructor">ε</a> <a id="3479" class="Symbol">(</a><a id="3480" href="SystemT.Auxiliaries.html#734" class="Function">ιᶥ</a> <a id="3483" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="3485" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="3486" class="Symbol">))</a>
 <a id="3490" class="Symbol">→</a> <a id="3492" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="3494" href="Applications.Continuity.PointwiseViaGentzen.html#3386" class="Function">𝐌</a> <a id="3496" href="Applications.Continuity.PointwiseViaGentzen.html#3471" class="Bound">t</a> <a id="3498" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="3500" href="Applications.Continuity.Definitions.html#311" class="Function Operator">is-a-modulus-of-pointwise-continuity-of</a> <a id="3540" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="3542" href="Applications.Continuity.PointwiseViaGentzen.html#3471" class="Bound">t</a> <a id="3544" href="SystemT.Base.html#1723" class="Function Operator">⟧</a>
<a id="3546" href="Applications.Continuity.PointwiseViaGentzen.html#3441" class="Function">pointwise-modulus-correct</a> <a id="3572" href="Applications.Continuity.PointwiseViaGentzen.html#3572" class="Bound">t</a> <a id="3574" class="Symbol">=</a> <a id="3576" href="Applications.Continuity.Definitions.html#461" class="Function">MoC-is-extensional</a> <a id="3595" href="Applications.Continuity.PointwiseViaGentzen.html#3772" class="Function">claim₀</a> <a id="3602" href="Applications.Continuity.PointwiseViaGentzen.html#3840" class="Function">claim₁</a>
 <a id="3610" class="Keyword">where</a>
  <a id="3618" href="Applications.Continuity.PointwiseViaGentzen.html#3618" class="Function">cor</a> <a id="3622" class="Symbol">:</a> <a id="3624" class="Symbol">(</a><a id="3625" href="Applications.Continuity.PointwiseViaGentzen.html#3625" class="Bound">α</a> <a id="3627" class="Symbol">:</a> <a id="3629" href="Preliminaries.html#4013" class="Function">ℕᴺ</a><a id="3631" class="Symbol">)</a> <a id="3633" class="Symbol">→</a> <a id="3635" href="Applications.Continuity.PointwiseViaGentzen.html#1979" class="Function">Rι</a> <a id="3638" href="Applications.Continuity.PointwiseViaGentzen.html#3625" class="Bound">α</a> <a id="3640" class="Symbol">(</a><a id="3641" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="3643" href="Applications.Continuity.PointwiseViaGentzen.html#3572" class="Bound">t</a> <a id="3645" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="3647" href="Applications.Continuity.PointwiseViaGentzen.html#3625" class="Bound">α</a><a id="3648" class="Symbol">)</a> <a id="3650" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="3652" href="Applications.Continuity.PointwiseViaGentzen.html#3572" class="Bound">t</a> <a id="3654" href="Framework.Gentzen.Translation.html#1626" class="Function Operator">ᴶ</a> <a id="3656" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="3658" href="Applications.Continuity.PointwiseViaGentzen.html#1757" class="Function">Ω</a> <a id="3660" href="SystemT.Base.html#1723" class="Function Operator">⟧</a>
  <a id="3664" href="Applications.Continuity.PointwiseViaGentzen.html#3618" class="Function">cor</a> <a id="3668" href="Applications.Continuity.PointwiseViaGentzen.html#3668" class="Bound">α</a> <a id="3670" class="Symbol">=</a> <a id="3672" href="Framework.Gentzen.LogicalRelation.html#2314" class="Function">FTLR</a> <a id="3677" href="Applications.Continuity.PointwiseViaGentzen.html#3572" class="Bound">t</a> <a id="3679" href="Preliminaries.html#2546" class="InductiveConstructor">⋆</a> <a id="3681" class="Symbol">(λ</a> <a id="3684" class="Symbol">{</a><a id="3685" href="Applications.Continuity.PointwiseViaGentzen.html#3685" class="Bound">n</a><a id="3686" class="Symbol">}</a> <a id="3688" class="Symbol">{</a><a id="3689" href="Applications.Continuity.PointwiseViaGentzen.html#3689" class="Bound">w</a><a id="3690" class="Symbol">}</a> <a id="3692" class="Symbol">→</a> <a id="3694" href="Applications.Continuity.PointwiseViaGentzen.html#3083" class="Function">RΩ</a> <a id="3697" href="Preliminaries.html#2546" class="InductiveConstructor">⋆</a> <a id="3699" href="Applications.Continuity.PointwiseViaGentzen.html#3668" class="Bound">α</a> <a id="3701" class="Symbol">{</a><a id="3702" href="Applications.Continuity.PointwiseViaGentzen.html#3685" class="Bound">n</a><a id="3703" class="Symbol">}</a> <a id="3705" class="Symbol">{</a><a id="3706" href="Applications.Continuity.PointwiseViaGentzen.html#3689" class="Bound">w</a><a id="3707" class="Symbol">})</a>
   <a id="3713" class="Keyword">where</a>
    <a id="3723" class="Keyword">open</a> <a id="3728" href="Framework.Gentzen.LogicalRelation.html#2256" class="Module">LR.Soundness</a> <a id="3741" href="Applications.Continuity.PointwiseViaGentzen.html#3668" class="Bound">α</a> <a id="3743" class="Symbol">(</a><a id="3744" href="Applications.Continuity.PointwiseViaGentzen.html#2284" class="Function">Rη</a> <a id="3747" href="Applications.Continuity.PointwiseViaGentzen.html#3668" class="Bound">α</a><a id="3748" class="Symbol">)</a> <a id="3750" class="Symbol">(</a><a id="3751" href="Applications.Continuity.PointwiseViaGentzen.html#2352" class="Function">Rκ</a> <a id="3754" href="Applications.Continuity.PointwiseViaGentzen.html#3668" class="Bound">α</a><a id="3755" class="Symbol">)</a> <a id="3757" class="Keyword">using</a> <a id="3763" class="Symbol">(</a><a id="3764" href="Framework.Gentzen.LogicalRelation.html#2314" class="Function">FTLR</a><a id="3768" class="Symbol">)</a>
  <a id="3772" href="Applications.Continuity.PointwiseViaGentzen.html#3772" class="Function">claim₀</a> <a id="3779" class="Symbol">:</a> <a id="3781" class="Symbol">∀</a> <a id="3783" href="Applications.Continuity.PointwiseViaGentzen.html#3783" class="Bound">α</a> <a id="3785" class="Symbol">→</a> <a id="3787" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="3789" href="Applications.Continuity.PointwiseViaGentzen.html#3572" class="Bound">t</a> <a id="3791" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="3793" href="Applications.Continuity.PointwiseViaGentzen.html#3783" class="Bound">α</a> <a id="3795" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="3797" href="Applications.Continuity.PointwiseViaGentzen.html#1883" class="Function">V</a> <a id="3799" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="3801" href="Applications.Continuity.PointwiseViaGentzen.html#3572" class="Bound">t</a> <a id="3803" href="Framework.Gentzen.Translation.html#1626" class="Function Operator">ᴶ</a> <a id="3805" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="3807" href="Applications.Continuity.PointwiseViaGentzen.html#1757" class="Function">Ω</a> <a id="3809" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="3811" href="Applications.Continuity.PointwiseViaGentzen.html#3783" class="Bound">α</a>
  <a id="3815" href="Applications.Continuity.PointwiseViaGentzen.html#3772" class="Function">claim₀</a> <a id="3822" href="Applications.Continuity.PointwiseViaGentzen.html#3822" class="Bound">α</a> <a id="3824" class="Symbol">=</a> <a id="3826" href="Preliminaries.html#2060" class="Field">pr₁</a> <a id="3830" class="Symbol">(</a><a id="3831" href="Applications.Continuity.PointwiseViaGentzen.html#3618" class="Function">cor</a> <a id="3835" href="Applications.Continuity.PointwiseViaGentzen.html#3822" class="Bound">α</a><a id="3836" class="Symbol">)</a>
  <a id="3840" href="Applications.Continuity.PointwiseViaGentzen.html#3840" class="Function">claim₁</a> <a id="3847" class="Symbol">:</a> <a id="3849" href="Applications.Continuity.PointwiseViaGentzen.html#1885" class="Function">M</a> <a id="3851" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="3853" href="Applications.Continuity.PointwiseViaGentzen.html#3572" class="Bound">t</a> <a id="3855" href="Framework.Gentzen.Translation.html#1626" class="Function Operator">ᴶ</a> <a id="3857" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="3859" href="Applications.Continuity.PointwiseViaGentzen.html#1757" class="Function">Ω</a> <a id="3861" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="3863" href="Applications.Continuity.Definitions.html#311" class="Function Operator">is-a-modulus-of-pointwise-continuity-of</a> <a id="3903" href="Applications.Continuity.PointwiseViaGentzen.html#1883" class="Function">V</a> <a id="3905" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="3907" href="Applications.Continuity.PointwiseViaGentzen.html#3572" class="Bound">t</a> <a id="3909" href="Framework.Gentzen.Translation.html#1626" class="Function Operator">ᴶ</a> <a id="3911" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="3913" href="Applications.Continuity.PointwiseViaGentzen.html#1757" class="Function">Ω</a> <a id="3915" href="SystemT.Base.html#1723" class="Function Operator">⟧</a>
  <a id="3919" href="Applications.Continuity.PointwiseViaGentzen.html#3840" class="Function">claim₁</a> <a id="3926" href="Applications.Continuity.PointwiseViaGentzen.html#3926" class="Bound">α</a> <a id="3928" class="Symbol">=</a> <a id="3930" href="Preliminaries.html#2070" class="Field">pr₂</a> <a id="3934" class="Symbol">(</a><a id="3935" href="Applications.Continuity.PointwiseViaGentzen.html#3618" class="Function">cor</a> <a id="3939" href="Applications.Continuity.PointwiseViaGentzen.html#3926" class="Bound">α</a><a id="3940" class="Symbol">)</a>

<a id="3943" class="Markup">\end{code}</a><a id="3953" class="Background">
</a></pre></body></html>

==> anc/html/Applications.Continuity.PointwiseViaKuroda.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Applications.Continuity.PointwiseViaKuroda</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">
 ==================================================================
 =                                                                =
 =  Application: Pointwise continuity via the Kuroda Translation  =
 =                                                                =
 ==================================================================

    Chuangjie Xu, September 2022

    Updated in October 2026 and restructured in November 2026

This module instantiates the Kuroda-style monadic translation with a
nucleus for pointwise continuity.


Updates in October 2026:

- Verified the extracted moduli using the fundamental theorem of
  logical relations.

</a><a id="658" class="Markup">\begin{code}</a>

<a id="672" class="Symbol">{-#</a> <a id="676" class="Keyword">OPTIONS</a> <a id="684" class="Pragma">--without-K</a> <a id="696" class="Pragma">--safe</a> <a id="703" class="Symbol">#-}</a>

<a id="708" class="Keyword">module</a> <a id="715" href="Applications.Continuity.PointwiseViaKuroda.html" class="Module">Applications.Continuity.PointwiseViaKuroda</a> <a id="758" class="Keyword">where</a>

<a id="765" class="Keyword">open</a> <a id="770" class="Keyword">import</a> <a id="777" href="Preliminaries.html" class="Module">Preliminaries</a>
<a id="791" class="Keyword">open</a> <a id="796" class="Keyword">import</a> <a id="803" href="SystemT.Base.html" class="Module">SystemT.Base</a>
<a id="816" class="Keyword">open</a> <a id="821" class="Keyword">import</a> <a id="828" href="SystemT.Auxiliaries.html" class="Module">SystemT.Auxiliaries</a>
<a id="848" class="Keyword">open</a> <a id="853" class="Keyword">import</a> <a id="860" href="Applications.Continuity.Definitions.html" class="Module">Applications.Continuity.Definitions</a>

<a id="897" class="Markup">\end{code}</a><a id="907" class="Background">

■ Pointwise-continuity nucleus for Kuroda translation

A computation carries both a value and a modulus on the input sequence
needed to determine that value. The operation η returns its value with
the incoming modulus. The operation κ takes the maximum of the incoming
modulus and the moduli returned by the two computations.

</a><a id="1236" class="Markup">\begin{code}</a>

<a id="J"></a><a id="1250" href="Applications.Continuity.PointwiseViaKuroda.html#1250" class="Function">J</a> <a id="1252" class="Symbol">:</a> <a id="1254" href="SystemT.Base.html#517" class="Datatype">Ty</a> <a id="1257" class="Symbol">→</a> <a id="1259" href="SystemT.Base.html#517" class="Datatype">Ty</a>
<a id="1262" href="Applications.Continuity.PointwiseViaKuroda.html#1250" class="Function">J</a> <a id="1264" href="Applications.Continuity.PointwiseViaKuroda.html#1264" class="Bound">σ</a> <a id="1266" class="Symbol">=</a> <a id="1268" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="1270" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1272" href="SystemT.Auxiliaries.html#734" class="Function">ιᶥ</a> <a id="1275" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1277" href="Applications.Continuity.PointwiseViaKuroda.html#1264" class="Bound">σ</a> <a id="1279" href="SystemT.Base.html#547" class="InductiveConstructor Operator">⊠</a> <a id="1281" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a>

<a id="η"></a><a id="1284" href="Applications.Continuity.PointwiseViaKuroda.html#1284" class="Function">η</a> <a id="1286" class="Symbol">:</a> <a id="1288" class="Symbol">{</a><a id="1289" href="Applications.Continuity.PointwiseViaKuroda.html#1289" class="Bound">Γ</a> <a id="1291" class="Symbol">:</a> <a id="1293" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="1296" class="Symbol">}</a> <a id="1298" class="Symbol">{</a><a id="1299" href="Applications.Continuity.PointwiseViaKuroda.html#1299" class="Bound">σ</a> <a id="1301" class="Symbol">:</a> <a id="1303" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="1305" class="Symbol">}</a> <a id="1307" class="Symbol">→</a> <a id="1309" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="1311" href="Applications.Continuity.PointwiseViaKuroda.html#1289" class="Bound">Γ</a> <a id="1313" class="Symbol">(</a><a id="1314" href="Applications.Continuity.PointwiseViaKuroda.html#1299" class="Bound">σ</a> <a id="1316" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1318" href="Applications.Continuity.PointwiseViaKuroda.html#1250" class="Function">J</a> <a id="1320" href="Applications.Continuity.PointwiseViaKuroda.html#1299" class="Bound">σ</a><a id="1321" class="Symbol">)</a>
<a id="1323" href="Applications.Continuity.PointwiseViaKuroda.html#1284" class="Function">η</a> <a id="1325" class="Symbol">=</a> <a id="1327" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="1331" class="Symbol">(</a><a id="1332" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="1336" class="Symbol">(</a><a id="1337" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="1341" class="Symbol">(</a><a id="1342" href="SystemT.Base.html#1003" class="InductiveConstructor">Pair</a> <a id="1347" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1349" href="SystemT.Base.html#2016" class="Function">ν₂</a> <a id="1352" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1354" href="SystemT.Base.html#1951" class="Function">ν₁</a><a id="1356" class="Symbol">)))</a>

<a id="κ"></a><a id="1361" href="Applications.Continuity.PointwiseViaKuroda.html#1361" class="Function">κ</a> <a id="1363" class="Symbol">:</a> <a id="1365" class="Symbol">{</a><a id="1366" href="Applications.Continuity.PointwiseViaKuroda.html#1366" class="Bound">Γ</a> <a id="1368" class="Symbol">:</a> <a id="1370" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="1373" class="Symbol">}</a> <a id="1375" class="Symbol">{</a><a id="1376" href="Applications.Continuity.PointwiseViaKuroda.html#1376" class="Bound">σ</a> <a id="1378" href="Applications.Continuity.PointwiseViaKuroda.html#1378" class="Bound">τ</a> <a id="1380" class="Symbol">:</a> <a id="1382" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="1384" class="Symbol">}</a> <a id="1386" class="Symbol">→</a> <a id="1388" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="1390" href="Applications.Continuity.PointwiseViaKuroda.html#1366" class="Bound">Γ</a> <a id="1392" class="Symbol">((</a><a id="1394" href="Applications.Continuity.PointwiseViaKuroda.html#1376" class="Bound">σ</a> <a id="1396" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1398" href="Applications.Continuity.PointwiseViaKuroda.html#1250" class="Function">J</a> <a id="1400" href="Applications.Continuity.PointwiseViaKuroda.html#1378" class="Bound">τ</a><a id="1401" class="Symbol">)</a> <a id="1403" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1405" href="Applications.Continuity.PointwiseViaKuroda.html#1250" class="Function">J</a> <a id="1407" href="Applications.Continuity.PointwiseViaKuroda.html#1376" class="Bound">σ</a> <a id="1409" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1411" href="Applications.Continuity.PointwiseViaKuroda.html#1250" class="Function">J</a> <a id="1413" href="Applications.Continuity.PointwiseViaKuroda.html#1378" class="Bound">τ</a><a id="1414" class="Symbol">)</a>
<a id="1416" href="Applications.Continuity.PointwiseViaKuroda.html#1361" class="Function">κ</a> <a id="1418" class="Symbol">=</a> <a id="1420" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="1424" class="Symbol">(</a><a id="1425" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="1429" class="Symbol">(</a><a id="1430" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="1434" class="Symbol">(</a><a id="1435" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="1439" class="Symbol">(</a><a id="1440" href="SystemT.Base.html#1003" class="InductiveConstructor">Pair</a> <a id="1445" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1447" class="Symbol">(</a><a id="1448" href="SystemT.Base.html#1044" class="InductiveConstructor">Pr1</a> <a id="1452" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1454" class="Symbol">(</a><a id="1455" href="SystemT.Base.html#2097" class="Function">ν₃</a> <a id="1458" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1460" class="Symbol">(</a><a id="1461" href="SystemT.Base.html#1044" class="InductiveConstructor">Pr1</a> <a id="1465" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1467" class="Symbol">(</a><a id="1468" href="SystemT.Base.html#2016" class="Function">ν₂</a> <a id="1471" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1473" href="SystemT.Base.html#1951" class="Function">ν₁</a> <a id="1476" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1478" href="SystemT.Base.html#1898" class="Function">ν₀</a><a id="1480" class="Symbol">))</a> <a id="1483" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1485" href="SystemT.Base.html#1951" class="Function">ν₁</a> <a id="1488" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1490" href="SystemT.Base.html#1898" class="Function">ν₀</a><a id="1492" class="Symbol">))</a>
                             <a id="1524" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1526" class="Symbol">(</a><a id="1527" href="SystemT.Auxiliaries.html#1189" class="Function">Max</a> <a id="1531" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1533" class="Symbol">(</a><a id="1534" href="SystemT.Auxiliaries.html#1189" class="Function">Max</a> <a id="1538" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1540" class="Symbol">(</a><a id="1541" href="SystemT.Base.html#1081" class="InductiveConstructor">Pr2</a> <a id="1545" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1547" class="Symbol">(</a><a id="1548" href="SystemT.Base.html#2097" class="Function">ν₃</a> <a id="1551" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1553" class="Symbol">(</a><a id="1554" href="SystemT.Base.html#1044" class="InductiveConstructor">Pr1</a> <a id="1558" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1560" class="Symbol">(</a><a id="1561" href="SystemT.Base.html#2016" class="Function">ν₂</a> <a id="1564" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1566" href="SystemT.Base.html#1951" class="Function">ν₁</a> <a id="1569" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1571" href="SystemT.Base.html#1898" class="Function">ν₀</a><a id="1573" class="Symbol">))</a> <a id="1576" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1578" href="SystemT.Base.html#1951" class="Function">ν₁</a> <a id="1581" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1583" href="SystemT.Base.html#1898" class="Function">ν₀</a><a id="1585" class="Symbol">))</a>
                                           <a id="1631" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1633" class="Symbol">(</a><a id="1634" href="SystemT.Base.html#1081" class="InductiveConstructor">Pr2</a> <a id="1638" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1640" class="Symbol">(</a><a id="1641" href="SystemT.Base.html#2016" class="Function">ν₂</a> <a id="1644" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1646" href="SystemT.Base.html#1951" class="Function">ν₁</a> <a id="1649" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1651" href="SystemT.Base.html#1898" class="Function">ν₀</a><a id="1653" class="Symbol">)))</a>
                                    <a id="1693" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1695" href="SystemT.Base.html#1951" class="Function">ν₁</a><a id="1697" class="Symbol">)))))</a>

<a id="1704" class="Keyword">open</a> <a id="1709" class="Keyword">import</a> <a id="1716" href="Framework.Kuroda.html" class="Module">Framework.Kuroda</a> <a id="1733" href="Applications.Continuity.PointwiseViaKuroda.html#1250" class="Function">J</a> <a id="1735" href="Applications.Continuity.PointwiseViaKuroda.html#1284" class="Function">η</a> <a id="1737" href="Applications.Continuity.PointwiseViaKuroda.html#1361" class="Function">κ</a>

<a id="1740" class="Markup">\end{code}</a><a id="1750" class="Background">

■ Generic element

A query at index i raises the incoming modulus n to max (suc i) n.

</a><a id="1839" class="Markup">\begin{code}</a>

<a id="q"></a><a id="1853" href="Applications.Continuity.PointwiseViaKuroda.html#1853" class="Function">q</a> <a id="1855" class="Symbol">:</a> <a id="1857" class="Symbol">{</a><a id="1858" href="Applications.Continuity.PointwiseViaKuroda.html#1858" class="Bound">Γ</a> <a id="1860" class="Symbol">:</a> <a id="1862" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="1865" class="Symbol">}</a> <a id="1867" class="Symbol">→</a> <a id="1869" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="1871" href="Applications.Continuity.PointwiseViaKuroda.html#1858" class="Bound">Γ</a> <a id="1873" class="Symbol">(</a><a id="1874" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="1876" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1878" href="Applications.Continuity.PointwiseViaKuroda.html#1250" class="Function">J</a> <a id="1880" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="1881" class="Symbol">)</a>
<a id="1883" href="Applications.Continuity.PointwiseViaKuroda.html#1853" class="Function">q</a> <a id="1885" class="Symbol">=</a> <a id="1887" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="1891" class="Symbol">(</a><a id="1892" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="1896" class="Symbol">(</a><a id="1897" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="1901" class="Symbol">(</a><a id="1902" href="SystemT.Base.html#1003" class="InductiveConstructor">Pair</a> <a id="1907" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1909" class="Symbol">(</a><a id="1910" href="SystemT.Base.html#1898" class="Function">ν₀</a> <a id="1913" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1915" href="SystemT.Base.html#2016" class="Function">ν₂</a><a id="1917" class="Symbol">)</a> <a id="1919" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1921" class="Symbol">(</a><a id="1922" href="SystemT.Auxiliaries.html#1189" class="Function">Max</a> <a id="1926" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1928" class="Symbol">(</a><a id="1929" href="SystemT.Base.html#934" class="InductiveConstructor">Suc</a> <a id="1933" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1935" href="SystemT.Base.html#2016" class="Function">ν₂</a><a id="1937" class="Symbol">)</a> <a id="1939" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1941" href="SystemT.Base.html#1951" class="Function">ν₁</a><a id="1943" class="Symbol">))))</a>

<a id="Ω"></a><a id="1949" href="Applications.Continuity.PointwiseViaKuroda.html#1949" class="Function">Ω</a> <a id="1951" class="Symbol">:</a> <a id="1953" class="Symbol">{</a><a id="1954" href="Applications.Continuity.PointwiseViaKuroda.html#1954" class="Bound">Γ</a> <a id="1956" class="Symbol">:</a> <a id="1958" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="1961" class="Symbol">}</a> <a id="1963" class="Symbol">→</a> <a id="1965" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="1967" href="Applications.Continuity.PointwiseViaKuroda.html#1954" class="Bound">Γ</a> <a id="1969" class="Symbol">(</a><a id="1970" href="Applications.Continuity.PointwiseViaKuroda.html#1250" class="Function">J</a> <a id="1972" class="Symbol">(</a><a id="1973" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="1975" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1977" href="Applications.Continuity.PointwiseViaKuroda.html#1250" class="Function">J</a> <a id="1979" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="1980" class="Symbol">))</a>
<a id="1983" href="Applications.Continuity.PointwiseViaKuroda.html#1949" class="Function">Ω</a> <a id="1985" class="Symbol">=</a> <a id="1987" href="Applications.Continuity.PointwiseViaKuroda.html#1284" class="Function">η</a> <a id="1989" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1991" href="Applications.Continuity.PointwiseViaKuroda.html#1853" class="Function">q</a>

<a id="1994" class="Markup">\end{code}</a><a id="2004" class="Background">

■ Logical relations for pointwise continuity

We define `V` and `C` together because `C` uses `V` to compare
the returned value.  The maps `V→K` and `K→V` let us pass between
this local relation and the one used by the framework.

</a><a id="2237" class="Markup">\begin{code}</a>

<a id="2251" class="Keyword">module</a> <a id="At"></a><a id="2258" href="Applications.Continuity.PointwiseViaKuroda.html#2258" class="Module">At</a> <a id="2261" class="Symbol">(</a><a id="2262" href="Applications.Continuity.PointwiseViaKuroda.html#2262" class="Bound">α</a> <a id="2264" class="Symbol">:</a> <a id="2266" href="Preliminaries.html#4013" class="Function">ℕᴺ</a><a id="2268" class="Symbol">)</a> <a id="2270" class="Symbol">(</a><a id="2271" href="Applications.Continuity.PointwiseViaKuroda.html#2271" class="Bound">n</a> <a id="2273" class="Symbol">:</a> <a id="2275" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="2276" class="Symbol">)</a> <a id="2278" class="Keyword">where</a>

 <a id="2286" class="Keyword">mutual</a>
  <a id="At.V"></a><a id="2295" href="Applications.Continuity.PointwiseViaKuroda.html#2295" class="Function">V</a> <a id="2297" class="Symbol">:</a> <a id="2299" class="Symbol">(</a><a id="2300" href="Applications.Continuity.PointwiseViaKuroda.html#2300" class="Bound">ρ</a> <a id="2302" class="Symbol">:</a> <a id="2304" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="2306" class="Symbol">)</a> <a id="2308" class="Symbol">→</a> <a id="2310" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="2312" href="Applications.Continuity.PointwiseViaKuroda.html#2300" class="Bound">ρ</a> <a id="2314" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a> <a id="2317" class="Symbol">→</a> <a id="2319" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="2321" href="Framework.Kuroda.html#1210" class="Function Operator">⟨</a> <a id="2323" href="Applications.Continuity.PointwiseViaKuroda.html#2300" class="Bound">ρ</a> <a id="2325" href="Framework.Kuroda.html#1210" class="Function Operator">⟩</a> <a id="2327" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a> <a id="2330" class="Symbol">→</a> <a id="2332" href="Agda.Primitive.html#388" class="Primitive">Set</a>
  <a id="2338" href="Applications.Continuity.PointwiseViaKuroda.html#2295" class="Function">V</a> <a id="2340" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="2342" href="Applications.Continuity.PointwiseViaKuroda.html#2342" class="Bound">x</a> <a id="2344" href="Applications.Continuity.PointwiseViaKuroda.html#2344" class="Bound">a</a> <a id="2346" class="Symbol">=</a> <a id="2348" href="Applications.Continuity.PointwiseViaKuroda.html#2342" class="Bound">x</a> <a id="2350" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="2352" href="Applications.Continuity.PointwiseViaKuroda.html#2344" class="Bound">a</a>
  <a id="2356" href="Applications.Continuity.PointwiseViaKuroda.html#2295" class="Function">V</a> <a id="2358" class="Symbol">(</a><a id="2359" href="Applications.Continuity.PointwiseViaKuroda.html#2359" class="Bound">σ</a> <a id="2361" href="SystemT.Base.html#547" class="InductiveConstructor Operator">⊠</a> <a id="2363" href="Applications.Continuity.PointwiseViaKuroda.html#2363" class="Bound">τ</a><a id="2364" class="Symbol">)</a> <a id="2366" href="Applications.Continuity.PointwiseViaKuroda.html#2366" class="Bound">x</a> <a id="2368" href="Applications.Continuity.PointwiseViaKuroda.html#2368" class="Bound">a</a> <a id="2370" class="Symbol">=</a> <a id="2372" href="Applications.Continuity.PointwiseViaKuroda.html#2295" class="Function">V</a> <a id="2374" href="Applications.Continuity.PointwiseViaKuroda.html#2359" class="Bound">σ</a> <a id="2376" class="Symbol">(</a><a id="2377" href="Preliminaries.html#2060" class="Field">pr₁</a> <a id="2381" href="Applications.Continuity.PointwiseViaKuroda.html#2366" class="Bound">x</a><a id="2382" class="Symbol">)</a> <a id="2384" class="Symbol">(</a><a id="2385" href="Preliminaries.html#2060" class="Field">pr₁</a> <a id="2389" href="Applications.Continuity.PointwiseViaKuroda.html#2368" class="Bound">a</a><a id="2390" class="Symbol">)</a> <a id="2392" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="2394" href="Applications.Continuity.PointwiseViaKuroda.html#2295" class="Function">V</a> <a id="2396" href="Applications.Continuity.PointwiseViaKuroda.html#2363" class="Bound">τ</a> <a id="2398" class="Symbol">(</a><a id="2399" href="Preliminaries.html#2070" class="Field">pr₂</a> <a id="2403" href="Applications.Continuity.PointwiseViaKuroda.html#2366" class="Bound">x</a><a id="2404" class="Symbol">)</a> <a id="2406" class="Symbol">(</a><a id="2407" href="Preliminaries.html#2070" class="Field">pr₂</a> <a id="2411" href="Applications.Continuity.PointwiseViaKuroda.html#2368" class="Bound">a</a><a id="2412" class="Symbol">)</a>
  <a id="2416" href="Applications.Continuity.PointwiseViaKuroda.html#2295" class="Function">V</a> <a id="2418" class="Symbol">(</a><a id="2419" href="Applications.Continuity.PointwiseViaKuroda.html#2419" class="Bound">σ</a> <a id="2421" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="2423" href="Applications.Continuity.PointwiseViaKuroda.html#2423" class="Bound">τ</a><a id="2424" class="Symbol">)</a> <a id="2426" href="Applications.Continuity.PointwiseViaKuroda.html#2426" class="Bound">f</a> <a id="2428" href="Applications.Continuity.PointwiseViaKuroda.html#2428" class="Bound">g</a> <a id="2430" class="Symbol">=</a> <a id="2432" class="Symbol">∀</a> <a id="2434" class="Symbol">{</a><a id="2435" href="Applications.Continuity.PointwiseViaKuroda.html#2435" class="Bound">x</a> <a id="2437" href="Applications.Continuity.PointwiseViaKuroda.html#2437" class="Bound">a</a><a id="2438" class="Symbol">}</a> <a id="2440" class="Symbol">→</a> <a id="2442" href="Applications.Continuity.PointwiseViaKuroda.html#2295" class="Function">V</a> <a id="2444" href="Applications.Continuity.PointwiseViaKuroda.html#2419" class="Bound">σ</a> <a id="2446" href="Applications.Continuity.PointwiseViaKuroda.html#2435" class="Bound">x</a> <a id="2448" href="Applications.Continuity.PointwiseViaKuroda.html#2437" class="Bound">a</a> <a id="2450" class="Symbol">→</a> <a id="2452" href="Applications.Continuity.PointwiseViaKuroda.html#2471" class="Function">C</a> <a id="2454" href="Applications.Continuity.PointwiseViaKuroda.html#2423" class="Bound">τ</a> <a id="2456" class="Symbol">(</a><a id="2457" href="Applications.Continuity.PointwiseViaKuroda.html#2426" class="Bound">f</a> <a id="2459" href="Applications.Continuity.PointwiseViaKuroda.html#2435" class="Bound">x</a><a id="2460" class="Symbol">)</a> <a id="2462" class="Symbol">(</a><a id="2463" href="Applications.Continuity.PointwiseViaKuroda.html#2428" class="Bound">g</a> <a id="2465" href="Applications.Continuity.PointwiseViaKuroda.html#2437" class="Bound">a</a><a id="2466" class="Symbol">)</a>

  <a id="At.C"></a><a id="2471" href="Applications.Continuity.PointwiseViaKuroda.html#2471" class="Function">C</a> <a id="2473" class="Symbol">:</a> <a id="2475" class="Symbol">(</a><a id="2476" href="Applications.Continuity.PointwiseViaKuroda.html#2476" class="Bound">ρ</a> <a id="2478" class="Symbol">:</a> <a id="2480" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="2482" class="Symbol">)</a> <a id="2484" class="Symbol">→</a> <a id="2486" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="2488" href="Applications.Continuity.PointwiseViaKuroda.html#2476" class="Bound">ρ</a> <a id="2490" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a> <a id="2493" class="Symbol">→</a> <a id="2495" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="2497" href="Applications.Continuity.PointwiseViaKuroda.html#1250" class="Function">J</a> <a id="2499" href="Framework.Kuroda.html#1210" class="Function Operator">⟨</a> <a id="2501" href="Applications.Continuity.PointwiseViaKuroda.html#2476" class="Bound">ρ</a> <a id="2503" href="Framework.Kuroda.html#1210" class="Function Operator">⟩</a> <a id="2505" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a> <a id="2508" class="Symbol">→</a> <a id="2510" href="Agda.Primitive.html#388" class="Primitive">Set</a>
  <a id="2516" href="Applications.Continuity.PointwiseViaKuroda.html#2471" class="Function">C</a> <a id="2518" href="Applications.Continuity.PointwiseViaKuroda.html#2518" class="Bound">ρ</a> <a id="2520" href="Applications.Continuity.PointwiseViaKuroda.html#2520" class="Bound">x</a> <a id="2522" href="Applications.Continuity.PointwiseViaKuroda.html#2522" class="Bound">w</a> <a id="2524" class="Symbol">=</a> <a id="2526" href="Applications.Continuity.PointwiseViaKuroda.html#2295" class="Function">V</a> <a id="2528" href="Applications.Continuity.PointwiseViaKuroda.html#2518" class="Bound">ρ</a> <a id="2530" href="Applications.Continuity.PointwiseViaKuroda.html#2520" class="Bound">x</a> <a id="2532" class="Symbol">(</a><a id="2533" href="Preliminaries.html#2060" class="Field">pr₁</a> <a id="2537" class="Symbol">(</a><a id="2538" href="Applications.Continuity.PointwiseViaKuroda.html#2522" class="Bound">w</a> <a id="2540" href="Applications.Continuity.PointwiseViaKuroda.html#2271" class="Bound">n</a> <a id="2542" href="Applications.Continuity.PointwiseViaKuroda.html#2262" class="Bound">α</a><a id="2543" class="Symbol">))</a>
           <a id="2557" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="2559" class="Symbol">(</a><a id="2560" href="Applications.Continuity.PointwiseViaKuroda.html#2271" class="Bound">n</a> <a id="2562" href="Preliminaries.html#3062" class="Datatype Operator">≤</a> <a id="2564" href="Preliminaries.html#2070" class="Field">pr₂</a> <a id="2568" class="Symbol">(</a><a id="2569" href="Applications.Continuity.PointwiseViaKuroda.html#2522" class="Bound">w</a> <a id="2571" href="Applications.Continuity.PointwiseViaKuroda.html#2271" class="Bound">n</a> <a id="2573" href="Applications.Continuity.PointwiseViaKuroda.html#2262" class="Bound">α</a><a id="2574" class="Symbol">))</a>
           <a id="2588" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="2590" class="Symbol">(∀</a> <a id="2593" href="Applications.Continuity.PointwiseViaKuroda.html#2593" class="Bound">β</a> <a id="2595" class="Symbol">→</a> <a id="2597" href="Applications.Continuity.PointwiseViaKuroda.html#2262" class="Bound">α</a> <a id="2599" href="Preliminaries.html#4275" class="Datatype Operator">≡[</a> <a id="2602" href="Preliminaries.html#2070" class="Field">pr₂</a> <a id="2606" class="Symbol">(</a><a id="2607" href="Applications.Continuity.PointwiseViaKuroda.html#2522" class="Bound">w</a> <a id="2609" href="Applications.Continuity.PointwiseViaKuroda.html#2271" class="Bound">n</a> <a id="2611" href="Applications.Continuity.PointwiseViaKuroda.html#2262" class="Bound">α</a><a id="2612" class="Symbol">)</a> <a id="2614" href="Preliminaries.html#4275" class="Datatype Operator">]</a> <a id="2616" href="Applications.Continuity.PointwiseViaKuroda.html#2593" class="Bound">β</a>
                    <a id="2638" class="Symbol">→</a> <a id="2640" href="Preliminaries.html#2060" class="Field">pr₁</a> <a id="2644" class="Symbol">(</a><a id="2645" href="Applications.Continuity.PointwiseViaKuroda.html#2522" class="Bound">w</a> <a id="2647" href="Applications.Continuity.PointwiseViaKuroda.html#2271" class="Bound">n</a> <a id="2649" href="Applications.Continuity.PointwiseViaKuroda.html#2593" class="Bound">β</a><a id="2650" class="Symbol">)</a> <a id="2652" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="2654" href="Preliminaries.html#2060" class="Field">pr₁</a> <a id="2658" class="Symbol">(</a><a id="2659" href="Applications.Continuity.PointwiseViaKuroda.html#2522" class="Bound">w</a> <a id="2661" href="Applications.Continuity.PointwiseViaKuroda.html#2271" class="Bound">n</a> <a id="2663" href="Applications.Continuity.PointwiseViaKuroda.html#2262" class="Bound">α</a><a id="2664" class="Symbol">))</a>

 <a id="2669" class="Keyword">module</a> <a id="At.K"></a><a id="2676" href="Applications.Continuity.PointwiseViaKuroda.html#2676" class="Module">K</a> <a id="2678" class="Symbol">=</a> <a id="2680" href="Framework.Kuroda.html#2418" class="Module">LogicalRelation</a> <a id="2696" href="Applications.Continuity.PointwiseViaKuroda.html#2471" class="Function">C</a>

 <a id="2700" class="Keyword">mutual</a>
  <a id="At.V→K"></a><a id="2709" href="Applications.Continuity.PointwiseViaKuroda.html#2709" class="Function">V→K</a> <a id="2713" class="Symbol">:</a> <a id="2715" class="Symbol">(</a><a id="2716" href="Applications.Continuity.PointwiseViaKuroda.html#2716" class="Bound">ρ</a> <a id="2718" class="Symbol">:</a> <a id="2720" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="2722" class="Symbol">)</a> <a id="2724" class="Symbol">→</a> <a id="2726" class="Symbol">∀</a> <a id="2728" class="Symbol">{</a><a id="2729" href="Applications.Continuity.PointwiseViaKuroda.html#2729" class="Bound">x</a> <a id="2731" href="Applications.Continuity.PointwiseViaKuroda.html#2731" class="Bound">a</a><a id="2732" class="Symbol">}</a> <a id="2734" class="Symbol">→</a> <a id="2736" href="Applications.Continuity.PointwiseViaKuroda.html#2295" class="Function">V</a> <a id="2738" href="Applications.Continuity.PointwiseViaKuroda.html#2716" class="Bound">ρ</a> <a id="2740" href="Applications.Continuity.PointwiseViaKuroda.html#2729" class="Bound">x</a> <a id="2742" href="Applications.Continuity.PointwiseViaKuroda.html#2731" class="Bound">a</a> <a id="2744" class="Symbol">→</a> <a id="2746" href="Framework.Kuroda.html#2495" class="Function">K.V</a> <a id="2750" href="Applications.Continuity.PointwiseViaKuroda.html#2716" class="Bound">ρ</a> <a id="2752" href="Applications.Continuity.PointwiseViaKuroda.html#2729" class="Bound">x</a> <a id="2754" href="Applications.Continuity.PointwiseViaKuroda.html#2731" class="Bound">a</a>
  <a id="2758" href="Applications.Continuity.PointwiseViaKuroda.html#2709" class="Function">V→K</a> <a id="2762" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="2764" href="Applications.Continuity.PointwiseViaKuroda.html#2764" class="Bound">e</a> <a id="2766" class="Symbol">=</a> <a id="2768" href="Applications.Continuity.PointwiseViaKuroda.html#2764" class="Bound">e</a>
  <a id="2772" href="Applications.Continuity.PointwiseViaKuroda.html#2709" class="Function">V→K</a> <a id="2776" class="Symbol">(</a><a id="2777" href="Applications.Continuity.PointwiseViaKuroda.html#2777" class="Bound">σ</a> <a id="2779" href="SystemT.Base.html#547" class="InductiveConstructor Operator">⊠</a> <a id="2781" href="Applications.Continuity.PointwiseViaKuroda.html#2781" class="Bound">τ</a><a id="2782" class="Symbol">)</a> <a id="2784" class="Symbol">(</a><a id="2785" href="Applications.Continuity.PointwiseViaKuroda.html#2785" class="Bound">p</a> <a id="2787" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="2789" href="Applications.Continuity.PointwiseViaKuroda.html#2789" class="Bound">q</a><a id="2790" class="Symbol">)</a> <a id="2792" class="Symbol">=</a> <a id="2794" href="Applications.Continuity.PointwiseViaKuroda.html#2709" class="Function">V→K</a> <a id="2798" href="Applications.Continuity.PointwiseViaKuroda.html#2777" class="Bound">σ</a> <a id="2800" href="Applications.Continuity.PointwiseViaKuroda.html#2785" class="Bound">p</a> <a id="2802" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="2804" href="Applications.Continuity.PointwiseViaKuroda.html#2709" class="Function">V→K</a> <a id="2808" href="Applications.Continuity.PointwiseViaKuroda.html#2781" class="Bound">τ</a> <a id="2810" href="Applications.Continuity.PointwiseViaKuroda.html#2789" class="Bound">q</a>
  <a id="2814" href="Applications.Continuity.PointwiseViaKuroda.html#2709" class="Function">V→K</a> <a id="2818" class="Symbol">(</a><a id="2819" href="Applications.Continuity.PointwiseViaKuroda.html#2819" class="Bound">σ</a> <a id="2821" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="2823" href="Applications.Continuity.PointwiseViaKuroda.html#2823" class="Bound">τ</a><a id="2824" class="Symbol">)</a> <a id="2826" href="Applications.Continuity.PointwiseViaKuroda.html#2826" class="Bound">φ</a> <a id="2828" href="Applications.Continuity.PointwiseViaKuroda.html#2828" class="Bound">θ</a> <a id="2830" class="Symbol">=</a> <a id="2832" href="Applications.Continuity.PointwiseViaKuroda.html#2826" class="Bound">φ</a> <a id="2834" class="Symbol">(</a><a id="2835" href="Applications.Continuity.PointwiseViaKuroda.html#2847" class="Function">K→V</a> <a id="2839" href="Applications.Continuity.PointwiseViaKuroda.html#2819" class="Bound">σ</a> <a id="2841" href="Applications.Continuity.PointwiseViaKuroda.html#2828" class="Bound">θ</a><a id="2842" class="Symbol">)</a>

  <a id="At.K→V"></a><a id="2847" href="Applications.Continuity.PointwiseViaKuroda.html#2847" class="Function">K→V</a> <a id="2851" class="Symbol">:</a> <a id="2853" class="Symbol">(</a><a id="2854" href="Applications.Continuity.PointwiseViaKuroda.html#2854" class="Bound">ρ</a> <a id="2856" class="Symbol">:</a> <a id="2858" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="2860" class="Symbol">)</a> <a id="2862" class="Symbol">→</a> <a id="2864" class="Symbol">∀</a> <a id="2866" class="Symbol">{</a><a id="2867" href="Applications.Continuity.PointwiseViaKuroda.html#2867" class="Bound">x</a> <a id="2869" href="Applications.Continuity.PointwiseViaKuroda.html#2869" class="Bound">a</a><a id="2870" class="Symbol">}</a> <a id="2872" class="Symbol">→</a> <a id="2874" href="Framework.Kuroda.html#2495" class="Function">K.V</a> <a id="2878" href="Applications.Continuity.PointwiseViaKuroda.html#2854" class="Bound">ρ</a> <a id="2880" href="Applications.Continuity.PointwiseViaKuroda.html#2867" class="Bound">x</a> <a id="2882" href="Applications.Continuity.PointwiseViaKuroda.html#2869" class="Bound">a</a> <a id="2884" class="Symbol">→</a> <a id="2886" href="Applications.Continuity.PointwiseViaKuroda.html#2295" class="Function">V</a> <a id="2888" href="Applications.Continuity.PointwiseViaKuroda.html#2854" class="Bound">ρ</a> <a id="2890" href="Applications.Continuity.PointwiseViaKuroda.html#2867" class="Bound">x</a> <a id="2892" href="Applications.Continuity.PointwiseViaKuroda.html#2869" class="Bound">a</a>
  <a id="2896" href="Applications.Continuity.PointwiseViaKuroda.html#2847" class="Function">K→V</a> <a id="2900" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="2902" href="Applications.Continuity.PointwiseViaKuroda.html#2902" class="Bound">e</a> <a id="2904" class="Symbol">=</a> <a id="2906" href="Applications.Continuity.PointwiseViaKuroda.html#2902" class="Bound">e</a>
  <a id="2910" href="Applications.Continuity.PointwiseViaKuroda.html#2847" class="Function">K→V</a> <a id="2914" class="Symbol">(</a><a id="2915" href="Applications.Continuity.PointwiseViaKuroda.html#2915" class="Bound">σ</a> <a id="2917" href="SystemT.Base.html#547" class="InductiveConstructor Operator">⊠</a> <a id="2919" href="Applications.Continuity.PointwiseViaKuroda.html#2919" class="Bound">τ</a><a id="2920" class="Symbol">)</a> <a id="2922" class="Symbol">(</a><a id="2923" href="Applications.Continuity.PointwiseViaKuroda.html#2923" class="Bound">p</a> <a id="2925" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="2927" href="Applications.Continuity.PointwiseViaKuroda.html#2927" class="Bound">q</a><a id="2928" class="Symbol">)</a> <a id="2930" class="Symbol">=</a> <a id="2932" href="Applications.Continuity.PointwiseViaKuroda.html#2847" class="Function">K→V</a> <a id="2936" href="Applications.Continuity.PointwiseViaKuroda.html#2915" class="Bound">σ</a> <a id="2938" href="Applications.Continuity.PointwiseViaKuroda.html#2923" class="Bound">p</a> <a id="2940" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="2942" href="Applications.Continuity.PointwiseViaKuroda.html#2847" class="Function">K→V</a> <a id="2946" href="Applications.Continuity.PointwiseViaKuroda.html#2919" class="Bound">τ</a> <a id="2948" href="Applications.Continuity.PointwiseViaKuroda.html#2927" class="Bound">q</a>
  <a id="2952" href="Applications.Continuity.PointwiseViaKuroda.html#2847" class="Function">K→V</a> <a id="2956" class="Symbol">(</a><a id="2957" href="Applications.Continuity.PointwiseViaKuroda.html#2957" class="Bound">σ</a> <a id="2959" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="2961" href="Applications.Continuity.PointwiseViaKuroda.html#2961" class="Bound">τ</a><a id="2962" class="Symbol">)</a> <a id="2964" href="Applications.Continuity.PointwiseViaKuroda.html#2964" class="Bound">φ</a> <a id="2966" href="Applications.Continuity.PointwiseViaKuroda.html#2966" class="Bound">θ</a> <a id="2968" class="Symbol">=</a> <a id="2970" href="Applications.Continuity.PointwiseViaKuroda.html#2964" class="Bound">φ</a> <a id="2972" class="Symbol">(</a><a id="2973" href="Applications.Continuity.PointwiseViaKuroda.html#2709" class="Function">V→K</a> <a id="2977" href="Applications.Continuity.PointwiseViaKuroda.html#2957" class="Bound">σ</a> <a id="2979" href="Applications.Continuity.PointwiseViaKuroda.html#2966" class="Bound">θ</a><a id="2980" class="Symbol">)</a>

 <a id="At.η-compatible"></a><a id="2984" href="Applications.Continuity.PointwiseViaKuroda.html#2984" class="Function">η-compatible</a> <a id="2997" class="Symbol">:</a> <a id="2999" href="Framework.Kuroda.html#3063" class="Function">K.η-compatible</a>
 <a id="3015" href="Applications.Continuity.PointwiseViaKuroda.html#2984" class="Function">η-compatible</a> <a id="3028" class="Symbol">{</a><a id="3029" class="Argument">ρ</a> <a id="3031" class="Symbol">=</a> <a id="3033" href="Applications.Continuity.PointwiseViaKuroda.html#3033" class="Bound">ρ</a><a id="3034" class="Symbol">}</a> <a id="3036" class="Symbol">_</a> <a id="3038" href="Applications.Continuity.PointwiseViaKuroda.html#3038" class="Bound">θ</a> <a id="3040" class="Symbol">=</a> <a id="3042" href="Applications.Continuity.PointwiseViaKuroda.html#2847" class="Function">K→V</a> <a id="3046" href="Applications.Continuity.PointwiseViaKuroda.html#3033" class="Bound">ρ</a> <a id="3048" href="Applications.Continuity.PointwiseViaKuroda.html#3038" class="Bound">θ</a> <a id="3050" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="3052" href="Preliminaries.html#3228" class="Function">≤refl</a> <a id="3058" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="3060" class="Symbol">λ</a> <a id="3062" href="Applications.Continuity.PointwiseViaKuroda.html#3062" class="Bound">β</a> <a id="3064" href="Applications.Continuity.PointwiseViaKuroda.html#3064" class="Bound">_</a> <a id="3066" class="Symbol">→</a> <a id="3068" href="Preliminaries.html#825" class="InductiveConstructor">refl</a>

 <a id="At.κ-compatible"></a><a id="3075" href="Applications.Continuity.PointwiseViaKuroda.html#3075" class="Function">κ-compatible</a> <a id="3088" class="Symbol">:</a> <a id="3090" href="Framework.Kuroda.html#3179" class="Function">K.κ-compatible</a>
 <a id="3106" href="Applications.Continuity.PointwiseViaKuroda.html#3075" class="Function">κ-compatible</a> <a id="3119" class="Symbol">{</a><a id="3120" class="Argument">σ</a> <a id="3122" class="Symbol">=</a> <a id="3124" href="Applications.Continuity.PointwiseViaKuroda.html#3124" class="Bound">σ</a><a id="3125" class="Symbol">}</a> <a id="3127" class="Symbol">{</a><a id="3128" class="Argument">τ</a> <a id="3130" class="Symbol">=</a> <a id="3132" href="Applications.Continuity.PointwiseViaKuroda.html#3132" class="Bound">τ</a><a id="3133" class="Symbol">}</a> <a id="3135" href="Applications.Continuity.PointwiseViaKuroda.html#3135" class="Bound">γ</a> <a id="3137" class="Symbol">{</a><a id="3138" class="Argument">f</a> <a id="3140" class="Symbol">=</a> <a id="3142" href="Applications.Continuity.PointwiseViaKuroda.html#3142" class="Bound">f</a><a id="3143" class="Symbol">}</a> <a id="3145" class="Symbol">{</a><a id="3146" class="Argument">g</a> <a id="3148" class="Symbol">=</a> <a id="3150" href="Applications.Continuity.PointwiseViaKuroda.html#3150" class="Bound">g</a><a id="3151" class="Symbol">}</a>
              <a id="3167" href="Applications.Continuity.PointwiseViaKuroda.html#3167" class="Bound">ζ</a> <a id="3169" class="Symbol">{</a><a id="3170" class="Argument">x</a> <a id="3172" class="Symbol">=</a> <a id="3174" href="Applications.Continuity.PointwiseViaKuroda.html#3174" class="Bound">x</a><a id="3175" class="Symbol">}</a> <a id="3177" class="Symbol">{</a><a id="3178" class="Argument">w</a> <a id="3180" class="Symbol">=</a> <a id="3182" href="Applications.Continuity.PointwiseViaKuroda.html#3182" class="Bound">w</a><a id="3183" class="Symbol">}</a> <a id="3185" class="Symbol">(</a><a id="3186" href="Applications.Continuity.PointwiseViaKuroda.html#3186" class="Bound">θ</a> <a id="3188" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="3190" class="Symbol">_</a> <a id="3192" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="3194" href="Applications.Continuity.PointwiseViaKuroda.html#3194" class="Bound">stablew</a><a id="3201" class="Symbol">)</a> <a id="3203" class="Symbol">=</a>
   <a id="3208" href="Preliminaries.html#2060" class="Field">pr₁</a> <a id="3212" href="Applications.Continuity.PointwiseViaKuroda.html#3346" class="Function">p</a> <a id="3214" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="3216" href="SystemT.Auxiliaries.html#1802" class="Function">Max-spec₁</a> <a id="3226" class="Symbol">(</a><a id="3227" href="SystemT.Auxiliaries.html#1314" class="Function">max</a> <a id="3231" href="Applications.Continuity.PointwiseViaKuroda.html#3297" class="Function">k</a> <a id="3233" href="Applications.Continuity.PointwiseViaKuroda.html#3295" class="Function">m</a><a id="3234" class="Symbol">)</a> <a id="3236" href="Applications.Continuity.PointwiseViaKuroda.html#2271" class="Bound">n</a> <a id="3238" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="3240" href="Applications.Continuity.PointwiseViaKuroda.html#3388" class="Function">stable</a>
  <a id="3249" class="Keyword">where</a>
   <a id="3258" href="Applications.Continuity.PointwiseViaKuroda.html#3258" class="Function">a</a> <a id="3260" class="Symbol">:</a> <a id="3262" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="3264" href="Framework.Kuroda.html#1210" class="Function Operator">⟨</a> <a id="3266" href="Applications.Continuity.PointwiseViaKuroda.html#3124" class="Bound">σ</a> <a id="3268" href="Framework.Kuroda.html#1210" class="Function Operator">⟩</a> <a id="3270" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a>
   <a id="3276" href="Applications.Continuity.PointwiseViaKuroda.html#3258" class="Function">a</a> <a id="3278" class="Symbol">=</a> <a id="3280" href="Preliminaries.html#2060" class="Field">pr₁</a> <a id="3284" class="Symbol">(</a><a id="3285" href="Applications.Continuity.PointwiseViaKuroda.html#3182" class="Bound">w</a> <a id="3287" href="Applications.Continuity.PointwiseViaKuroda.html#2271" class="Bound">n</a> <a id="3289" href="Applications.Continuity.PointwiseViaKuroda.html#2262" class="Bound">α</a><a id="3290" class="Symbol">)</a>
   <a id="3295" href="Applications.Continuity.PointwiseViaKuroda.html#3295" class="Function">m</a> <a id="3297" href="Applications.Continuity.PointwiseViaKuroda.html#3297" class="Function">k</a> <a id="3299" class="Symbol">:</a> <a id="3301" href="Preliminaries.html#2603" class="Datatype">ℕ</a>
   <a id="3306" href="Applications.Continuity.PointwiseViaKuroda.html#3295" class="Function">m</a> <a id="3308" class="Symbol">=</a> <a id="3310" href="Preliminaries.html#2070" class="Field">pr₂</a> <a id="3314" class="Symbol">(</a><a id="3315" href="Applications.Continuity.PointwiseViaKuroda.html#3182" class="Bound">w</a> <a id="3317" href="Applications.Continuity.PointwiseViaKuroda.html#2271" class="Bound">n</a> <a id="3319" href="Applications.Continuity.PointwiseViaKuroda.html#2262" class="Bound">α</a><a id="3320" class="Symbol">)</a>
   <a id="3325" href="Applications.Continuity.PointwiseViaKuroda.html#3297" class="Function">k</a> <a id="3327" class="Symbol">=</a> <a id="3329" href="Preliminaries.html#2070" class="Field">pr₂</a> <a id="3333" class="Symbol">(</a><a id="3334" href="Applications.Continuity.PointwiseViaKuroda.html#3150" class="Bound">g</a> <a id="3336" href="Applications.Continuity.PointwiseViaKuroda.html#3258" class="Function">a</a> <a id="3338" href="Applications.Continuity.PointwiseViaKuroda.html#2271" class="Bound">n</a> <a id="3340" href="Applications.Continuity.PointwiseViaKuroda.html#2262" class="Bound">α</a><a id="3341" class="Symbol">)</a>
   <a id="3346" href="Applications.Continuity.PointwiseViaKuroda.html#3346" class="Function">p</a> <a id="3348" class="Symbol">:</a> <a id="3350" href="Applications.Continuity.PointwiseViaKuroda.html#2471" class="Function">C</a> <a id="3352" href="Applications.Continuity.PointwiseViaKuroda.html#3132" class="Bound">τ</a> <a id="3354" class="Symbol">(</a><a id="3355" href="Applications.Continuity.PointwiseViaKuroda.html#3142" class="Bound">f</a> <a id="3357" href="Applications.Continuity.PointwiseViaKuroda.html#3174" class="Bound">x</a><a id="3358" class="Symbol">)</a> <a id="3360" class="Symbol">(</a><a id="3361" href="Applications.Continuity.PointwiseViaKuroda.html#3150" class="Bound">g</a> <a id="3363" href="Applications.Continuity.PointwiseViaKuroda.html#3258" class="Function">a</a><a id="3364" class="Symbol">)</a>
   <a id="3369" href="Applications.Continuity.PointwiseViaKuroda.html#3346" class="Function">p</a> <a id="3371" class="Symbol">=</a> <a id="3373" href="Applications.Continuity.PointwiseViaKuroda.html#3167" class="Bound">ζ</a> <a id="3375" class="Symbol">(</a><a id="3376" href="Applications.Continuity.PointwiseViaKuroda.html#2709" class="Function">V→K</a> <a id="3380" href="Applications.Continuity.PointwiseViaKuroda.html#3124" class="Bound">σ</a> <a id="3382" href="Applications.Continuity.PointwiseViaKuroda.html#3186" class="Bound">θ</a><a id="3383" class="Symbol">)</a>
   <a id="3388" href="Applications.Continuity.PointwiseViaKuroda.html#3388" class="Function">stable</a> <a id="3395" class="Symbol">:</a> <a id="3397" class="Symbol">∀</a> <a id="3399" href="Applications.Continuity.PointwiseViaKuroda.html#3399" class="Bound">β</a> <a id="3401" class="Symbol">→</a> <a id="3403" href="Applications.Continuity.PointwiseViaKuroda.html#2262" class="Bound">α</a> <a id="3405" href="Preliminaries.html#4275" class="Datatype Operator">≡[</a> <a id="3408" href="SystemT.Auxiliaries.html#1314" class="Function">max</a> <a id="3412" class="Symbol">(</a><a id="3413" href="SystemT.Auxiliaries.html#1314" class="Function">max</a> <a id="3417" href="Applications.Continuity.PointwiseViaKuroda.html#3297" class="Function">k</a> <a id="3419" href="Applications.Continuity.PointwiseViaKuroda.html#3295" class="Function">m</a><a id="3420" class="Symbol">)</a> <a id="3422" href="Applications.Continuity.PointwiseViaKuroda.html#2271" class="Bound">n</a> <a id="3424" href="Preliminaries.html#4275" class="Datatype Operator">]</a> <a id="3426" href="Applications.Continuity.PointwiseViaKuroda.html#3399" class="Bound">β</a>
          <a id="3438" class="Symbol">→</a> <a id="3440" href="Preliminaries.html#2060" class="Field">pr₁</a> <a id="3444" class="Symbol">(</a><a id="3445" href="Applications.Continuity.PointwiseViaKuroda.html#3150" class="Bound">g</a> <a id="3447" class="Symbol">(</a><a id="3448" href="Preliminaries.html#2060" class="Field">pr₁</a> <a id="3452" class="Symbol">(</a><a id="3453" href="Applications.Continuity.PointwiseViaKuroda.html#3182" class="Bound">w</a> <a id="3455" href="Applications.Continuity.PointwiseViaKuroda.html#2271" class="Bound">n</a> <a id="3457" href="Applications.Continuity.PointwiseViaKuroda.html#3399" class="Bound">β</a><a id="3458" class="Symbol">))</a> <a id="3461" href="Applications.Continuity.PointwiseViaKuroda.html#2271" class="Bound">n</a> <a id="3463" href="Applications.Continuity.PointwiseViaKuroda.html#3399" class="Bound">β</a><a id="3464" class="Symbol">)</a> <a id="3466" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="3468" href="Preliminaries.html#2060" class="Field">pr₁</a> <a id="3472" class="Symbol">(</a><a id="3473" href="Applications.Continuity.PointwiseViaKuroda.html#3150" class="Bound">g</a> <a id="3475" href="Applications.Continuity.PointwiseViaKuroda.html#3258" class="Function">a</a> <a id="3477" href="Applications.Continuity.PointwiseViaKuroda.html#2271" class="Bound">n</a> <a id="3479" href="Applications.Continuity.PointwiseViaKuroda.html#2262" class="Bound">α</a><a id="3480" class="Symbol">)</a>
   <a id="3485" href="Applications.Continuity.PointwiseViaKuroda.html#3388" class="Function">stable</a> <a id="3492" href="Applications.Continuity.PointwiseViaKuroda.html#3492" class="Bound">β</a> <a id="3494" href="Applications.Continuity.PointwiseViaKuroda.html#3494" class="Bound">em</a> <a id="3497" class="Symbol">=</a> <a id="3499" href="Preliminaries.html#1161" class="Function">trans</a> <a id="3505" href="Applications.Continuity.PointwiseViaKuroda.html#3710" class="Function">e₀</a> <a id="3508" href="Applications.Continuity.PointwiseViaKuroda.html#3814" class="Function">e₁</a>
    <a id="3515" class="Keyword">where</a>
     <a id="3526" href="Applications.Continuity.PointwiseViaKuroda.html#3526" class="Function">em-w</a> <a id="3531" class="Symbol">:</a> <a id="3533" href="Applications.Continuity.PointwiseViaKuroda.html#2262" class="Bound">α</a> <a id="3535" href="Preliminaries.html#4275" class="Datatype Operator">≡[</a> <a id="3538" href="Applications.Continuity.PointwiseViaKuroda.html#3295" class="Function">m</a> <a id="3540" href="Preliminaries.html#4275" class="Datatype Operator">]</a> <a id="3542" href="Applications.Continuity.PointwiseViaKuroda.html#3492" class="Bound">β</a>
     <a id="3549" href="Applications.Continuity.PointwiseViaKuroda.html#3526" class="Function">em-w</a> <a id="3554" class="Symbol">=</a> <a id="3556" href="Preliminaries.html#4446" class="Function">≡[≤]</a> <a id="3561" href="Applications.Continuity.PointwiseViaKuroda.html#3494" class="Bound">em</a> <a id="3564" class="Symbol">(</a><a id="3565" href="Preliminaries.html#3358" class="Function">≤trans</a> <a id="3572" class="Symbol">(</a><a id="3573" href="SystemT.Auxiliaries.html#1802" class="Function">Max-spec₁</a> <a id="3583" href="Applications.Continuity.PointwiseViaKuroda.html#3297" class="Function">k</a> <a id="3585" href="Applications.Continuity.PointwiseViaKuroda.html#3295" class="Function">m</a><a id="3586" class="Symbol">)</a> <a id="3588" class="Symbol">(</a><a id="3589" href="SystemT.Auxiliaries.html#1648" class="Function">Max-spec₀</a> <a id="3599" class="Symbol">(</a><a id="3600" href="SystemT.Auxiliaries.html#1314" class="Function">max</a> <a id="3604" href="Applications.Continuity.PointwiseViaKuroda.html#3297" class="Function">k</a> <a id="3606" href="Applications.Continuity.PointwiseViaKuroda.html#3295" class="Function">m</a><a id="3607" class="Symbol">)</a> <a id="3609" href="Applications.Continuity.PointwiseViaKuroda.html#2271" class="Bound">n</a><a id="3610" class="Symbol">))</a>
     <a id="3618" href="Applications.Continuity.PointwiseViaKuroda.html#3618" class="Function">em-g</a> <a id="3623" class="Symbol">:</a> <a id="3625" href="Applications.Continuity.PointwiseViaKuroda.html#2262" class="Bound">α</a> <a id="3627" href="Preliminaries.html#4275" class="Datatype Operator">≡[</a> <a id="3630" href="Applications.Continuity.PointwiseViaKuroda.html#3297" class="Function">k</a> <a id="3632" href="Preliminaries.html#4275" class="Datatype Operator">]</a> <a id="3634" href="Applications.Continuity.PointwiseViaKuroda.html#3492" class="Bound">β</a>
     <a id="3641" href="Applications.Continuity.PointwiseViaKuroda.html#3618" class="Function">em-g</a> <a id="3646" class="Symbol">=</a> <a id="3648" href="Preliminaries.html#4446" class="Function">≡[≤]</a> <a id="3653" href="Applications.Continuity.PointwiseViaKuroda.html#3494" class="Bound">em</a> <a id="3656" class="Symbol">(</a><a id="3657" href="Preliminaries.html#3358" class="Function">≤trans</a> <a id="3664" class="Symbol">(</a><a id="3665" href="SystemT.Auxiliaries.html#1648" class="Function">Max-spec₀</a> <a id="3675" href="Applications.Continuity.PointwiseViaKuroda.html#3297" class="Function">k</a> <a id="3677" href="Applications.Continuity.PointwiseViaKuroda.html#3295" class="Function">m</a><a id="3678" class="Symbol">)</a> <a id="3680" class="Symbol">(</a><a id="3681" href="SystemT.Auxiliaries.html#1648" class="Function">Max-spec₀</a> <a id="3691" class="Symbol">(</a><a id="3692" href="SystemT.Auxiliaries.html#1314" class="Function">max</a> <a id="3696" href="Applications.Continuity.PointwiseViaKuroda.html#3297" class="Function">k</a> <a id="3698" href="Applications.Continuity.PointwiseViaKuroda.html#3295" class="Function">m</a><a id="3699" class="Symbol">)</a> <a id="3701" href="Applications.Continuity.PointwiseViaKuroda.html#2271" class="Bound">n</a><a id="3702" class="Symbol">))</a>
     <a id="3710" href="Applications.Continuity.PointwiseViaKuroda.html#3710" class="Function">e₀</a> <a id="3713" class="Symbol">:</a> <a id="3715" href="Preliminaries.html#2060" class="Field">pr₁</a> <a id="3719" class="Symbol">(</a><a id="3720" href="Applications.Continuity.PointwiseViaKuroda.html#3150" class="Bound">g</a> <a id="3722" class="Symbol">(</a><a id="3723" href="Preliminaries.html#2060" class="Field">pr₁</a> <a id="3727" class="Symbol">(</a><a id="3728" href="Applications.Continuity.PointwiseViaKuroda.html#3182" class="Bound">w</a> <a id="3730" href="Applications.Continuity.PointwiseViaKuroda.html#2271" class="Bound">n</a> <a id="3732" href="Applications.Continuity.PointwiseViaKuroda.html#3492" class="Bound">β</a><a id="3733" class="Symbol">))</a> <a id="3736" href="Applications.Continuity.PointwiseViaKuroda.html#2271" class="Bound">n</a> <a id="3738" href="Applications.Continuity.PointwiseViaKuroda.html#3492" class="Bound">β</a><a id="3739" class="Symbol">)</a> <a id="3741" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="3743" href="Preliminaries.html#2060" class="Field">pr₁</a> <a id="3747" class="Symbol">(</a><a id="3748" href="Applications.Continuity.PointwiseViaKuroda.html#3150" class="Bound">g</a> <a id="3750" href="Applications.Continuity.PointwiseViaKuroda.html#3258" class="Function">a</a> <a id="3752" href="Applications.Continuity.PointwiseViaKuroda.html#2271" class="Bound">n</a> <a id="3754" href="Applications.Continuity.PointwiseViaKuroda.html#3492" class="Bound">β</a><a id="3755" class="Symbol">)</a>
     <a id="3762" href="Applications.Continuity.PointwiseViaKuroda.html#3710" class="Function">e₀</a> <a id="3765" class="Symbol">=</a> <a id="3767" href="Preliminaries.html#839" class="Function">ap</a> <a id="3770" class="Symbol">(λ</a> <a id="3773" href="Applications.Continuity.PointwiseViaKuroda.html#3773" class="Bound">v</a> <a id="3775" class="Symbol">→</a> <a id="3777" href="Preliminaries.html#2060" class="Field">pr₁</a> <a id="3781" class="Symbol">(</a><a id="3782" href="Applications.Continuity.PointwiseViaKuroda.html#3150" class="Bound">g</a> <a id="3784" href="Applications.Continuity.PointwiseViaKuroda.html#3773" class="Bound">v</a> <a id="3786" href="Applications.Continuity.PointwiseViaKuroda.html#2271" class="Bound">n</a> <a id="3788" href="Applications.Continuity.PointwiseViaKuroda.html#3492" class="Bound">β</a><a id="3789" class="Symbol">))</a> <a id="3792" class="Symbol">(</a><a id="3793" href="Applications.Continuity.PointwiseViaKuroda.html#3194" class="Bound">stablew</a> <a id="3801" href="Applications.Continuity.PointwiseViaKuroda.html#3492" class="Bound">β</a> <a id="3803" href="Applications.Continuity.PointwiseViaKuroda.html#3526" class="Function">em-w</a><a id="3807" class="Symbol">)</a>
     <a id="3814" href="Applications.Continuity.PointwiseViaKuroda.html#3814" class="Function">e₁</a> <a id="3817" class="Symbol">:</a> <a id="3819" href="Preliminaries.html#2060" class="Field">pr₁</a> <a id="3823" class="Symbol">(</a><a id="3824" href="Applications.Continuity.PointwiseViaKuroda.html#3150" class="Bound">g</a> <a id="3826" href="Applications.Continuity.PointwiseViaKuroda.html#3258" class="Function">a</a> <a id="3828" href="Applications.Continuity.PointwiseViaKuroda.html#2271" class="Bound">n</a> <a id="3830" href="Applications.Continuity.PointwiseViaKuroda.html#3492" class="Bound">β</a><a id="3831" class="Symbol">)</a> <a id="3833" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="3835" href="Preliminaries.html#2060" class="Field">pr₁</a> <a id="3839" class="Symbol">(</a><a id="3840" href="Applications.Continuity.PointwiseViaKuroda.html#3150" class="Bound">g</a> <a id="3842" href="Applications.Continuity.PointwiseViaKuroda.html#3258" class="Function">a</a> <a id="3844" href="Applications.Continuity.PointwiseViaKuroda.html#2271" class="Bound">n</a> <a id="3846" href="Applications.Continuity.PointwiseViaKuroda.html#2262" class="Bound">α</a><a id="3847" class="Symbol">)</a>
     <a id="3854" href="Applications.Continuity.PointwiseViaKuroda.html#3814" class="Function">e₁</a> <a id="3857" class="Symbol">=</a> <a id="3859" href="Preliminaries.html#2070" class="Field">pr₂</a> <a id="3863" class="Symbol">(</a><a id="3864" href="Preliminaries.html#2070" class="Field">pr₂</a> <a id="3868" href="Applications.Continuity.PointwiseViaKuroda.html#3346" class="Function">p</a><a id="3869" class="Symbol">)</a> <a id="3871" href="Applications.Continuity.PointwiseViaKuroda.html#3492" class="Bound">β</a> <a id="3873" href="Applications.Continuity.PointwiseViaKuroda.html#3618" class="Function">em-g</a>

 <a id="At.q-related"></a><a id="3880" href="Applications.Continuity.PointwiseViaKuroda.html#3880" class="Function">q-related</a> <a id="3890" class="Symbol">:</a> <a id="3892" href="Applications.Continuity.PointwiseViaKuroda.html#2295" class="Function">V</a> <a id="3894" class="Symbol">(</a><a id="3895" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="3897" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="3899" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="3900" class="Symbol">)</a> <a id="3902" href="Applications.Continuity.PointwiseViaKuroda.html#2262" class="Bound">α</a> <a id="3904" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="3906" href="Applications.Continuity.PointwiseViaKuroda.html#1853" class="Function">q</a> <a id="3908" href="SystemT.Base.html#1723" class="Function Operator">⟧</a>
 <a id="3911" href="Applications.Continuity.PointwiseViaKuroda.html#3880" class="Function">q-related</a> <a id="3921" class="Symbol">{</a><a id="3922" class="Argument">x</a> <a id="3924" class="Symbol">=</a> <a id="3926" href="Applications.Continuity.PointwiseViaKuroda.html#3926" class="Bound">i</a><a id="3927" class="Symbol">}</a> <a id="3929" href="Preliminaries.html#825" class="InductiveConstructor">refl</a>
   <a id="3937" class="Symbol">=</a> <a id="3939" href="Preliminaries.html#825" class="InductiveConstructor">refl</a>
   <a id="3947" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="3949" href="SystemT.Auxiliaries.html#1802" class="Function">Max-spec₁</a> <a id="3959" class="Symbol">(</a><a id="3960" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="3964" href="Applications.Continuity.PointwiseViaKuroda.html#3926" class="Bound">i</a><a id="3965" class="Symbol">)</a> <a id="3967" href="Applications.Continuity.PointwiseViaKuroda.html#2271" class="Bound">n</a>
   <a id="3972" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="3974" class="Symbol">λ</a> <a id="3976" href="Applications.Continuity.PointwiseViaKuroda.html#3976" class="Bound">β</a> <a id="3978" href="Applications.Continuity.PointwiseViaKuroda.html#3978" class="Bound">em</a> <a id="3981" class="Symbol">→</a> <a id="3983" href="Preliminaries.html#1094" class="Function">sym</a> <a id="3987" class="Symbol">(</a><a id="3988" href="Preliminaries.html#4614" class="Function">≡[]-&lt;</a> <a id="3994" href="Applications.Continuity.PointwiseViaKuroda.html#3978" class="Bound">em</a> <a id="3997" class="Symbol">(</a><a id="3998" href="SystemT.Auxiliaries.html#1648" class="Function">Max-spec₀</a> <a id="4008" class="Symbol">(</a><a id="4009" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="4013" href="Applications.Continuity.PointwiseViaKuroda.html#3926" class="Bound">i</a><a id="4014" class="Symbol">)</a> <a id="4016" href="Applications.Continuity.PointwiseViaKuroda.html#2271" class="Bound">n</a><a id="4017" class="Symbol">))</a>

 <a id="At.Ω-related"></a><a id="4022" href="Applications.Continuity.PointwiseViaKuroda.html#4022" class="Function">Ω-related</a> <a id="4032" class="Symbol">:</a> <a id="4034" href="Applications.Continuity.PointwiseViaKuroda.html#2471" class="Function">C</a> <a id="4036" class="Symbol">(</a><a id="4037" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="4039" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="4041" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="4042" class="Symbol">)</a> <a id="4044" href="Applications.Continuity.PointwiseViaKuroda.html#2262" class="Bound">α</a> <a id="4046" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="4048" href="Applications.Continuity.PointwiseViaKuroda.html#1949" class="Function">Ω</a> <a id="4050" href="SystemT.Base.html#1723" class="Function Operator">⟧</a>
 <a id="4053" href="Applications.Continuity.PointwiseViaKuroda.html#4022" class="Function">Ω-related</a> <a id="4063" class="Symbol">=</a> <a id="4065" href="Applications.Continuity.PointwiseViaKuroda.html#2984" class="Function">η-compatible</a> <a id="4078" href="Preliminaries.html#2546" class="InductiveConstructor">⋆</a>
    <a id="4084" class="Symbol">{</a><a id="4085" class="Argument">a</a> <a id="4087" class="Symbol">=</a> <a id="4089" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="4091" href="Applications.Continuity.PointwiseViaKuroda.html#1853" class="Function">q</a> <a id="4093" href="SystemT.Base.html#1723" class="Function Operator">⟧</a><a id="4094" class="Symbol">}</a> <a id="4096" class="Symbol">(</a><a id="4097" href="Applications.Continuity.PointwiseViaKuroda.html#2709" class="Function">V→K</a> <a id="4101" class="Symbol">(</a><a id="4102" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="4104" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="4106" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="4107" class="Symbol">)</a> <a id="4109" class="Symbol">{</a><a id="4110" class="Argument">x</a> <a id="4112" class="Symbol">=</a> <a id="4114" href="Applications.Continuity.PointwiseViaKuroda.html#2262" class="Bound">α</a><a id="4115" class="Symbol">}</a> <a id="4117" class="Symbol">{</a><a id="4118" class="Argument">a</a> <a id="4120" class="Symbol">=</a> <a id="4122" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="4124" href="Applications.Continuity.PointwiseViaKuroda.html#1853" class="Function">q</a> <a id="4126" href="SystemT.Base.html#1723" class="Function Operator">⟧</a><a id="4127" class="Symbol">}</a> <a id="4129" href="Applications.Continuity.PointwiseViaKuroda.html#3880" class="Function">q-related</a><a id="4138" class="Symbol">)</a>

 <a id="4142" class="Keyword">module</a> <a id="At.S"></a><a id="4149" href="Applications.Continuity.PointwiseViaKuroda.html#4149" class="Module">S</a> <a id="4151" class="Symbol">=</a> <a id="4153" href="Framework.Kuroda.html#3482" class="Module">K.Soundness</a> <a id="4165" href="Applications.Continuity.PointwiseViaKuroda.html#2984" class="Function">η-compatible</a> <a id="4178" href="Applications.Continuity.PointwiseViaKuroda.html#3075" class="Function">κ-compatible</a>

 <a id="At.fΩ-related"></a><a id="4193" href="Applications.Continuity.PointwiseViaKuroda.html#4193" class="Function">fΩ-related</a> <a id="4204" class="Symbol">:</a> <a id="4206" class="Symbol">(</a><a id="4207" href="Applications.Continuity.PointwiseViaKuroda.html#4207" class="Bound">f</a> <a id="4209" class="Symbol">:</a> <a id="4211" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="4213" href="SystemT.Base.html#589" class="InductiveConstructor">ε</a> <a id="4215" class="Symbol">(</a><a id="4216" href="SystemT.Auxiliaries.html#734" class="Function">ιᶥ</a> <a id="4219" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="4221" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="4222" class="Symbol">))</a>
            <a id="4237" class="Symbol">→</a> <a id="4239" href="Applications.Continuity.PointwiseViaKuroda.html#2471" class="Function">C</a> <a id="4241" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="4243" class="Symbol">(</a><a id="4244" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="4246" href="Applications.Continuity.PointwiseViaKuroda.html#4207" class="Bound">f</a> <a id="4248" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="4250" href="Applications.Continuity.PointwiseViaKuroda.html#2262" class="Bound">α</a><a id="4251" class="Symbol">)</a> <a id="4253" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="4255" href="Applications.Continuity.PointwiseViaKuroda.html#4207" class="Bound">f</a> <a id="4257" href="Framework.Kuroda.html#1912" class="Function Operator">ᴷ</a> <a id="4259" href="Framework.Kuroda.html#1591" class="Function Operator">●</a> <a id="4261" href="Applications.Continuity.PointwiseViaKuroda.html#1949" class="Function">Ω</a> <a id="4263" href="SystemT.Base.html#1723" class="Function Operator">⟧</a>
 <a id="4266" href="Applications.Continuity.PointwiseViaKuroda.html#4193" class="Function">fΩ-related</a> <a id="4277" href="Applications.Continuity.PointwiseViaKuroda.html#4277" class="Bound">f</a> <a id="4279" class="Symbol">=</a> <a id="4281" href="Framework.Kuroda.html#3541" class="Function">S.C[●]</a> <a id="4288" class="Symbol">{</a><a id="4289" class="Argument">σ</a> <a id="4291" class="Symbol">=</a> <a id="4293" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="4295" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="4297" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="4298" class="Symbol">}</a> <a id="4300" class="Symbol">{</a><a id="4301" class="Argument">τ</a> <a id="4303" class="Symbol">=</a> <a id="4305" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="4306" class="Symbol">}</a> <a id="4308" class="Symbol">{</a><a id="4309" class="Argument">γ</a> <a id="4311" class="Symbol">=</a> <a id="4313" href="Preliminaries.html#2546" class="InductiveConstructor">⋆</a><a id="4314" class="Symbol">}</a>
     <a id="4321" class="Symbol">{</a><a id="4322" class="Argument">f</a> <a id="4324" class="Symbol">=</a> <a id="4326" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="4328" href="Applications.Continuity.PointwiseViaKuroda.html#4277" class="Bound">f</a> <a id="4330" href="SystemT.Base.html#1723" class="Function Operator">⟧</a><a id="4331" class="Symbol">}</a> <a id="4333" class="Symbol">{</a><a id="4334" class="Argument">F</a> <a id="4336" class="Symbol">=</a> <a id="4338" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="4340" href="Applications.Continuity.PointwiseViaKuroda.html#4277" class="Bound">f</a> <a id="4342" href="Framework.Kuroda.html#1912" class="Function Operator">ᴷ</a> <a id="4344" href="SystemT.Base.html#1723" class="Function Operator">⟧</a><a id="4345" class="Symbol">}</a> <a id="4347" class="Symbol">{</a><a id="4348" class="Argument">x</a> <a id="4350" class="Symbol">=</a> <a id="4352" href="Applications.Continuity.PointwiseViaKuroda.html#2262" class="Bound">α</a><a id="4353" class="Symbol">}</a> <a id="4355" class="Symbol">{</a><a id="4356" class="Argument">a</a> <a id="4358" class="Symbol">=</a> <a id="4360" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="4362" href="Applications.Continuity.PointwiseViaKuroda.html#1949" class="Function">Ω</a> <a id="4364" href="SystemT.Base.html#1723" class="Function Operator">⟧</a><a id="4365" class="Symbol">}</a>
     <a id="4372" class="Symbol">(</a><a id="4373" href="Framework.Kuroda.html#4146" class="Function">S.FTLR</a> <a id="4380" href="Applications.Continuity.PointwiseViaKuroda.html#4277" class="Bound">f</a> <a id="4382" href="Preliminaries.html#2546" class="InductiveConstructor">⋆</a><a id="4383" class="Symbol">)</a> <a id="4385" href="Applications.Continuity.PointwiseViaKuroda.html#4022" class="Function">Ω-related</a>

<a id="4396" class="Markup">\end{code}</a><a id="4406" class="Background">

■ Moduli of continuity

</a><a id="4432" class="Markup">\begin{code}</a>

<a id="𝐌"></a><a id="4446" href="Applications.Continuity.PointwiseViaKuroda.html#4446" class="Function">𝐌</a> <a id="4448" class="Symbol">:</a> <a id="4450" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="4452" href="SystemT.Base.html#589" class="InductiveConstructor">ε</a> <a id="4454" class="Symbol">(</a><a id="4455" href="SystemT.Auxiliaries.html#734" class="Function">ιᶥ</a> <a id="4458" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="4460" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="4461" class="Symbol">)</a> <a id="4463" class="Symbol">→</a> <a id="4465" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="4467" href="SystemT.Base.html#589" class="InductiveConstructor">ε</a> <a id="4469" class="Symbol">(</a><a id="4470" href="SystemT.Auxiliaries.html#734" class="Function">ιᶥ</a> <a id="4473" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="4475" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="4476" class="Symbol">)</a>
<a id="4478" href="Applications.Continuity.PointwiseViaKuroda.html#4446" class="Function">𝐌</a> <a id="4480" href="Applications.Continuity.PointwiseViaKuroda.html#4480" class="Bound">f</a> <a id="4482" class="Symbol">=</a> <a id="4484" href="SystemT.Base.html#1081" class="InductiveConstructor">Pr2</a> <a id="4488" href="SystemT.Auxiliaries.html#561" class="Function Operator">○</a> <a id="4490" class="Symbol">(</a><a id="4491" href="Applications.Continuity.PointwiseViaKuroda.html#4480" class="Bound">f</a> <a id="4493" href="Framework.Kuroda.html#1912" class="Function Operator">ᴷ</a> <a id="4495" href="Framework.Kuroda.html#1591" class="Function Operator">●</a> <a id="4497" href="Applications.Continuity.PointwiseViaKuroda.html#1949" class="Function">Ω</a> <a id="4499" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="4501" href="SystemT.Base.html#920" class="InductiveConstructor">Zero</a><a id="4505" class="Symbol">)</a>

<a id="pointwise-modulus-correct"></a><a id="4508" href="Applications.Continuity.PointwiseViaKuroda.html#4508" class="Function">pointwise-modulus-correct</a>
 <a id="4535" class="Symbol">:</a> <a id="4537" class="Symbol">(</a><a id="4538" href="Applications.Continuity.PointwiseViaKuroda.html#4538" class="Bound">f</a> <a id="4540" class="Symbol">:</a> <a id="4542" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="4544" href="SystemT.Base.html#589" class="InductiveConstructor">ε</a> <a id="4546" class="Symbol">(</a><a id="4547" href="SystemT.Auxiliaries.html#734" class="Function">ιᶥ</a> <a id="4550" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="4552" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="4553" class="Symbol">))</a>
 <a id="4557" class="Symbol">→</a> <a id="4559" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="4561" href="Applications.Continuity.PointwiseViaKuroda.html#4446" class="Function">𝐌</a> <a id="4563" href="Applications.Continuity.PointwiseViaKuroda.html#4538" class="Bound">f</a> <a id="4565" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="4567" href="Applications.Continuity.Definitions.html#311" class="Function Operator">is-a-modulus-of-pointwise-continuity-of</a> <a id="4607" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="4609" href="Applications.Continuity.PointwiseViaKuroda.html#4538" class="Bound">f</a> <a id="4611" href="SystemT.Base.html#1723" class="Function Operator">⟧</a>
<a id="4613" href="Applications.Continuity.PointwiseViaKuroda.html#4508" class="Function">pointwise-modulus-correct</a> <a id="4639" href="Applications.Continuity.PointwiseViaKuroda.html#4639" class="Bound">f</a> <a id="4641" href="Applications.Continuity.PointwiseViaKuroda.html#4641" class="Bound">α</a> <a id="4643" href="Applications.Continuity.PointwiseViaKuroda.html#4643" class="Bound">β</a> <a id="4645" href="Applications.Continuity.PointwiseViaKuroda.html#4645" class="Bound">em</a> <a id="4648" class="Symbol">=</a>
  <a id="4652" class="Keyword">let</a> <a id="4656" class="Symbol">(</a><a id="4657" href="Applications.Continuity.PointwiseViaKuroda.html#4657" class="Bound">eqα</a> <a id="4661" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="4663" class="Symbol">_</a> <a id="4665" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="4667" href="Applications.Continuity.PointwiseViaKuroda.html#4667" class="Bound">stable</a><a id="4673" class="Symbol">)</a> <a id="4675" class="Symbol">=</a> <a id="4677" href="Applications.Continuity.PointwiseViaKuroda.html#4193" class="Function">At.fΩ-related</a> <a id="4691" href="Applications.Continuity.PointwiseViaKuroda.html#4641" class="Bound">α</a> <a id="4693" class="Number">0</a> <a id="4695" href="Applications.Continuity.PointwiseViaKuroda.html#4639" class="Bound">f</a>
      <a id="4703" class="Symbol">(</a><a id="4704" href="Applications.Continuity.PointwiseViaKuroda.html#4704" class="Bound">eqβ</a> <a id="4708" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="4710" class="Symbol">_</a> <a id="4712" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="4714" class="Symbol">_)</a> <a id="4717" class="Symbol">=</a> <a id="4719" href="Applications.Continuity.PointwiseViaKuroda.html#4193" class="Function">At.fΩ-related</a> <a id="4733" href="Applications.Continuity.PointwiseViaKuroda.html#4643" class="Bound">β</a> <a id="4735" class="Number">0</a> <a id="4737" href="Applications.Continuity.PointwiseViaKuroda.html#4639" class="Bound">f</a>
  <a id="4741" class="Keyword">in</a> <a id="4744" href="Preliminaries.html#1161" class="Function">trans</a> <a id="4750" href="Applications.Continuity.PointwiseViaKuroda.html#4657" class="Bound">eqα</a> <a id="4754" class="Symbol">(</a><a id="4755" href="Preliminaries.html#1161" class="Function">trans</a> <a id="4761" class="Symbol">(</a><a id="4762" href="Preliminaries.html#1094" class="Function">sym</a> <a id="4766" class="Symbol">(</a><a id="4767" href="Applications.Continuity.PointwiseViaKuroda.html#4667" class="Bound">stable</a> <a id="4774" href="Applications.Continuity.PointwiseViaKuroda.html#4643" class="Bound">β</a> <a id="4776" href="Applications.Continuity.PointwiseViaKuroda.html#4645" class="Bound">em</a><a id="4778" class="Symbol">))</a> <a id="4781" class="Symbol">(</a><a id="4782" href="Preliminaries.html#1094" class="Function">sym</a> <a id="4786" href="Applications.Continuity.PointwiseViaKuroda.html#4704" class="Bound">eqβ</a><a id="4789" class="Symbol">))</a>

<a id="4793" class="Markup">\end{code}</a><a id="4803" class="Background">
</a></pre></body></html>

==> anc/html/Applications.Continuity.SequentialViaLifting.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Applications.Continuity.SequentialViaLifting</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">
 =============================================================
 =                                                           =
 =  Application: Sequential continuity at type 3 via lifting =
 =                                                           =
 =============================================================

    Chuangjie Xu, November 2026

We use the lifting nucleus to prove that T-definable type-3 functionals are
sequentially continuous relative to continuous convergence of type-2 inputs.

</a><a id="505" class="Markup">\begin{code}</a>

<a id="519" class="Symbol">{-#</a> <a id="523" class="Keyword">OPTIONS</a> <a id="531" class="Pragma">--without-K</a> <a id="543" class="Pragma">--safe</a> <a id="550" class="Symbol">#-}</a>

<a id="555" class="Keyword">module</a> <a id="562" href="Applications.Continuity.SequentialViaLifting.html" class="Module">Applications.Continuity.SequentialViaLifting</a> <a id="607" class="Keyword">where</a>

<a id="614" class="Keyword">open</a> <a id="619" class="Keyword">import</a> <a id="626" href="Preliminaries.html" class="Module">Preliminaries</a>
<a id="640" class="Keyword">open</a> <a id="645" class="Keyword">import</a> <a id="652" href="SystemT.Base.html" class="Module">SystemT.Base</a>
<a id="665" class="Keyword">open</a> <a id="670" class="Keyword">import</a> <a id="677" href="SystemT.Auxiliaries.html" class="Module">SystemT.Auxiliaries</a>

<a id="698" class="Markup">\end{code}</a><a id="708" class="Background">

■ Continuous convergence

</a><a id="736" class="Markup">\begin{code}</a>

<a id="_is-eventually-equal-to_"></a><a id="750" href="Applications.Continuity.SequentialViaLifting.html#750" class="Function Operator">_is-eventually-equal-to_</a> <a id="775" class="Symbol">:</a> <a id="777" class="Symbol">(</a><a id="778" href="Preliminaries.html#2603" class="Datatype">ℕ</a> <a id="780" class="Symbol">→</a> <a id="782" href="SystemT.Auxiliaries.html#8288" class="Function">type</a> <a id="787" class="Number">0</a><a id="788" class="Symbol">)</a> <a id="790" class="Symbol">→</a> <a id="792" href="SystemT.Auxiliaries.html#8288" class="Function">type</a> <a id="797" class="Number">0</a> <a id="799" class="Symbol">→</a> <a id="801" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="805" href="Applications.Continuity.SequentialViaLifting.html#805" class="Bound">ns</a> <a id="808" href="Applications.Continuity.SequentialViaLifting.html#750" class="Function Operator">is-eventually-equal-to</a> <a id="831" href="Applications.Continuity.SequentialViaLifting.html#831" class="Bound">n</a> <a id="833" class="Symbol">=</a> <a id="835" href="Preliminaries.html#1975" class="Record">Σ</a> <a id="837" class="Symbol">\(</a><a id="839" href="Applications.Continuity.SequentialViaLifting.html#839" class="Bound">m</a> <a id="841" class="Symbol">:</a> <a id="843" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="844" class="Symbol">)</a> <a id="846" class="Symbol">→</a> <a id="848" class="Symbol">∀</a> <a id="850" class="Symbol">{</a><a id="851" href="Applications.Continuity.SequentialViaLifting.html#851" class="Bound">k</a><a id="852" class="Symbol">}</a> <a id="854" class="Symbol">→</a> <a id="856" href="Applications.Continuity.SequentialViaLifting.html#839" class="Bound">m</a> <a id="858" href="Preliminaries.html#3062" class="Datatype Operator">≤</a> <a id="860" href="Applications.Continuity.SequentialViaLifting.html#851" class="Bound">k</a> <a id="862" class="Symbol">→</a> <a id="864" href="Applications.Continuity.SequentialViaLifting.html#805" class="Bound">ns</a> <a id="867" href="Applications.Continuity.SequentialViaLifting.html#851" class="Bound">k</a> <a id="869" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="871" href="Applications.Continuity.SequentialViaLifting.html#831" class="Bound">n</a>

<a id="_converges-pointwise-to_"></a><a id="874" href="Applications.Continuity.SequentialViaLifting.html#874" class="Function Operator">_converges-pointwise-to_</a> <a id="899" class="Symbol">:</a> <a id="901" class="Symbol">(</a><a id="902" href="Preliminaries.html#2603" class="Datatype">ℕ</a> <a id="904" class="Symbol">→</a> <a id="906" href="SystemT.Auxiliaries.html#8288" class="Function">type</a> <a id="911" class="Number">1</a><a id="912" class="Symbol">)</a> <a id="914" class="Symbol">→</a> <a id="916" href="SystemT.Auxiliaries.html#8288" class="Function">type</a> <a id="921" class="Number">1</a> <a id="923" class="Symbol">→</a> <a id="925" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="929" href="Applications.Continuity.SequentialViaLifting.html#929" class="Bound">αs</a> <a id="932" href="Applications.Continuity.SequentialViaLifting.html#874" class="Function Operator">converges-pointwise-to</a> <a id="955" href="Applications.Continuity.SequentialViaLifting.html#955" class="Bound">α</a>
 <a id="958" class="Symbol">=</a> <a id="960" class="Symbol">(</a><a id="961" href="Applications.Continuity.SequentialViaLifting.html#961" class="Bound">n</a> <a id="963" class="Symbol">:</a> <a id="965" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="966" class="Symbol">)</a> <a id="968" class="Symbol">→</a> <a id="970" class="Symbol">(λ</a> <a id="973" href="Applications.Continuity.SequentialViaLifting.html#973" class="Bound">i</a> <a id="975" class="Symbol">→</a> <a id="977" href="Applications.Continuity.SequentialViaLifting.html#929" class="Bound">αs</a> <a id="980" href="Applications.Continuity.SequentialViaLifting.html#973" class="Bound">i</a> <a id="982" href="Applications.Continuity.SequentialViaLifting.html#961" class="Bound">n</a><a id="983" class="Symbol">)</a> <a id="985" href="Applications.Continuity.SequentialViaLifting.html#750" class="Function Operator">is-eventually-equal-to</a> <a id="1008" class="Symbol">(</a><a id="1009" href="Applications.Continuity.SequentialViaLifting.html#955" class="Bound">α</a> <a id="1011" href="Applications.Continuity.SequentialViaLifting.html#961" class="Bound">n</a><a id="1012" class="Symbol">)</a>

<a id="_converges-continuously-to_"></a><a id="1015" href="Applications.Continuity.SequentialViaLifting.html#1015" class="Function Operator">_converges-continuously-to_</a> <a id="1043" class="Symbol">:</a> <a id="1045" class="Symbol">(</a><a id="1046" href="Preliminaries.html#2603" class="Datatype">ℕ</a> <a id="1048" class="Symbol">→</a> <a id="1050" href="SystemT.Auxiliaries.html#8288" class="Function">type</a> <a id="1055" class="Number">2</a><a id="1056" class="Symbol">)</a> <a id="1058" class="Symbol">→</a> <a id="1060" href="SystemT.Auxiliaries.html#8288" class="Function">type</a> <a id="1065" class="Number">2</a> <a id="1067" class="Symbol">→</a> <a id="1069" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="1073" href="Applications.Continuity.SequentialViaLifting.html#1073" class="Bound">fs</a> <a id="1076" href="Applications.Continuity.SequentialViaLifting.html#1015" class="Function Operator">converges-continuously-to</a> <a id="1102" href="Applications.Continuity.SequentialViaLifting.html#1102" class="Bound">f</a>
 <a id="1105" class="Symbol">=</a> <a id="1107" class="Symbol">(</a><a id="1108" href="Applications.Continuity.SequentialViaLifting.html#1108" class="Bound">αs</a> <a id="1111" class="Symbol">:</a> <a id="1113" href="Preliminaries.html#2603" class="Datatype">ℕ</a> <a id="1115" class="Symbol">→</a> <a id="1117" href="SystemT.Auxiliaries.html#8288" class="Function">type</a> <a id="1122" class="Number">1</a><a id="1123" class="Symbol">)</a> <a id="1125" class="Symbol">(</a><a id="1126" href="Applications.Continuity.SequentialViaLifting.html#1126" class="Bound">α</a> <a id="1128" class="Symbol">:</a> <a id="1130" href="SystemT.Auxiliaries.html#8288" class="Function">type</a> <a id="1135" class="Number">1</a><a id="1136" class="Symbol">)</a>
 <a id="1139" class="Symbol">→</a> <a id="1141" href="Applications.Continuity.SequentialViaLifting.html#1108" class="Bound">αs</a> <a id="1144" href="Applications.Continuity.SequentialViaLifting.html#874" class="Function Operator">converges-pointwise-to</a> <a id="1167" href="Applications.Continuity.SequentialViaLifting.html#1126" class="Bound">α</a>
 <a id="1170" class="Symbol">→</a> <a id="1172" class="Symbol">(λ</a> <a id="1175" href="Applications.Continuity.SequentialViaLifting.html#1175" class="Bound">i</a> <a id="1177" class="Symbol">→</a> <a id="1179" href="Applications.Continuity.SequentialViaLifting.html#1073" class="Bound">fs</a> <a id="1182" href="Applications.Continuity.SequentialViaLifting.html#1175" class="Bound">i</a> <a id="1184" class="Symbol">(</a><a id="1185" href="Applications.Continuity.SequentialViaLifting.html#1108" class="Bound">αs</a> <a id="1188" href="Applications.Continuity.SequentialViaLifting.html#1175" class="Bound">i</a><a id="1189" class="Symbol">))</a> <a id="1192" href="Applications.Continuity.SequentialViaLifting.html#750" class="Function Operator">is-eventually-equal-to</a> <a id="1215" class="Symbol">(</a><a id="1216" href="Applications.Continuity.SequentialViaLifting.html#1102" class="Bound">f</a> <a id="1218" href="Applications.Continuity.SequentialViaLifting.html#1126" class="Bound">α</a><a id="1219" class="Symbol">)</a>

<a id="1222" class="Markup">\end{code}</a><a id="1232" class="Background">

■ Sequential continuity of type-3 functionals relative to
  continuous convergence of type-2 inputs

</a><a id="1335" class="Markup">\begin{code}</a>

<a id="is-sequentially-continuous"></a><a id="1349" href="Applications.Continuity.SequentialViaLifting.html#1349" class="Function">is-sequentially-continuous</a> <a id="1376" class="Symbol">:</a> <a id="1378" href="SystemT.Auxiliaries.html#8288" class="Function">type</a> <a id="1383" class="Number">3</a> <a id="1385" class="Symbol">→</a> <a id="1387" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="1391" href="Applications.Continuity.SequentialViaLifting.html#1349" class="Function">is-sequentially-continuous</a> <a id="1418" href="Applications.Continuity.SequentialViaLifting.html#1418" class="Bound">H</a>
 <a id="1421" class="Symbol">=</a> <a id="1423" class="Symbol">(</a><a id="1424" href="Applications.Continuity.SequentialViaLifting.html#1424" class="Bound">fs</a> <a id="1427" class="Symbol">:</a> <a id="1429" href="Preliminaries.html#2603" class="Datatype">ℕ</a> <a id="1431" class="Symbol">→</a> <a id="1433" href="SystemT.Auxiliaries.html#8288" class="Function">type</a> <a id="1438" class="Number">2</a><a id="1439" class="Symbol">)</a> <a id="1441" class="Symbol">(</a><a id="1442" href="Applications.Continuity.SequentialViaLifting.html#1442" class="Bound">f</a> <a id="1444" class="Symbol">:</a> <a id="1446" href="SystemT.Auxiliaries.html#8288" class="Function">type</a> <a id="1451" class="Number">2</a><a id="1452" class="Symbol">)</a>
 <a id="1455" class="Symbol">→</a> <a id="1457" href="Applications.Continuity.SequentialViaLifting.html#1424" class="Bound">fs</a> <a id="1460" href="Applications.Continuity.SequentialViaLifting.html#1015" class="Function Operator">converges-continuously-to</a> <a id="1486" href="Applications.Continuity.SequentialViaLifting.html#1442" class="Bound">f</a>
 <a id="1489" class="Symbol">→</a> <a id="1491" class="Symbol">(λ</a> <a id="1494" href="Applications.Continuity.SequentialViaLifting.html#1494" class="Bound">i</a> <a id="1496" class="Symbol">→</a> <a id="1498" href="Applications.Continuity.SequentialViaLifting.html#1418" class="Bound">H</a> <a id="1500" class="Symbol">(</a><a id="1501" href="Applications.Continuity.SequentialViaLifting.html#1424" class="Bound">fs</a> <a id="1504" href="Applications.Continuity.SequentialViaLifting.html#1494" class="Bound">i</a><a id="1505" class="Symbol">))</a> <a id="1508" href="Applications.Continuity.SequentialViaLifting.html#750" class="Function Operator">is-eventually-equal-to</a> <a id="1531" class="Symbol">(</a><a id="1532" href="Applications.Continuity.SequentialViaLifting.html#1418" class="Bound">H</a> <a id="1534" href="Applications.Continuity.SequentialViaLifting.html#1442" class="Bound">f</a><a id="1535" class="Symbol">)</a>

<a id="1538" class="Markup">\end{code}</a><a id="1548" class="Background">

■ Sequential continuity of T-definable type-3 functionals
  via the type-2 lifting nucleus

</a><a id="1642" class="Markup">\begin{code}</a>

<a id="1656" class="Keyword">open</a> <a id="1661" class="Keyword">import</a> <a id="1668" href="Applications.Lifting.html" class="Module">Applications.Lifting</a> <a id="1689" class="Symbol">(</a><a id="1690" href="SystemT.Auxiliaries.html#8232" class="Function">typeᵀ</a> <a id="1696" class="Number">2</a><a id="1697" class="Symbol">)</a>

<a id="sc-η"></a><a id="1700" href="Applications.Continuity.SequentialViaLifting.html#1700" class="Function">sc-η</a> <a id="1705" class="Symbol">:</a> <a id="1707" class="Symbol">(</a><a id="1708" href="Applications.Continuity.SequentialViaLifting.html#1708" class="Bound">n</a> <a id="1710" class="Symbol">:</a> <a id="1712" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="1713" class="Symbol">)</a> <a id="1715" class="Symbol">→</a> <a id="1717" href="Applications.Continuity.SequentialViaLifting.html#1349" class="Function">is-sequentially-continuous</a> <a id="1744" class="Symbol">(λ</a> <a id="1747" href="Applications.Continuity.SequentialViaLifting.html#1747" class="Bound">_</a> <a id="1749" class="Symbol">→</a> <a id="1751" href="Applications.Continuity.SequentialViaLifting.html#1708" class="Bound">n</a><a id="1752" class="Symbol">)</a>
<a id="1754" href="Applications.Continuity.SequentialViaLifting.html#1700" class="Function">sc-η</a> <a id="1759" href="Applications.Continuity.SequentialViaLifting.html#1759" class="Bound">n</a> <a id="1761" class="Symbol">_</a> <a id="1763" class="Symbol">_</a> <a id="1765" class="Symbol">_</a> <a id="1767" class="Symbol">=</a> <a id="1769" class="Number">0</a> <a id="1771" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="1773" class="Symbol">(λ</a> <a id="1776" href="Applications.Continuity.SequentialViaLifting.html#1776" class="Bound">_</a> <a id="1778" class="Symbol">→</a> <a id="1780" href="Preliminaries.html#825" class="InductiveConstructor">refl</a><a id="1784" class="Symbol">)</a>

<a id="sc-κ"></a><a id="1787" href="Applications.Continuity.SequentialViaLifting.html#1787" class="Function">sc-κ</a> <a id="1792" class="Symbol">:</a> <a id="1794" class="Symbol">{</a><a id="1795" href="Applications.Continuity.SequentialViaLifting.html#1795" class="Bound">g</a> <a id="1797" class="Symbol">:</a> <a id="1799" href="Preliminaries.html#2603" class="Datatype">ℕ</a> <a id="1801" class="Symbol">→</a> <a id="1803" href="SystemT.Auxiliaries.html#8288" class="Function">type</a> <a id="1808" class="Number">3</a><a id="1809" class="Symbol">}</a>
     <a id="1816" class="Symbol">→</a> <a id="1818" class="Symbol">(∀</a> <a id="1821" href="Applications.Continuity.SequentialViaLifting.html#1821" class="Bound">n</a> <a id="1823" class="Symbol">→</a> <a id="1825" href="Applications.Continuity.SequentialViaLifting.html#1349" class="Function">is-sequentially-continuous</a> <a id="1852" class="Symbol">(</a><a id="1853" href="Applications.Continuity.SequentialViaLifting.html#1795" class="Bound">g</a> <a id="1855" href="Applications.Continuity.SequentialViaLifting.html#1821" class="Bound">n</a><a id="1856" class="Symbol">))</a>
     <a id="1864" class="Symbol">→</a> <a id="1866" class="Symbol">{</a><a id="1867" href="Applications.Continuity.SequentialViaLifting.html#1867" class="Bound">h</a> <a id="1869" class="Symbol">:</a> <a id="1871" href="SystemT.Auxiliaries.html#8288" class="Function">type</a> <a id="1876" class="Number">3</a><a id="1877" class="Symbol">}</a> <a id="1879" class="Symbol">→</a> <a id="1881" href="Applications.Continuity.SequentialViaLifting.html#1349" class="Function">is-sequentially-continuous</a> <a id="1908" href="Applications.Continuity.SequentialViaLifting.html#1867" class="Bound">h</a>
     <a id="1915" class="Symbol">→</a> <a id="1917" href="Applications.Continuity.SequentialViaLifting.html#1349" class="Function">is-sequentially-continuous</a> <a id="1944" class="Symbol">(λ</a> <a id="1947" href="Applications.Continuity.SequentialViaLifting.html#1947" class="Bound">x</a> <a id="1949" class="Symbol">→</a> <a id="1951" href="Applications.Continuity.SequentialViaLifting.html#1795" class="Bound">g</a> <a id="1953" class="Symbol">(</a><a id="1954" href="Applications.Continuity.SequentialViaLifting.html#1867" class="Bound">h</a> <a id="1956" href="Applications.Continuity.SequentialViaLifting.html#1947" class="Bound">x</a><a id="1957" class="Symbol">)</a> <a id="1959" href="Applications.Continuity.SequentialViaLifting.html#1947" class="Bound">x</a><a id="1960" class="Symbol">)</a>
<a id="1962" href="Applications.Continuity.SequentialViaLifting.html#1787" class="Function">sc-κ</a> <a id="1967" class="Symbol">{</a><a id="1968" href="Applications.Continuity.SequentialViaLifting.html#1968" class="Bound">g</a><a id="1969" class="Symbol">}</a> <a id="1971" href="Applications.Continuity.SequentialViaLifting.html#1971" class="Bound">sg</a> <a id="1974" class="Symbol">{</a><a id="1975" href="Applications.Continuity.SequentialViaLifting.html#1975" class="Bound">h</a><a id="1976" class="Symbol">}</a> <a id="1978" href="Applications.Continuity.SequentialViaLifting.html#1978" class="Bound">sh</a> <a id="1981" href="Applications.Continuity.SequentialViaLifting.html#1981" class="Bound">fs</a> <a id="1984" href="Applications.Continuity.SequentialViaLifting.html#1984" class="Bound">f</a> <a id="1986" href="Applications.Continuity.SequentialViaLifting.html#1986" class="Bound">cf</a> <a id="1989" class="Symbol">=</a> <a id="1991" href="SystemT.Auxiliaries.html#1314" class="Function">max</a> <a id="1995" href="Applications.Continuity.SequentialViaLifting.html#2160" class="Function">m</a> <a id="1997" href="Applications.Continuity.SequentialViaLifting.html#2162" class="Function">n</a> <a id="1999" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="2001" href="Applications.Continuity.SequentialViaLifting.html#2196" class="Function">proof</a>
 <a id="2008" class="Keyword">where</a>
  <a id="2016" href="Applications.Continuity.SequentialViaLifting.html#2016" class="Function">eh</a> <a id="2019" class="Symbol">:</a> <a id="2021" class="Symbol">(</a><a id="2022" href="Applications.Continuity.SequentialViaLifting.html#1975" class="Bound">h</a> <a id="2024" href="Preliminaries.html#1788" class="Function Operator">∘</a> <a id="2026" href="Applications.Continuity.SequentialViaLifting.html#1981" class="Bound">fs</a><a id="2028" class="Symbol">)</a> <a id="2030" href="Applications.Continuity.SequentialViaLifting.html#750" class="Function Operator">is-eventually-equal-to</a> <a id="2053" class="Symbol">(</a><a id="2054" href="Applications.Continuity.SequentialViaLifting.html#1975" class="Bound">h</a> <a id="2056" href="Applications.Continuity.SequentialViaLifting.html#1984" class="Bound">f</a><a id="2057" class="Symbol">)</a>
  <a id="2061" href="Applications.Continuity.SequentialViaLifting.html#2016" class="Function">eh</a> <a id="2064" class="Symbol">=</a> <a id="2066" href="Applications.Continuity.SequentialViaLifting.html#1978" class="Bound">sh</a> <a id="2069" href="Applications.Continuity.SequentialViaLifting.html#1981" class="Bound">fs</a> <a id="2072" href="Applications.Continuity.SequentialViaLifting.html#1984" class="Bound">f</a> <a id="2074" href="Applications.Continuity.SequentialViaLifting.html#1986" class="Bound">cf</a>
  <a id="2079" href="Applications.Continuity.SequentialViaLifting.html#2079" class="Function">eg</a> <a id="2082" class="Symbol">:</a> <a id="2084" class="Symbol">(</a><a id="2085" href="Applications.Continuity.SequentialViaLifting.html#1968" class="Bound">g</a> <a id="2087" class="Symbol">(</a><a id="2088" href="Applications.Continuity.SequentialViaLifting.html#1975" class="Bound">h</a> <a id="2090" href="Applications.Continuity.SequentialViaLifting.html#1984" class="Bound">f</a><a id="2091" class="Symbol">)</a> <a id="2093" href="Preliminaries.html#1788" class="Function Operator">∘</a> <a id="2095" href="Applications.Continuity.SequentialViaLifting.html#1981" class="Bound">fs</a><a id="2097" class="Symbol">)</a> <a id="2099" href="Applications.Continuity.SequentialViaLifting.html#750" class="Function Operator">is-eventually-equal-to</a> <a id="2122" class="Symbol">(</a><a id="2123" href="Applications.Continuity.SequentialViaLifting.html#1968" class="Bound">g</a> <a id="2125" class="Symbol">(</a><a id="2126" href="Applications.Continuity.SequentialViaLifting.html#1975" class="Bound">h</a> <a id="2128" href="Applications.Continuity.SequentialViaLifting.html#1984" class="Bound">f</a><a id="2129" class="Symbol">)</a> <a id="2131" href="Applications.Continuity.SequentialViaLifting.html#1984" class="Bound">f</a><a id="2132" class="Symbol">)</a>
  <a id="2136" href="Applications.Continuity.SequentialViaLifting.html#2079" class="Function">eg</a> <a id="2139" class="Symbol">=</a> <a id="2141" href="Applications.Continuity.SequentialViaLifting.html#1971" class="Bound">sg</a> <a id="2144" class="Symbol">(</a><a id="2145" href="Applications.Continuity.SequentialViaLifting.html#1975" class="Bound">h</a> <a id="2147" href="Applications.Continuity.SequentialViaLifting.html#1984" class="Bound">f</a><a id="2148" class="Symbol">)</a> <a id="2150" href="Applications.Continuity.SequentialViaLifting.html#1981" class="Bound">fs</a> <a id="2153" href="Applications.Continuity.SequentialViaLifting.html#1984" class="Bound">f</a> <a id="2155" href="Applications.Continuity.SequentialViaLifting.html#1986" class="Bound">cf</a>
  <a id="2160" href="Applications.Continuity.SequentialViaLifting.html#2160" class="Function">m</a> <a id="2162" href="Applications.Continuity.SequentialViaLifting.html#2162" class="Function">n</a> <a id="2164" class="Symbol">:</a> <a id="2166" href="Preliminaries.html#2603" class="Datatype">ℕ</a>
  <a id="2170" href="Applications.Continuity.SequentialViaLifting.html#2160" class="Function">m</a> <a id="2172" class="Symbol">=</a> <a id="2174" href="Preliminaries.html#2060" class="Field">pr₁</a> <a id="2178" href="Applications.Continuity.SequentialViaLifting.html#2016" class="Function">eh</a>
  <a id="2183" href="Applications.Continuity.SequentialViaLifting.html#2162" class="Function">n</a> <a id="2185" class="Symbol">=</a> <a id="2187" href="Preliminaries.html#2060" class="Field">pr₁</a> <a id="2191" href="Applications.Continuity.SequentialViaLifting.html#2079" class="Function">eg</a>
  <a id="2196" href="Applications.Continuity.SequentialViaLifting.html#2196" class="Function">proof</a> <a id="2202" class="Symbol">:</a> <a id="2204" class="Symbol">∀</a> <a id="2206" class="Symbol">{</a><a id="2207" href="Applications.Continuity.SequentialViaLifting.html#2207" class="Bound">k</a><a id="2208" class="Symbol">}</a> <a id="2210" class="Symbol">→</a> <a id="2212" href="SystemT.Auxiliaries.html#1314" class="Function">max</a> <a id="2216" href="Applications.Continuity.SequentialViaLifting.html#2160" class="Function">m</a> <a id="2218" href="Applications.Continuity.SequentialViaLifting.html#2162" class="Function">n</a> <a id="2220" href="Preliminaries.html#3062" class="Datatype Operator">≤</a> <a id="2222" href="Applications.Continuity.SequentialViaLifting.html#2207" class="Bound">k</a> <a id="2224" class="Symbol">→</a> <a id="2226" href="Applications.Continuity.SequentialViaLifting.html#1968" class="Bound">g</a> <a id="2228" class="Symbol">(</a><a id="2229" href="Applications.Continuity.SequentialViaLifting.html#1975" class="Bound">h</a> <a id="2231" class="Symbol">(</a><a id="2232" href="Applications.Continuity.SequentialViaLifting.html#1981" class="Bound">fs</a> <a id="2235" href="Applications.Continuity.SequentialViaLifting.html#2207" class="Bound">k</a><a id="2236" class="Symbol">))</a> <a id="2239" class="Symbol">(</a><a id="2240" href="Applications.Continuity.SequentialViaLifting.html#1981" class="Bound">fs</a> <a id="2243" href="Applications.Continuity.SequentialViaLifting.html#2207" class="Bound">k</a><a id="2244" class="Symbol">)</a> <a id="2246" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="2248" href="Applications.Continuity.SequentialViaLifting.html#1968" class="Bound">g</a> <a id="2250" class="Symbol">(</a><a id="2251" href="Applications.Continuity.SequentialViaLifting.html#1975" class="Bound">h</a> <a id="2253" href="Applications.Continuity.SequentialViaLifting.html#1984" class="Bound">f</a><a id="2254" class="Symbol">)</a> <a id="2256" href="Applications.Continuity.SequentialViaLifting.html#1984" class="Bound">f</a>
  <a id="2260" href="Applications.Continuity.SequentialViaLifting.html#2196" class="Function">proof</a> <a id="2266" class="Symbol">{</a><a id="2267" href="Applications.Continuity.SequentialViaLifting.html#2267" class="Bound">k</a><a id="2268" class="Symbol">}</a> <a id="2270" href="Applications.Continuity.SequentialViaLifting.html#2270" class="Bound">p</a> <a id="2272" class="Symbol">=</a> <a id="2274" href="Preliminaries.html#1161" class="Function">trans</a>
    <a id="2284" class="Symbol">(</a><a id="2285" href="Preliminaries.html#839" class="Function">ap</a> <a id="2288" class="Symbol">(λ</a> <a id="2291" href="Applications.Continuity.SequentialViaLifting.html#2291" class="Bound">i</a> <a id="2293" class="Symbol">→</a> <a id="2295" href="Applications.Continuity.SequentialViaLifting.html#1968" class="Bound">g</a> <a id="2297" href="Applications.Continuity.SequentialViaLifting.html#2291" class="Bound">i</a> <a id="2299" class="Symbol">(</a><a id="2300" href="Applications.Continuity.SequentialViaLifting.html#1981" class="Bound">fs</a> <a id="2303" href="Applications.Continuity.SequentialViaLifting.html#2267" class="Bound">k</a><a id="2304" class="Symbol">))</a> <a id="2307" class="Symbol">(</a><a id="2308" href="Preliminaries.html#2070" class="Field">pr₂</a> <a id="2312" href="Applications.Continuity.SequentialViaLifting.html#2016" class="Function">eh</a> <a id="2315" class="Symbol">(</a><a id="2316" href="Preliminaries.html#3358" class="Function">≤trans</a> <a id="2323" class="Symbol">(</a><a id="2324" href="SystemT.Auxiliaries.html#1648" class="Function">Max-spec₀</a> <a id="2334" href="Applications.Continuity.SequentialViaLifting.html#2160" class="Function">m</a> <a id="2336" href="Applications.Continuity.SequentialViaLifting.html#2162" class="Function">n</a><a id="2337" class="Symbol">)</a> <a id="2339" href="Applications.Continuity.SequentialViaLifting.html#2270" class="Bound">p</a><a id="2340" class="Symbol">)))</a>
    <a id="2348" class="Symbol">(</a><a id="2349" href="Preliminaries.html#2070" class="Field">pr₂</a> <a id="2353" href="Applications.Continuity.SequentialViaLifting.html#2079" class="Function">eg</a> <a id="2356" class="Symbol">(</a><a id="2357" href="Preliminaries.html#3358" class="Function">≤trans</a> <a id="2364" class="Symbol">(</a><a id="2365" href="SystemT.Auxiliaries.html#1802" class="Function">Max-spec₁</a> <a id="2375" href="Applications.Continuity.SequentialViaLifting.html#2160" class="Function">m</a> <a id="2377" href="Applications.Continuity.SequentialViaLifting.html#2162" class="Function">n</a><a id="2378" class="Symbol">)</a> <a id="2380" href="Applications.Continuity.SequentialViaLifting.html#2270" class="Bound">p</a><a id="2381" class="Symbol">))</a>

<a id="2385" class="Keyword">open</a> <a id="2390" href="Applications.Lifting.html#10846" class="Module">PredicateUsage</a> <a id="2405" href="Applications.Continuity.SequentialViaLifting.html#1349" class="Function">is-sequentially-continuous</a> <a id="2432" href="Applications.Continuity.SequentialViaLifting.html#1700" class="Function">sc-η</a> <a id="2437" href="Applications.Continuity.SequentialViaLifting.html#1787" class="Function">sc-κ</a>

<a id="sc-Ω"></a><a id="2443" href="Applications.Continuity.SequentialViaLifting.html#2443" class="Function">sc-Ω</a> <a id="2448" class="Symbol">:</a> <a id="2450" href="Applications.Lifting.html#11092" class="Function">Q</a> <a id="2452" class="Symbol">{</a><a id="2453" href="SystemT.Auxiliaries.html#8232" class="Function">typeᵀ</a> <a id="2459" class="Number">2</a><a id="2460" class="Symbol">}</a> <a id="2462" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="2464" href="Applications.Lifting.html#6879" class="Function">Ω</a> <a id="2466" href="SystemT.Base.html#1723" class="Function Operator">⟧</a>
<a id="2468" href="Applications.Continuity.SequentialViaLifting.html#2443" class="Function">sc-Ω</a> <a id="2473" class="Symbol">{</a><a id="2474" href="Applications.Continuity.SequentialViaLifting.html#2474" class="Bound">u</a><a id="2475" class="Symbol">}</a> <a id="2477" href="Applications.Continuity.SequentialViaLifting.html#2477" class="Bound">qu</a> <a id="2480" href="Applications.Continuity.SequentialViaLifting.html#2480" class="Bound">fs</a> <a id="2483" href="Applications.Continuity.SequentialViaLifting.html#2483" class="Bound">f</a> <a id="2485" href="Applications.Continuity.SequentialViaLifting.html#2485" class="Bound">cf</a> <a id="2488" class="Symbol">=</a> <a id="2490" href="Applications.Continuity.SequentialViaLifting.html#2485" class="Bound">cf</a> <a id="2493" href="Applications.Continuity.SequentialViaLifting.html#2510" class="Function">αs</a> <a id="2496" href="Applications.Continuity.SequentialViaLifting.html#2558" class="Function">α</a> <a id="2498" href="Applications.Continuity.SequentialViaLifting.html#2593" class="Function">cα</a>
 <a id="2502" class="Keyword">where</a>
  <a id="2510" href="Applications.Continuity.SequentialViaLifting.html#2510" class="Function">αs</a> <a id="2513" class="Symbol">:</a> <a id="2515" href="Preliminaries.html#2603" class="Datatype">ℕ</a> <a id="2517" class="Symbol">→</a> <a id="2519" href="SystemT.Auxiliaries.html#8288" class="Function">type</a> <a id="2524" class="Number">1</a>
  <a id="2528" href="Applications.Continuity.SequentialViaLifting.html#2510" class="Function">αs</a> <a id="2531" href="Applications.Continuity.SequentialViaLifting.html#2531" class="Bound">k</a> <a id="2533" href="Applications.Continuity.SequentialViaLifting.html#2533" class="Bound">n</a> <a id="2535" class="Symbol">=</a> <a id="2537" href="Applications.Continuity.SequentialViaLifting.html#2474" class="Bound">u</a> <a id="2539" class="Symbol">(λ</a> <a id="2542" href="Applications.Continuity.SequentialViaLifting.html#2542" class="Bound">_</a> <a id="2544" class="Symbol">→</a> <a id="2546" href="Applications.Continuity.SequentialViaLifting.html#2533" class="Bound">n</a><a id="2547" class="Symbol">)</a> <a id="2549" class="Symbol">(</a><a id="2550" href="Applications.Continuity.SequentialViaLifting.html#2480" class="Bound">fs</a> <a id="2553" href="Applications.Continuity.SequentialViaLifting.html#2531" class="Bound">k</a><a id="2554" class="Symbol">)</a>
  <a id="2558" href="Applications.Continuity.SequentialViaLifting.html#2558" class="Function">α</a> <a id="2560" class="Symbol">:</a> <a id="2562" href="SystemT.Auxiliaries.html#8288" class="Function">type</a> <a id="2567" class="Number">1</a>
  <a id="2571" href="Applications.Continuity.SequentialViaLifting.html#2558" class="Function">α</a> <a id="2573" href="Applications.Continuity.SequentialViaLifting.html#2573" class="Bound">n</a> <a id="2575" class="Symbol">=</a> <a id="2577" href="Applications.Continuity.SequentialViaLifting.html#2474" class="Bound">u</a> <a id="2579" class="Symbol">(λ</a> <a id="2582" href="Applications.Continuity.SequentialViaLifting.html#2582" class="Bound">_</a> <a id="2584" class="Symbol">→</a> <a id="2586" href="Applications.Continuity.SequentialViaLifting.html#2573" class="Bound">n</a><a id="2587" class="Symbol">)</a> <a id="2589" href="Applications.Continuity.SequentialViaLifting.html#2483" class="Bound">f</a>
  <a id="2593" href="Applications.Continuity.SequentialViaLifting.html#2593" class="Function">cα</a> <a id="2596" class="Symbol">:</a> <a id="2598" href="Applications.Continuity.SequentialViaLifting.html#2510" class="Function">αs</a> <a id="2601" href="Applications.Continuity.SequentialViaLifting.html#874" class="Function Operator">converges-pointwise-to</a> <a id="2624" href="Applications.Continuity.SequentialViaLifting.html#2558" class="Function">α</a>
  <a id="2628" href="Applications.Continuity.SequentialViaLifting.html#2593" class="Function">cα</a> <a id="2631" href="Applications.Continuity.SequentialViaLifting.html#2631" class="Bound">n</a> <a id="2633" class="Symbol">=</a> <a id="2635" href="Applications.Continuity.SequentialViaLifting.html#2477" class="Bound">qu</a> <a id="2638" class="Symbol">(</a><a id="2639" href="Applications.Continuity.SequentialViaLifting.html#1700" class="Function">sc-η</a> <a id="2644" href="Applications.Continuity.SequentialViaLifting.html#2631" class="Bound">n</a><a id="2645" class="Symbol">)</a> <a id="2647" href="Applications.Continuity.SequentialViaLifting.html#2480" class="Bound">fs</a> <a id="2650" href="Applications.Continuity.SequentialViaLifting.html#2483" class="Bound">f</a> <a id="2652" href="Applications.Continuity.SequentialViaLifting.html#2485" class="Bound">cf</a>

<a id="sequential-continuity-at-type-3"></a><a id="2656" href="Applications.Continuity.SequentialViaLifting.html#2656" class="Function">sequential-continuity-at-type-3</a>
 <a id="2689" class="Symbol">:</a> <a id="2691" href="Preliminaries.html#1625" class="Function">FunExt</a>
 <a id="2699" class="Symbol">→</a> <a id="2701" class="Symbol">(</a><a id="2702" href="Applications.Continuity.SequentialViaLifting.html#2702" class="Bound">t</a> <a id="2704" class="Symbol">:</a> <a id="2706" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="2708" href="SystemT.Base.html#589" class="InductiveConstructor">ε</a> <a id="2710" class="Symbol">(</a><a id="2711" href="SystemT.Auxiliaries.html#8232" class="Function">typeᵀ</a> <a id="2717" class="Number">3</a><a id="2718" class="Symbol">))</a>
 <a id="2722" class="Symbol">→</a> <a id="2724" href="Applications.Continuity.SequentialViaLifting.html#1349" class="Function">is-sequentially-continuous</a> <a id="2751" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="2753" href="Applications.Continuity.SequentialViaLifting.html#2702" class="Bound">t</a> <a id="2755" href="SystemT.Base.html#1723" class="Function Operator">⟧</a>
<a id="2757" href="Applications.Continuity.SequentialViaLifting.html#2656" class="Function">sequential-continuity-at-type-3</a> <a id="2789" href="Applications.Continuity.SequentialViaLifting.html#2789" class="Bound">fe</a> <a id="2792" class="Symbol">=</a> <a id="2794" href="Applications.Lifting.html#12446" class="Function">predicate-transfer</a> <a id="2813" href="Applications.Continuity.SequentialViaLifting.html#2789" class="Bound">fe</a> <a id="2816" href="Applications.Continuity.SequentialViaLifting.html#2443" class="Function">sc-Ω</a>

<a id="2822" class="Markup">\end{code}</a><a id="2832" class="Background">
</a></pre></body></html>

==> anc/html/Applications.Continuity.UniformViaGeneralBarRecursion.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Applications.Continuity.UniformViaGeneralBarRecursion</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">
 ===============================================================
 =                                                             =
 =  Application: Uniform Continuity via General Bar Recursion  =
 =                                                             =
 ===============================================================

    Chuangjie Xu, May 2020

    Updated and restructured in November 2026


We implement the reviewer&#39;s example of defining moduli of uniform
continuity using functionals of general bar recursion.

Update in November 2026:

- Constructed a System T term for the modulus of uniform continuity.

- Proved the correctness of the constructed modulus.

</a><a id="676" class="Markup">\begin{code}</a>

<a id="690" class="Symbol">{-#</a> <a id="694" class="Keyword">OPTIONS</a> <a id="702" class="Pragma">--without-K</a> <a id="714" class="Pragma">--safe</a> <a id="721" class="Symbol">#-}</a>

<a id="726" class="Keyword">module</a> <a id="733" href="Applications.Continuity.UniformViaGeneralBarRecursion.html" class="Module">Applications.Continuity.UniformViaGeneralBarRecursion</a> <a id="787" class="Keyword">where</a>

<a id="794" class="Keyword">open</a> <a id="799" class="Keyword">import</a> <a id="806" href="Preliminaries.html" class="Module">Preliminaries</a>
<a id="820" class="Keyword">open</a> <a id="825" class="Keyword">import</a> <a id="832" href="SystemT.Base.html" class="Module">SystemT.Base</a>
<a id="845" class="Keyword">open</a> <a id="850" class="Keyword">import</a> <a id="857" href="SystemT.Auxiliaries.html" class="Module">SystemT.Auxiliaries</a>
<a id="877" class="Keyword">open</a> <a id="882" class="Keyword">import</a> <a id="889" href="Applications.Continuity.Definitions.html" class="Module">Applications.Continuity.Definitions</a>
<a id="925" class="Keyword">open</a> <a id="930" class="Keyword">import</a> <a id="937" href="Applications.BarRecursion.General.html" class="Module">Applications.BarRecursion.General</a> <a id="971" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="973" class="Keyword">public</a>

<a id="981" class="Markup">\end{code}</a><a id="991" class="Background">

For a fixed pointwise bound on the input sequences, we compute
the modulus by bar recursion starting at the empty sequence.
If the current prefix belongs to the extracted predicate, the
recursion returns zero. Otherwise, it considers each next entry
allowed by the bound and returns one plus the largest result
computed recursively for these extensions.

</a><a id="1348" class="Markup">\begin{code}</a>

<a id="⟨⟩"></a><a id="1362" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#1362" class="Function">⟨⟩</a> <a id="1365" class="Symbol">:</a> <a id="1367" href="Preliminaries.html#5654" class="Function">ℕ*</a>
<a id="1370" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#1362" class="Function">⟨⟩</a> <a id="1373" class="Symbol">=</a> <a id="1375" class="Symbol">(λ</a> <a id="1378" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#1378" class="Bound">n</a> <a id="1380" class="Symbol">→</a> <a id="1382" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#1378" class="Bound">n</a><a id="1383" class="Symbol">)</a> <a id="1385" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="1387" class="Number">0</a>

<a id="EmptySeq"></a><a id="1390" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#1390" class="Function">EmptySeq</a> <a id="1399" class="Symbol">:</a> <a id="1401" class="Symbol">{</a><a id="1402" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#1402" class="Bound">Γ</a> <a id="1404" class="Symbol">:</a> <a id="1406" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="1409" class="Symbol">}</a> <a id="1411" class="Symbol">→</a> <a id="1413" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="1415" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#1402" class="Bound">Γ</a> <a id="1417" href="SystemT.Auxiliaries.html#6712" class="Function">ι*</a>
<a id="1420" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#1390" class="Function">EmptySeq</a> <a id="1429" class="Symbol">=</a> <a id="1431" href="SystemT.Base.html#1003" class="InductiveConstructor">Pair</a> <a id="1436" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1438" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="1442" href="SystemT.Base.html#1898" class="Function">ν₀</a> <a id="1445" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1447" href="SystemT.Base.html#920" class="InductiveConstructor">Zero</a>

<a id="1453" class="Keyword">private</a>
 <a id="G"></a><a id="1462" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#1462" class="Function">G</a> <a id="1464" class="Symbol">:</a> <a id="1466" class="Symbol">{</a><a id="1467" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#1467" class="Bound">Γ</a> <a id="1469" class="Symbol">:</a> <a id="1471" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="1474" class="Symbol">}</a> <a id="1476" class="Symbol">→</a> <a id="1478" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="1480" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#1467" class="Bound">Γ</a> <a id="1482" class="Symbol">(</a><a id="1483" href="SystemT.Auxiliaries.html#6712" class="Function">ι*</a> <a id="1486" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1488" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="1489" class="Symbol">)</a>
 <a id="1492" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#1462" class="Function">G</a> <a id="1494" class="Symbol">=</a> <a id="1496" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="1500" href="SystemT.Base.html#920" class="InductiveConstructor">Zero</a>
 <a id="1506" class="Comment">-- G _ = 0</a>

 <a id="H"></a><a id="1519" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#1519" class="Function">H</a> <a id="1521" class="Symbol">:</a> <a id="1523" class="Symbol">{</a><a id="1524" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#1524" class="Bound">Γ</a> <a id="1526" class="Symbol">:</a> <a id="1528" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="1531" class="Symbol">}</a> <a id="1533" class="Symbol">→</a> <a id="1535" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="1537" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#1524" class="Bound">Γ</a> <a id="1539" class="Symbol">(</a><a id="1540" href="SystemT.Auxiliaries.html#734" class="Function">ιᶥ</a> <a id="1543" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1545" href="SystemT.Auxiliaries.html#6712" class="Function">ι*</a> <a id="1548" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1550" href="SystemT.Auxiliaries.html#734" class="Function">ιᶥ</a> <a id="1553" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1555" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="1556" class="Symbol">)</a>
 <a id="1559" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#1519" class="Function">H</a> <a id="1561" class="Symbol">=</a> <a id="1563" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="1567" class="Symbol">(</a><a id="1568" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="1572" class="Symbol">(</a><a id="1573" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="1577" class="Symbol">(</a><a id="1578" href="SystemT.Base.html#934" class="InductiveConstructor">Suc</a> <a id="1582" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1584" class="Symbol">(</a><a id="1585" href="SystemT.Auxiliaries.html#3385" class="Function">MaxUpTo</a> <a id="1593" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1595" href="SystemT.Base.html#1898" class="Function">ν₀</a> <a id="1598" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1600" class="Symbol">(</a><a id="1601" href="SystemT.Base.html#2016" class="Function">ν₂</a> <a id="1604" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1606" class="Symbol">(</a><a id="1607" href="SystemT.Auxiliaries.html#6733" class="Function">Len</a> <a id="1611" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a>  <a id="1614" href="SystemT.Base.html#1951" class="Function">ν₁</a><a id="1616" class="Symbol">))))))</a>
 <a id="1624" class="Comment">-- H δ s f = 1 + MaxUpTo f (δ | s |)</a>

<a id="𝐌"></a><a id="1662" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#1662" class="Function">𝐌</a> <a id="1664" class="Symbol">:</a> <a id="1666" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="1668" href="SystemT.Base.html#589" class="InductiveConstructor">ε</a> <a id="1670" class="Symbol">(</a><a id="1671" href="SystemT.Auxiliaries.html#734" class="Function">ιᶥ</a> <a id="1674" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1676" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="1677" class="Symbol">)</a> <a id="1679" class="Symbol">→</a> <a id="1681" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="1683" href="SystemT.Base.html#589" class="InductiveConstructor">ε</a> <a id="1685" class="Symbol">(</a><a id="1686" href="SystemT.Auxiliaries.html#734" class="Function">ιᶥ</a> <a id="1689" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1691" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="1692" class="Symbol">)</a>
<a id="1694" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#1662" class="Function">𝐌</a> <a id="1696" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#1696" class="Bound">t</a> <a id="1698" class="Symbol">=</a> <a id="1700" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="1704" class="Symbol">(</a><a id="1705" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="1709" class="Symbol">(</a><a id="1710" href="SystemT.Base.html#1951" class="Function">ν₁</a> <a id="1713" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1715" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#1462" class="Function">G</a> <a id="1717" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1719" class="Symbol">(</a><a id="1720" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#1519" class="Function">H</a> <a id="1722" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1724" href="SystemT.Base.html#1898" class="Function">ν₀</a><a id="1726" class="Symbol">)</a> <a id="1728" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1730" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#1390" class="Function">EmptySeq</a><a id="1738" class="Symbol">))</a> <a id="1741" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1743" href="Applications.BarRecursion.General.html#6708" class="Function">𝐠𝐛𝐫</a> <a id="1747" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#1696" class="Bound">t</a>
<a id="1749" class="Comment">-- 𝐌 t δ = 𝐠𝐛𝐫 t G (H δ) ⟨⟩</a>

<a id="1778" class="Markup">\end{code}</a><a id="1788" class="Background">

The proof below assumes function extensionality through gbr-extraction-correct.

For a prefix s, let B s be the same bar-recursive bound started at s.
If B s ≤ m, two inputs bounded by δ that extend s and agree on the next
m entries have the same value under t. We prove this by induction on m.
At a secured prefix, security gives equality immediately. Otherwise,
the maximum in the step bounds the child selected by α (len s), since
this entry is at most δ (len s), and the induction hypothesis applies.

</a><a id="2296" class="Markup">\begin{code}</a>

<a id="uniform-modulus-correct"></a><a id="2310" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2310" class="Function">uniform-modulus-correct</a>
 <a id="2335" class="Symbol">:</a> <a id="2337" href="Preliminaries.html#1625" class="Function">FunExt</a>
 <a id="2345" class="Symbol">→</a> <a id="2347" class="Symbol">(</a><a id="2348" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2348" class="Bound">t</a> <a id="2350" class="Symbol">:</a> <a id="2352" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="2354" href="SystemT.Base.html#589" class="InductiveConstructor">ε</a> <a id="2356" class="Symbol">(</a><a id="2357" href="SystemT.Auxiliaries.html#734" class="Function">ιᶥ</a> <a id="2360" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="2362" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="2363" class="Symbol">))</a>
 <a id="2367" class="Symbol">→</a> <a id="2369" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="2371" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#1662" class="Function">𝐌</a> <a id="2373" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2348" class="Bound">t</a> <a id="2375" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="2377" href="Applications.Continuity.Definitions.html#863" class="Function Operator">is-a-modulus-of-uniform-continuity-of</a> <a id="2415" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="2417" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2348" class="Bound">t</a> <a id="2419" href="SystemT.Base.html#1723" class="Function Operator">⟧</a>
<a id="2421" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2310" class="Function">uniform-modulus-correct</a> <a id="2445" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2445" class="Bound">fe</a> <a id="2448" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2448" class="Bound">t</a> <a id="2450" class="Symbol">{</a><a id="2451" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2451" class="Bound">δ</a><a id="2452" class="Symbol">}</a> <a id="2454" class="Symbol">{</a><a id="2455" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2455" class="Bound">α</a><a id="2456" class="Symbol">}</a> <a id="2458" class="Symbol">{</a><a id="2459" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2459" class="Bound">β</a><a id="2460" class="Symbol">}</a> <a id="2462" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2462" class="Bound">α≤δ</a> <a id="2466" class="Symbol">_</a> <a id="2468" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2468" class="Bound">agreement</a> <a id="2478" class="Symbol">=</a>
  <a id="2482" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3006" class="Function">lemma</a> <a id="2488" class="Symbol">(</a><a id="2489" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2568" class="Function">B</a> <a id="2491" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#1362" class="Function">⟨⟩</a><a id="2493" class="Symbol">)</a> <a id="2495" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#1362" class="Function">⟨⟩</a> <a id="2498" href="Preliminaries.html#3228" class="Function">≤refl</a> <a id="2504" class="Symbol">(λ</a> <a id="2507" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2507" class="Bound">i</a> <a id="2509" class="Symbol">())</a> <a id="2513" class="Symbol">(λ</a> <a id="2516" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2516" class="Bound">i</a> <a id="2518" class="Symbol">())</a> <a id="2522" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2468" class="Bound">agreement</a>
 <a id="2533" class="Keyword">where</a>
  <a id="2541" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2541" class="Function">S</a> <a id="2543" class="Symbol">:</a> <a id="2545" href="Preliminaries.html#5654" class="Function">ℕ*</a> <a id="2548" class="Symbol">→</a> <a id="2550" href="Preliminaries.html#2603" class="Datatype">ℕ</a>
  <a id="2554" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2541" class="Function">S</a> <a id="2556" class="Symbol">=</a> <a id="2558" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="2560" href="Applications.BarRecursion.General.html#6657" class="Function">𝐒</a> <a id="2562" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2448" class="Bound">t</a> <a id="2564" href="SystemT.Base.html#1723" class="Function Operator">⟧</a>
  <a id="2568" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2568" class="Function">B</a> <a id="2570" class="Symbol">:</a> <a id="2572" href="Preliminaries.html#5654" class="Function">ℕ*</a> <a id="2575" class="Symbol">→</a> <a id="2577" href="Preliminaries.html#2603" class="Datatype">ℕ</a>
  <a id="2581" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2568" class="Function">B</a> <a id="2583" class="Symbol">=</a> <a id="2585" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="2587" href="Applications.BarRecursion.General.html#6708" class="Function">𝐠𝐛𝐫</a> <a id="2591" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2448" class="Bound">t</a> <a id="2593" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="2595" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="2597" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#1462" class="Function">G</a> <a id="2599" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="2601" class="Symbol">(</a><a id="2602" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="2604" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#1519" class="Function">H</a> <a id="2606" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="2608" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2451" class="Bound">δ</a><a id="2609" class="Symbol">)</a>
  <a id="2613" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2613" class="Function">SsY</a> <a id="2617" class="Symbol">:</a> <a id="2619" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2541" class="Function">S</a> <a id="2621" href="Applications.BarRecursion.General.html#2086" class="Function Operator">secures</a> <a id="2629" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="2631" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2448" class="Bound">t</a> <a id="2633" href="SystemT.Base.html#1723" class="Function Operator">⟧</a>
  <a id="2637" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2613" class="Function">SsY</a> <a id="2641" class="Symbol">=</a> <a id="2643" href="Preliminaries.html#2060" class="Field">pr₁</a> <a id="2647" class="Symbol">(</a><a id="2648" href="Preliminaries.html#2070" class="Field">pr₂</a> <a id="2652" class="Symbol">(</a><a id="2653" href="Applications.BarRecursion.General.html#6795" class="Function">gbr-extraction-correct</a> <a id="2676" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2445" class="Bound">fe</a> <a id="2679" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2448" class="Bound">t</a><a id="2680" class="Symbol">))</a>
  <a id="2685" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2685" class="Function">gbr</a> <a id="2689" class="Symbol">:</a> <a id="2691" class="Symbol">(</a><a id="2692" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2692" class="Bound">s</a> <a id="2694" class="Symbol">:</a> <a id="2696" href="Preliminaries.html#5654" class="Function">ℕ*</a><a id="2698" class="Symbol">)</a>
      <a id="2706" class="Symbol">→</a> <a id="2708" class="Symbol">(</a><a id="2709" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2692" class="Bound">s</a> <a id="2711" href="Applications.BarRecursion.General.html#1813" class="Function Operator">∈</a> <a id="2713" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="2715" href="Applications.BarRecursion.General.html#6657" class="Function">𝐒</a> <a id="2717" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2448" class="Bound">t</a> <a id="2719" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="2721" class="Symbol">→</a> <a id="2723" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2568" class="Function">B</a> <a id="2725" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2692" class="Bound">s</a> <a id="2727" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="2729" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="2731" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#1462" class="Function">G</a> <a id="2733" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="2735" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2692" class="Bound">s</a><a id="2736" class="Symbol">)</a>
      <a id="2744" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="2746" class="Symbol">(</a><a id="2747" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2692" class="Bound">s</a> <a id="2749" href="Applications.BarRecursion.General.html#1809" class="Function Operator">∉</a> <a id="2751" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="2753" href="Applications.BarRecursion.General.html#6657" class="Function">𝐒</a> <a id="2755" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2448" class="Bound">t</a> <a id="2757" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="2759" class="Symbol">→</a> <a id="2761" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2568" class="Function">B</a> <a id="2763" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2692" class="Bound">s</a> <a id="2765" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="2767" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="2769" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#1519" class="Function">H</a> <a id="2771" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="2773" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2451" class="Bound">δ</a> <a id="2775" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2692" class="Bound">s</a> <a id="2777" class="Symbol">(λ</a> <a id="2780" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2780" class="Bound">n</a> <a id="2782" class="Symbol">→</a> <a id="2784" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2568" class="Function">B</a> <a id="2786" class="Symbol">(</a><a id="2787" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2692" class="Bound">s</a> <a id="2789" href="Preliminaries.html#5725" class="Function Operator">✦</a> <a id="2791" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2780" class="Bound">n</a><a id="2792" class="Symbol">)))</a>
  <a id="2798" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2685" class="Function">gbr</a> <a id="2802" class="Symbol">=</a> <a id="2804" href="Preliminaries.html#2070" class="Field">pr₂</a> <a id="2808" class="Symbol">(</a><a id="2809" href="Preliminaries.html#2070" class="Field">pr₂</a> <a id="2813" class="Symbol">(</a><a id="2814" href="Applications.BarRecursion.General.html#6795" class="Function">gbr-extraction-correct</a> <a id="2837" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2445" class="Bound">fe</a> <a id="2840" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2448" class="Bound">t</a><a id="2841" class="Symbol">))</a> <a id="2844" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="2846" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#1462" class="Function">G</a> <a id="2848" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="2850" class="Symbol">(</a><a id="2851" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="2853" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#1519" class="Function">H</a> <a id="2855" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="2857" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2451" class="Bound">δ</a><a id="2858" class="Symbol">)</a>

  <a id="2863" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2863" class="Function">secured</a> <a id="2871" class="Symbol">:</a> <a id="2873" class="Symbol">(</a><a id="2874" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2874" class="Bound">s</a> <a id="2876" class="Symbol">:</a> <a id="2878" href="Preliminaries.html#5654" class="Function">ℕ*</a><a id="2880" class="Symbol">)</a> <a id="2882" class="Symbol">→</a> <a id="2884" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2874" class="Bound">s</a> <a id="2886" href="Applications.BarRecursion.General.html#1813" class="Function Operator">∈</a> <a id="2888" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2541" class="Function">S</a> <a id="2890" class="Symbol">→</a> <a id="2892" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2874" class="Bound">s</a> <a id="2894" href="Preliminaries.html#6044" class="Function Operator">∋</a> <a id="2896" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2455" class="Bound">α</a> <a id="2898" class="Symbol">→</a> <a id="2900" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2874" class="Bound">s</a> <a id="2902" href="Preliminaries.html#6044" class="Function Operator">∋</a> <a id="2904" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2459" class="Bound">β</a>
          <a id="2916" class="Symbol">→</a> <a id="2918" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="2920" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2448" class="Bound">t</a> <a id="2922" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="2924" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2455" class="Bound">α</a> <a id="2926" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="2928" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="2930" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2448" class="Bound">t</a> <a id="2932" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="2934" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2459" class="Bound">β</a>
  <a id="2938" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2863" class="Function">secured</a> <a id="2946" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2946" class="Bound">s</a> <a id="2948" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2948" class="Bound">sS</a> <a id="2951" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2951" class="Bound">sα</a> <a id="2954" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2954" class="Bound">sβ</a> <a id="2957" class="Symbol">=</a> <a id="2959" href="Preliminaries.html#1161" class="Function">trans</a> <a id="2965" class="Symbol">(</a><a id="2966" href="Preliminaries.html#1094" class="Function">sym</a> <a id="2970" class="Symbol">(</a><a id="2971" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2613" class="Function">SsY</a> <a id="2975" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2946" class="Bound">s</a> <a id="2977" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2948" class="Bound">sS</a> <a id="2980" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2455" class="Bound">α</a> <a id="2982" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2951" class="Bound">sα</a><a id="2984" class="Symbol">))</a> <a id="2987" class="Symbol">(</a><a id="2988" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2613" class="Function">SsY</a> <a id="2992" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2946" class="Bound">s</a> <a id="2994" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2948" class="Bound">sS</a> <a id="2997" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2459" class="Bound">β</a> <a id="2999" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2954" class="Bound">sβ</a><a id="3001" class="Symbol">)</a>

  <a id="3006" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3006" class="Function">lemma</a> <a id="3012" class="Symbol">:</a> <a id="3014" class="Symbol">(</a><a id="3015" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3015" class="Bound">m</a> <a id="3017" class="Symbol">:</a> <a id="3019" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="3020" class="Symbol">)</a> <a id="3022" class="Symbol">(</a><a id="3023" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3023" class="Bound">s</a> <a id="3025" class="Symbol">:</a> <a id="3027" href="Preliminaries.html#5654" class="Function">ℕ*</a><a id="3029" class="Symbol">)</a> <a id="3031" class="Symbol">→</a> <a id="3033" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2568" class="Function">B</a> <a id="3035" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3023" class="Bound">s</a> <a id="3037" href="Preliminaries.html#3062" class="Datatype Operator">≤</a> <a id="3039" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3015" class="Bound">m</a> <a id="3041" class="Symbol">→</a> <a id="3043" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3023" class="Bound">s</a> <a id="3045" href="Preliminaries.html#6044" class="Function Operator">∋</a> <a id="3047" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2455" class="Bound">α</a> <a id="3049" class="Symbol">→</a> <a id="3051" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3023" class="Bound">s</a> <a id="3053" href="Preliminaries.html#6044" class="Function Operator">∋</a> <a id="3055" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2459" class="Bound">β</a>
        <a id="3065" class="Symbol">→</a> <a id="3067" href="Preliminaries.html#4923" class="Function">drop</a> <a id="3072" class="Symbol">(</a><a id="3073" href="Preliminaries.html#5673" class="Function">len</a> <a id="3077" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3023" class="Bound">s</a><a id="3078" class="Symbol">)</a> <a id="3080" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2455" class="Bound">α</a> <a id="3082" href="Preliminaries.html#4275" class="Datatype Operator">≡[</a> <a id="3085" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3015" class="Bound">m</a> <a id="3087" href="Preliminaries.html#4275" class="Datatype Operator">]</a> <a id="3089" href="Preliminaries.html#4923" class="Function">drop</a> <a id="3094" class="Symbol">(</a><a id="3095" href="Preliminaries.html#5673" class="Function">len</a> <a id="3099" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3023" class="Bound">s</a><a id="3100" class="Symbol">)</a> <a id="3102" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2459" class="Bound">β</a>
        <a id="3112" class="Symbol">→</a> <a id="3114" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="3116" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2448" class="Bound">t</a> <a id="3118" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="3120" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2455" class="Bound">α</a> <a id="3122" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="3124" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="3126" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2448" class="Bound">t</a> <a id="3128" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="3130" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2459" class="Bound">β</a>
  <a id="3134" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3006" class="Function">lemma</a> <a id="3140" class="Number">0</a> <a id="3142" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3142" class="Bound">s</a> <a id="3144" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3144" class="Bound">Bs≤0</a> <a id="3149" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3149" class="Bound">sα</a> <a id="3152" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3152" class="Bound">sβ</a> <a id="3155" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3155" class="Bound">e</a> <a id="3157" class="Symbol">=</a> <a id="3159" href="Preliminaries.html#2274" class="Function">case</a> <a id="3164" class="Symbol">(λ</a> <a id="3167" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3167" class="Bound">sS</a> <a id="3170" class="Symbol">→</a> <a id="3172" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2863" class="Function">secured</a> <a id="3180" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3142" class="Bound">s</a> <a id="3182" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3167" class="Bound">sS</a> <a id="3185" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3149" class="Bound">sα</a> <a id="3188" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3152" class="Bound">sβ</a><a id="3190" class="Symbol">)</a> <a id="3192" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3226" class="Function">impossible</a> <a id="3203" class="Symbol">(</a><a id="3204" href="Applications.BarRecursion.General.html#1886" class="Function">∈-dec</a> <a id="3210" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2541" class="Function">S</a><a id="3211" class="Symbol">)</a>
   <a id="3216" class="Keyword">where</a>
    <a id="3226" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3226" class="Function">impossible</a> <a id="3237" class="Symbol">:</a> <a id="3239" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3142" class="Bound">s</a> <a id="3241" href="Applications.BarRecursion.General.html#1809" class="Function Operator">∉</a> <a id="3243" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2541" class="Function">S</a> <a id="3245" class="Symbol">→</a> <a id="3247" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="3249" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2448" class="Bound">t</a> <a id="3251" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="3253" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2455" class="Bound">α</a> <a id="3255" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="3257" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="3259" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2448" class="Bound">t</a> <a id="3261" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="3263" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2459" class="Bound">β</a>
    <a id="3269" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3226" class="Function">impossible</a> <a id="3280" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3280" class="Bound">nsS</a> <a id="3284" class="Symbol">=</a> <a id="3286" href="Preliminaries.html#2438" class="Function">𝟘-elim</a> <a id="3293" class="Symbol">(</a><a id="3294" href="Preliminaries.html#3889" class="Function">suc≰zero</a>
      <a id="3309" class="Symbol">(</a><a id="3310" href="Preliminaries.html#1247" class="Function">transport</a> <a id="3320" class="Symbol">(λ</a> <a id="3323" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3323" class="Bound">k</a> <a id="3325" class="Symbol">→</a> <a id="3327" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3323" class="Bound">k</a> <a id="3329" href="Preliminaries.html#3062" class="Datatype Operator">≤</a> <a id="3331" class="Number">0</a><a id="3332" class="Symbol">)</a> <a id="3334" class="Symbol">(</a><a id="3335" href="Preliminaries.html#2070" class="Field">pr₂</a> <a id="3339" class="Symbol">(</a><a id="3340" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2685" class="Function">gbr</a> <a id="3344" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3142" class="Bound">s</a><a id="3345" class="Symbol">)</a> <a id="3347" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3280" class="Bound">nsS</a><a id="3350" class="Symbol">)</a> <a id="3352" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3144" class="Bound">Bs≤0</a><a id="3356" class="Symbol">))</a>
  <a id="3361" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3006" class="Function">lemma</a> <a id="3367" class="Symbol">(</a><a id="3368" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="3372" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3372" class="Bound">m</a><a id="3373" class="Symbol">)</a> <a id="3375" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3375" class="Bound">s</a> <a id="3377" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3377" class="Bound">Bs≤m</a> <a id="3382" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3382" class="Bound">sα</a> <a id="3385" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3385" class="Bound">sβ</a> <a id="3388" class="Symbol">(</a><a id="3389" href="Preliminaries.html#4357" class="InductiveConstructor">≡[suc]</a> <a id="3396" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3396" class="Bound">e</a> <a id="3398" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3398" class="Bound">es</a><a id="3400" class="Symbol">)</a> <a id="3402" class="Symbol">=</a>
    <a id="3408" href="Preliminaries.html#2274" class="Function">case</a> <a id="3413" class="Symbol">(λ</a> <a id="3416" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3416" class="Bound">sS</a> <a id="3419" class="Symbol">→</a> <a id="3421" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2863" class="Function">secured</a> <a id="3429" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3375" class="Bound">s</a> <a id="3431" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3416" class="Bound">sS</a> <a id="3434" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3382" class="Bound">sα</a> <a id="3437" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3385" class="Bound">sβ</a><a id="3439" class="Symbol">)</a> <a id="3441" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3937" class="Function">descend</a> <a id="3449" class="Symbol">(</a><a id="3450" href="Applications.BarRecursion.General.html#1886" class="Function">∈-dec</a> <a id="3456" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2541" class="Function">S</a><a id="3457" class="Symbol">)</a>
   <a id="3462" class="Keyword">where</a>
    <a id="3472" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3472" class="Function">n</a> <a id="3474" class="Symbol">:</a> <a id="3476" href="Preliminaries.html#2603" class="Datatype">ℕ</a>
    <a id="3482" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3472" class="Function">n</a> <a id="3484" class="Symbol">=</a> <a id="3486" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2455" class="Bound">α</a> <a id="3488" class="Symbol">(</a><a id="3489" href="Preliminaries.html#5673" class="Function">len</a> <a id="3493" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3375" class="Bound">s</a><a id="3494" class="Symbol">)</a>
    <a id="3500" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3500" class="Function">sn</a> <a id="3503" class="Symbol">:</a> <a id="3505" href="Preliminaries.html#5654" class="Function">ℕ*</a>
    <a id="3512" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3500" class="Function">sn</a> <a id="3515" class="Symbol">=</a> <a id="3517" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3375" class="Bound">s</a> <a id="3519" href="Preliminaries.html#5725" class="Function Operator">✦</a> <a id="3521" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3472" class="Function">n</a>
    <a id="3527" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3527" class="Function">next-equal</a> <a id="3538" class="Symbol">:</a> <a id="3540" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3472" class="Function">n</a> <a id="3542" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="3544" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2459" class="Bound">β</a> <a id="3546" class="Symbol">(</a><a id="3547" href="Preliminaries.html#5673" class="Function">len</a> <a id="3551" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3375" class="Bound">s</a><a id="3552" class="Symbol">)</a>
    <a id="3558" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3527" class="Function">next-equal</a> <a id="3569" class="Symbol">=</a> <a id="3571" href="Preliminaries.html#1161" class="Function">trans</a> <a id="3577" class="Symbol">(</a><a id="3578" href="Preliminaries.html#1094" class="Function">sym</a> <a id="3582" class="Symbol">(</a><a id="3583" href="Preliminaries.html#5009" class="Function">drop-head</a> <a id="3593" class="Symbol">(</a><a id="3594" href="Preliminaries.html#5673" class="Function">len</a> <a id="3598" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3375" class="Bound">s</a><a id="3599" class="Symbol">)</a> <a id="3601" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2455" class="Bound">α</a><a id="3602" class="Symbol">))</a>
                       <a id="3628" class="Symbol">(</a><a id="3629" href="Preliminaries.html#1161" class="Function">trans</a> <a id="3635" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3396" class="Bound">e</a> <a id="3637" class="Symbol">(</a><a id="3638" href="Preliminaries.html#5009" class="Function">drop-head</a> <a id="3648" class="Symbol">(</a><a id="3649" href="Preliminaries.html#5673" class="Function">len</a> <a id="3653" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3375" class="Bound">s</a><a id="3654" class="Symbol">)</a> <a id="3656" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2459" class="Bound">β</a><a id="3657" class="Symbol">))</a>
    <a id="3664" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3664" class="Function">snα</a> <a id="3668" class="Symbol">:</a> <a id="3670" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3500" class="Function">sn</a> <a id="3673" href="Preliminaries.html#6044" class="Function Operator">∋</a> <a id="3675" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2455" class="Bound">α</a>
    <a id="3681" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3664" class="Function">snα</a> <a id="3685" class="Symbol">=</a> <a id="3687" href="Preliminaries.html#6117" class="Function">✦-prefix</a> <a id="3696" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3375" class="Bound">s</a> <a id="3698" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2455" class="Bound">α</a> <a id="3700" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3382" class="Bound">sα</a> <a id="3703" href="Preliminaries.html#825" class="InductiveConstructor">refl</a>
    <a id="3712" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3712" class="Function">snβ</a> <a id="3716" class="Symbol">:</a> <a id="3718" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3500" class="Function">sn</a> <a id="3721" href="Preliminaries.html#6044" class="Function Operator">∋</a> <a id="3723" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2459" class="Bound">β</a>
    <a id="3729" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3712" class="Function">snβ</a> <a id="3733" class="Symbol">=</a> <a id="3735" href="Preliminaries.html#6117" class="Function">✦-prefix</a> <a id="3744" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3375" class="Bound">s</a> <a id="3746" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2459" class="Bound">β</a> <a id="3748" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3385" class="Bound">sβ</a> <a id="3751" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3527" class="Function">next-equal</a>
    <a id="3766" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3766" class="Function">next-agreement</a> <a id="3781" class="Symbol">:</a> <a id="3783" href="Preliminaries.html#4923" class="Function">drop</a> <a id="3788" class="Symbol">(</a><a id="3789" href="Preliminaries.html#5673" class="Function">len</a> <a id="3793" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3500" class="Function">sn</a><a id="3795" class="Symbol">)</a> <a id="3797" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2455" class="Bound">α</a> <a id="3799" href="Preliminaries.html#4275" class="Datatype Operator">≡[</a> <a id="3802" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3372" class="Bound">m</a> <a id="3804" href="Preliminaries.html#4275" class="Datatype Operator">]</a> <a id="3806" href="Preliminaries.html#4923" class="Function">drop</a> <a id="3811" class="Symbol">(</a><a id="3812" href="Preliminaries.html#5673" class="Function">len</a> <a id="3816" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3500" class="Function">sn</a><a id="3818" class="Symbol">)</a> <a id="3820" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2459" class="Bound">β</a>
    <a id="3826" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3766" class="Function">next-agreement</a> <a id="3841" class="Symbol">=</a> <a id="3843" href="Preliminaries.html#1247" class="Function">transport</a> <a id="3853" class="Symbol">(λ</a> <a id="3856" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3856" class="Bound">k</a> <a id="3858" class="Symbol">→</a> <a id="3860" href="Preliminaries.html#4923" class="Function">drop</a> <a id="3865" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3856" class="Bound">k</a> <a id="3867" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2455" class="Bound">α</a> <a id="3869" href="Preliminaries.html#4275" class="Datatype Operator">≡[</a> <a id="3872" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3372" class="Bound">m</a> <a id="3874" href="Preliminaries.html#4275" class="Datatype Operator">]</a> <a id="3876" href="Preliminaries.html#4923" class="Function">drop</a> <a id="3881" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3856" class="Bound">k</a> <a id="3883" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2459" class="Bound">β</a><a id="3884" class="Symbol">)</a>
      <a id="3892" class="Symbol">(</a><a id="3893" href="Preliminaries.html#5920" class="Function">len✦-suc</a> <a id="3902" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3375" class="Bound">s</a><a id="3903" class="Symbol">)</a> <a id="3905" class="Symbol">(</a><a id="3906" href="Preliminaries.html#5144" class="Function">drop-agreement</a> <a id="3921" class="Symbol">(</a><a id="3922" href="Preliminaries.html#5673" class="Function">len</a> <a id="3926" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3375" class="Bound">s</a><a id="3927" class="Symbol">)</a> <a id="3929" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3398" class="Bound">es</a><a id="3931" class="Symbol">)</a>
    <a id="3937" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3937" class="Function">descend</a> <a id="3945" class="Symbol">:</a> <a id="3947" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3375" class="Bound">s</a> <a id="3949" href="Applications.BarRecursion.General.html#1809" class="Function Operator">∉</a> <a id="3951" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2541" class="Function">S</a> <a id="3953" class="Symbol">→</a> <a id="3955" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="3957" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2448" class="Bound">t</a> <a id="3959" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="3961" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2455" class="Bound">α</a> <a id="3963" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="3965" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="3967" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2448" class="Bound">t</a> <a id="3969" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="3971" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2459" class="Bound">β</a>
    <a id="3977" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3937" class="Function">descend</a> <a id="3985" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3985" class="Bound">nsS</a> <a id="3989" class="Symbol">=</a> <a id="3991" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3006" class="Function">lemma</a> <a id="3997" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3372" class="Bound">m</a> <a id="3999" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3500" class="Function">sn</a> <a id="4002" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#4204" class="Function">child-bound</a> <a id="4014" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3664" class="Function">snα</a> <a id="4018" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3712" class="Function">snβ</a> <a id="4022" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3766" class="Function">next-agreement</a>
     <a id="4042" class="Keyword">where</a>
      <a id="4054" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#4054" class="Function">max-bound</a> <a id="4064" class="Symbol">:</a> <a id="4066" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="4068" href="SystemT.Auxiliaries.html#3385" class="Function">MaxUpTo</a> <a id="4076" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="4078" class="Symbol">(λ</a> <a id="4081" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#4081" class="Bound">i</a> <a id="4083" class="Symbol">→</a> <a id="4085" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2568" class="Function">B</a> <a id="4087" class="Symbol">(</a><a id="4088" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3375" class="Bound">s</a> <a id="4090" href="Preliminaries.html#5725" class="Function Operator">✦</a> <a id="4092" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#4081" class="Bound">i</a><a id="4093" class="Symbol">))</a> <a id="4096" class="Symbol">(</a><a id="4097" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2451" class="Bound">δ</a> <a id="4099" class="Symbol">(</a><a id="4100" href="Preliminaries.html#5673" class="Function">len</a> <a id="4104" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3375" class="Bound">s</a><a id="4105" class="Symbol">))</a> <a id="4108" href="Preliminaries.html#3062" class="Datatype Operator">≤</a> <a id="4110" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3372" class="Bound">m</a>
      <a id="4118" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#4054" class="Function">max-bound</a> <a id="4128" class="Symbol">=</a> <a id="4130" href="Preliminaries.html#3825" class="Function">≤-pred</a>
        <a id="4145" class="Symbol">(</a><a id="4146" href="Preliminaries.html#1247" class="Function">transport</a> <a id="4156" class="Symbol">(λ</a> <a id="4159" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#4159" class="Bound">k</a> <a id="4161" class="Symbol">→</a> <a id="4163" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#4159" class="Bound">k</a> <a id="4165" href="Preliminaries.html#3062" class="Datatype Operator">≤</a> <a id="4167" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="4171" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3372" class="Bound">m</a><a id="4172" class="Symbol">)</a> <a id="4174" class="Symbol">(</a><a id="4175" href="Preliminaries.html#2070" class="Field">pr₂</a> <a id="4179" class="Symbol">(</a><a id="4180" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2685" class="Function">gbr</a> <a id="4184" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3375" class="Bound">s</a><a id="4185" class="Symbol">)</a> <a id="4187" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3985" class="Bound">nsS</a><a id="4190" class="Symbol">)</a> <a id="4192" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3377" class="Bound">Bs≤m</a><a id="4196" class="Symbol">)</a>
      <a id="4204" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#4204" class="Function">child-bound</a> <a id="4216" class="Symbol">:</a> <a id="4218" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2568" class="Function">B</a> <a id="4220" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3500" class="Function">sn</a> <a id="4223" href="Preliminaries.html#3062" class="Datatype Operator">≤</a> <a id="4225" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3372" class="Bound">m</a>
      <a id="4233" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#4204" class="Function">child-bound</a> <a id="4245" class="Symbol">=</a> <a id="4247" href="Preliminaries.html#3358" class="Function">≤trans</a>
        <a id="4262" class="Symbol">(</a><a id="4263" href="SystemT.Auxiliaries.html#3590" class="Function">MaxUpTo-spec</a> <a id="4276" class="Symbol">(</a><a id="4277" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2462" class="Bound">α≤δ</a> <a id="4281" class="Symbol">(</a><a id="4282" href="Preliminaries.html#5673" class="Function">len</a> <a id="4286" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3375" class="Bound">s</a><a id="4287" class="Symbol">))</a> <a id="4290" href="Preliminaries.html#2546" class="InductiveConstructor">⋆</a> <a id="4292" class="Symbol">(λ</a> <a id="4295" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#4295" class="Bound">i</a> <a id="4297" class="Symbol">→</a> <a id="4299" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2568" class="Function">B</a> <a id="4301" class="Symbol">(</a><a id="4302" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#3375" class="Bound">s</a> <a id="4304" href="Preliminaries.html#5725" class="Function Operator">✦</a> <a id="4306" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#4295" class="Bound">i</a><a id="4307" class="Symbol">)))</a> <a id="4311" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#4054" class="Function">max-bound</a>

<a id="4322" class="Markup">\end{code}</a><a id="4332" class="Background">
</a></pre></body></html>

==> anc/html/Applications.Continuity.UniformViaGentzen.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Applications.Continuity.UniformViaGentzen</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">
 =====================================
 =                                   =
 =  Application: Uniform continuity  =
 =                                   =
 =====================================

    Chuangjie Xu, August 2019

    Updated in February 2020 and restructured in November 2026

Given a T-definable function f : ℕᴺ → ℕ, we construct a T-definable
function φ : ℕᴺ → ℕ such that, for each δ : ℕᴺ, φ(δ) is a modulus of
uniform continuity for f on the subspace of sequences bounded
pointwise by δ.

</a><a id="509" class="Markup">\begin{code}</a>

<a id="523" class="Symbol">{-#</a> <a id="527" class="Keyword">OPTIONS</a> <a id="535" class="Pragma">--without-K</a> <a id="547" class="Pragma">--safe</a> <a id="554" class="Symbol">#-}</a>

<a id="559" class="Keyword">module</a> <a id="566" href="Applications.Continuity.UniformViaGentzen.html" class="Module">Applications.Continuity.UniformViaGentzen</a> <a id="608" class="Keyword">where</a>

<a id="615" class="Keyword">open</a> <a id="620" class="Keyword">import</a> <a id="627" href="Preliminaries.html" class="Module">Preliminaries</a>
<a id="641" class="Keyword">open</a> <a id="646" class="Keyword">import</a> <a id="653" href="SystemT.Base.html" class="Module">SystemT.Base</a>
<a id="666" class="Keyword">open</a> <a id="671" class="Keyword">import</a> <a id="678" href="SystemT.Auxiliaries.html" class="Module">SystemT.Auxiliaries</a>
<a id="698" class="Keyword">open</a> <a id="703" class="Keyword">import</a> <a id="710" href="Applications.Continuity.Definitions.html" class="Module">Applications.Continuity.Definitions</a>
<a id="746" class="Keyword">import</a> <a id="753" href="Framework.Gentzen.LogicalRelation.html" class="Module">Framework.Gentzen.LogicalRelation</a> <a id="787" class="Symbol">as</a> <a id="790" class="Module">GentzenLR</a>

<a id="801" class="Markup">\end{code}</a><a id="811" class="Background">

■ If f is uniformly continuous on Δ = {α : ℕᴺ | ∀i(αi ≤ δi)} with a
  modulus m, then RangeBound(m,f,δ) bounds the values of f on Δ.

</a><a id="947" class="Markup">\begin{code}</a>

<a id="RangeBound"></a><a id="961" href="Applications.Continuity.UniformViaGentzen.html#961" class="Function">RangeBound</a> <a id="972" class="Symbol">:</a> <a id="974" class="Symbol">{</a><a id="975" href="Applications.Continuity.UniformViaGentzen.html#975" class="Bound">Γ</a> <a id="977" class="Symbol">:</a> <a id="979" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="982" class="Symbol">}</a> <a id="984" class="Symbol">→</a> <a id="986" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="988" href="Applications.Continuity.UniformViaGentzen.html#975" class="Bound">Γ</a> <a id="990" class="Symbol">(</a><a id="991" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="993" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="995" class="Symbol">(</a><a id="996" href="SystemT.Auxiliaries.html#734" class="Function">ιᶥ</a> <a id="999" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1001" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="1002" class="Symbol">)</a> <a id="1004" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1006" href="SystemT.Auxiliaries.html#734" class="Function">ιᶥ</a> <a id="1009" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1011" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="1012" class="Symbol">)</a>
<a id="1014" href="Applications.Continuity.UniformViaGentzen.html#961" class="Function">RangeBound</a> <a id="1025" class="Symbol">=</a> <a id="1027" href="SystemT.Base.html#954" class="InductiveConstructor">Rec</a> <a id="1031" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1033" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="1037" href="SystemT.Base.html#1898" class="Function">ν₀</a>
          <a id="1050" class="Comment">--   rec (λ f → f)</a>
        <a id="1077" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1079" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="1083" class="Symbol">(</a><a id="1084" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="1088" class="Symbol">(</a><a id="1089" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="1093" class="Symbol">(</a><a id="1094" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="1098" class="Symbol">(</a><a id="1099" href="SystemT.Auxiliaries.html#3385" class="Function">MaxUpTo</a> <a id="1107" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1109" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="1113" class="Symbol">(</a><a id="1114" href="SystemT.Base.html#2097" class="Function">ν₃</a> <a id="1117" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1119" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="1123" class="Symbol">(</a><a id="1124" href="SystemT.Base.html#2097" class="Function">ν₃</a> <a id="1127" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1129" class="Symbol">(</a><a id="1130" href="SystemT.Base.html#1951" class="Function">ν₁</a> <a id="1133" href="SystemT.Auxiliaries.html#879" class="Function Operator">☆</a> <a id="1135" href="SystemT.Base.html#1898" class="Function">ν₀</a><a id="1137" class="Symbol">))</a> <a id="1140" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1142" class="Symbol">(</a><a id="1143" href="SystemT.Auxiliaries.html#810" class="Function">Tail</a> <a id="1148" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1150" href="SystemT.Base.html#1951" class="Function">ν₁</a><a id="1152" class="Symbol">))</a> <a id="1155" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1157" class="Symbol">(</a><a id="1158" href="SystemT.Auxiliaries.html#754" class="Function">Head</a> <a id="1163" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1165" href="SystemT.Base.html#1898" class="Function">ν₀</a><a id="1167" class="Symbol">)))))</a>
<a id="1173" class="Comment">--       (λ n   g    f    δ → MaxUpTo  (λ i → g  (λ α → f   (i ✶ α))     (tail δ))      (head δ))</a>
<a id="1271" class="Comment">-- i.e.</a>
<a id="1279" class="Comment">-- RangeBound  0      f δ = f δ</a>
<a id="1311" class="Comment">-- RangeBound (suc n) f δ = MaxUpTo (λ i → RangeBound n (λ α → f (i ✶ α)) (tail δ)) (head δ)</a>

<a id="RangeBound-spec"></a><a id="1405" href="Applications.Continuity.UniformViaGentzen.html#1405" class="Function">RangeBound-spec</a>
  <a id="1423" class="Symbol">:</a> <a id="1425" class="Symbol">{</a><a id="1426" href="Applications.Continuity.UniformViaGentzen.html#1426" class="Bound">Γ</a> <a id="1428" class="Symbol">:</a> <a id="1430" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="1433" class="Symbol">}</a> <a id="1435" class="Symbol">(</a><a id="1436" href="Applications.Continuity.UniformViaGentzen.html#1436" class="Bound">γ</a> <a id="1438" class="Symbol">:</a> <a id="1440" href="SystemT.Base.html#1280" class="Function Operator">⟦</a> <a id="1442" href="Applications.Continuity.UniformViaGentzen.html#1426" class="Bound">Γ</a> <a id="1444" href="SystemT.Base.html#1280" class="Function Operator">⟧ˣ</a><a id="1446" class="Symbol">)</a> <a id="1448" class="Symbol">{</a><a id="1449" href="Applications.Continuity.UniformViaGentzen.html#1449" class="Bound">f</a> <a id="1451" class="Symbol">:</a> <a id="1453" href="Preliminaries.html#4013" class="Function">ℕᴺ</a> <a id="1456" class="Symbol">→</a> <a id="1458" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="1459" class="Symbol">}</a> <a id="1461" class="Symbol">{</a><a id="1462" href="Applications.Continuity.UniformViaGentzen.html#1462" class="Bound">δ</a> <a id="1464" class="Symbol">:</a> <a id="1466" href="Preliminaries.html#4013" class="Function">ℕᴺ</a><a id="1468" class="Symbol">}</a>
  <a id="1472" class="Symbol">→</a> <a id="1474" class="Symbol">(</a><a id="1475" href="Applications.Continuity.UniformViaGentzen.html#1475" class="Bound">m</a> <a id="1477" class="Symbol">:</a> <a id="1479" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="1480" class="Symbol">)</a> <a id="1482" class="Symbol">→</a> <a id="1484" class="Symbol">(∀{</a><a id="1487" href="Applications.Continuity.UniformViaGentzen.html#1487" class="Bound">α</a> <a id="1489" href="Applications.Continuity.UniformViaGentzen.html#1489" class="Bound">β</a><a id="1490" class="Symbol">}</a> <a id="1492" class="Symbol">→</a> <a id="1494" href="Applications.Continuity.UniformViaGentzen.html#1487" class="Bound">α</a> <a id="1496" href="Preliminaries.html#5385" class="Function Operator">≤¹</a> <a id="1499" href="Applications.Continuity.UniformViaGentzen.html#1462" class="Bound">δ</a> <a id="1501" class="Symbol">→</a> <a id="1503" href="Applications.Continuity.UniformViaGentzen.html#1489" class="Bound">β</a> <a id="1505" href="Preliminaries.html#5385" class="Function Operator">≤¹</a> <a id="1508" href="Applications.Continuity.UniformViaGentzen.html#1462" class="Bound">δ</a> <a id="1510" class="Symbol">→</a> <a id="1512" href="Applications.Continuity.UniformViaGentzen.html#1487" class="Bound">α</a> <a id="1514" href="Preliminaries.html#4275" class="Datatype Operator">≡[</a> <a id="1517" href="Applications.Continuity.UniformViaGentzen.html#1475" class="Bound">m</a> <a id="1519" href="Preliminaries.html#4275" class="Datatype Operator">]</a> <a id="1521" href="Applications.Continuity.UniformViaGentzen.html#1489" class="Bound">β</a> <a id="1523" class="Symbol">→</a> <a id="1525" href="Applications.Continuity.UniformViaGentzen.html#1449" class="Bound">f</a> <a id="1527" href="Applications.Continuity.UniformViaGentzen.html#1487" class="Bound">α</a> <a id="1529" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="1531" href="Applications.Continuity.UniformViaGentzen.html#1449" class="Bound">f</a> <a id="1533" href="Applications.Continuity.UniformViaGentzen.html#1489" class="Bound">β</a><a id="1534" class="Symbol">)</a>
  <a id="1538" class="Symbol">→</a> <a id="1540" class="Symbol">∀</a> <a id="1542" href="Applications.Continuity.UniformViaGentzen.html#1542" class="Bound">α</a> <a id="1544" class="Symbol">→</a> <a id="1546" href="Applications.Continuity.UniformViaGentzen.html#1542" class="Bound">α</a> <a id="1548" href="Preliminaries.html#5385" class="Function Operator">≤¹</a> <a id="1551" href="Applications.Continuity.UniformViaGentzen.html#1462" class="Bound">δ</a> <a id="1553" class="Symbol">→</a> <a id="1555" href="Applications.Continuity.UniformViaGentzen.html#1449" class="Bound">f</a> <a id="1557" href="Applications.Continuity.UniformViaGentzen.html#1542" class="Bound">α</a> <a id="1559" href="Preliminaries.html#3062" class="Datatype Operator">≤</a> <a id="1561" href="SystemT.Base.html#1464" class="Function Operator">⟦</a> <a id="1563" href="Applications.Continuity.UniformViaGentzen.html#961" class="Function">RangeBound</a> <a id="1574" href="SystemT.Base.html#1464" class="Function Operator">⟧ᵐ</a> <a id="1577" href="Applications.Continuity.UniformViaGentzen.html#1436" class="Bound">γ</a> <a id="1579" href="Applications.Continuity.UniformViaGentzen.html#1475" class="Bound">m</a> <a id="1581" href="Applications.Continuity.UniformViaGentzen.html#1449" class="Bound">f</a> <a id="1583" href="Applications.Continuity.UniformViaGentzen.html#1462" class="Bound">δ</a>
<a id="1585" href="Applications.Continuity.UniformViaGentzen.html#1405" class="Function">RangeBound-spec</a> <a id="1601" href="Applications.Continuity.UniformViaGentzen.html#1601" class="Bound">γ</a> <a id="1603" class="Symbol">{</a><a id="1604" href="Applications.Continuity.UniformViaGentzen.html#1604" class="Bound">f</a><a id="1605" class="Symbol">}</a> <a id="1607" class="Symbol">{</a><a id="1608" href="Applications.Continuity.UniformViaGentzen.html#1608" class="Bound">δ</a><a id="1609" class="Symbol">}</a>  <a id="1612" class="Number">0</a>      <a id="1619" href="Applications.Continuity.UniformViaGentzen.html#1619" class="Bound">p</a> <a id="1621" href="Applications.Continuity.UniformViaGentzen.html#1621" class="Bound">α</a> <a id="1623" href="Applications.Continuity.UniformViaGentzen.html#1623" class="Bound">r</a> <a id="1625" class="Symbol">=</a> <a id="1627" href="Preliminaries.html#3302" class="Function">≤refl&#39;</a> <a id="1634" class="Symbol">(</a><a id="1635" href="Applications.Continuity.UniformViaGentzen.html#1619" class="Bound">p</a> <a id="1637" href="Applications.Continuity.UniformViaGentzen.html#1623" class="Bound">r</a> <a id="1639" href="Preliminaries.html#5432" class="Function">≤¹refl</a> <a id="1646" href="Preliminaries.html#4321" class="InductiveConstructor">≡[zero]</a><a id="1653" class="Symbol">)</a>
<a id="1655" href="Applications.Continuity.UniformViaGentzen.html#1405" class="Function">RangeBound-spec</a> <a id="1671" href="Applications.Continuity.UniformViaGentzen.html#1671" class="Bound">γ</a> <a id="1673" class="Symbol">{</a><a id="1674" href="Applications.Continuity.UniformViaGentzen.html#1674" class="Bound">f</a><a id="1675" class="Symbol">}</a> <a id="1677" class="Symbol">{</a><a id="1678" href="Applications.Continuity.UniformViaGentzen.html#1678" class="Bound">δ</a><a id="1679" class="Symbol">}</a> <a id="1681" class="Symbol">(</a><a id="1682" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="1686" href="Applications.Continuity.UniformViaGentzen.html#1686" class="Bound">m</a><a id="1687" class="Symbol">)</a> <a id="1689" href="Applications.Continuity.UniformViaGentzen.html#1689" class="Bound">p</a> <a id="1691" href="Applications.Continuity.UniformViaGentzen.html#1691" class="Bound">α</a> <a id="1693" href="Applications.Continuity.UniformViaGentzen.html#1693" class="Bound">r</a> <a id="1695" class="Symbol">=</a> <a id="1697" href="Preliminaries.html#3358" class="Function">≤trans</a> <a id="1704" href="Applications.Continuity.UniformViaGentzen.html#1889" class="Function">claim₁</a> <a id="1711" class="Symbol">(</a><a id="1712" href="Preliminaries.html#3358" class="Function">≤trans</a> <a id="1719" href="Applications.Continuity.UniformViaGentzen.html#2103" class="Function">claim₂</a> <a id="1726" href="Applications.Continuity.UniformViaGentzen.html#2240" class="Function">claim₃</a><a id="1732" class="Symbol">)</a>
 <a id="1735" class="Keyword">where</a>
  <a id="1743" href="Applications.Continuity.UniformViaGentzen.html#1743" class="Function">s</a> <a id="1745" class="Symbol">:</a> <a id="1747" href="Preliminaries.html#4178" class="Function">head</a> <a id="1752" href="Applications.Continuity.UniformViaGentzen.html#1691" class="Bound">α</a> <a id="1754" href="Preliminaries.html#4069" class="Function Operator">✶</a> <a id="1756" href="Preliminaries.html#4219" class="Function">tail</a> <a id="1761" href="Applications.Continuity.UniformViaGentzen.html#1691" class="Bound">α</a> <a id="1763" href="Preliminaries.html#5385" class="Function Operator">≤¹</a> <a id="1766" href="Applications.Continuity.UniformViaGentzen.html#1678" class="Bound">δ</a>
  <a id="1770" href="Applications.Continuity.UniformViaGentzen.html#1743" class="Function">s</a>  <a id="1773" class="Number">0</a>      <a id="1780" class="Symbol">=</a> <a id="1782" href="Applications.Continuity.UniformViaGentzen.html#1693" class="Bound">r</a> <a id="1784" class="Number">0</a>
  <a id="1788" href="Applications.Continuity.UniformViaGentzen.html#1743" class="Function">s</a> <a id="1790" class="Symbol">(</a><a id="1791" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="1795" href="Applications.Continuity.UniformViaGentzen.html#1795" class="Bound">i</a><a id="1796" class="Symbol">)</a> <a id="1798" class="Symbol">=</a> <a id="1800" href="Applications.Continuity.UniformViaGentzen.html#1693" class="Bound">r</a> <a id="1802" class="Symbol">(</a><a id="1803" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="1807" href="Applications.Continuity.UniformViaGentzen.html#1795" class="Bound">i</a><a id="1808" class="Symbol">)</a>
  <a id="1812" href="Applications.Continuity.UniformViaGentzen.html#1812" class="Function">claim₀</a> <a id="1819" class="Symbol">:</a> <a id="1821" href="Applications.Continuity.UniformViaGentzen.html#1674" class="Bound">f</a> <a id="1823" href="Applications.Continuity.UniformViaGentzen.html#1691" class="Bound">α</a> <a id="1825" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="1827" href="Applications.Continuity.UniformViaGentzen.html#1674" class="Bound">f</a> <a id="1829" class="Symbol">(</a><a id="1830" href="Preliminaries.html#4178" class="Function">head</a> <a id="1835" href="Applications.Continuity.UniformViaGentzen.html#1691" class="Bound">α</a> <a id="1837" href="Preliminaries.html#4069" class="Function Operator">✶</a> <a id="1839" href="Preliminaries.html#4219" class="Function">tail</a> <a id="1844" href="Applications.Continuity.UniformViaGentzen.html#1691" class="Bound">α</a><a id="1845" class="Symbol">)</a>
  <a id="1849" href="Applications.Continuity.UniformViaGentzen.html#1812" class="Function">claim₀</a> <a id="1856" class="Symbol">=</a> <a id="1858" href="Applications.Continuity.UniformViaGentzen.html#1689" class="Bound">p</a> <a id="1860" href="Applications.Continuity.UniformViaGentzen.html#1693" class="Bound">r</a> <a id="1862" href="Applications.Continuity.UniformViaGentzen.html#1743" class="Function">s</a> <a id="1864" class="Symbol">(</a><a id="1865" href="Preliminaries.html#4357" class="InductiveConstructor">≡[suc]</a> <a id="1872" href="Preliminaries.html#825" class="InductiveConstructor">refl</a> <a id="1877" href="Preliminaries.html#4794" class="Function">≡[]-refl</a><a id="1885" class="Symbol">)</a>
  <a id="1889" href="Applications.Continuity.UniformViaGentzen.html#1889" class="Function">claim₁</a> <a id="1896" class="Symbol">:</a> <a id="1898" href="Applications.Continuity.UniformViaGentzen.html#1674" class="Bound">f</a> <a id="1900" href="Applications.Continuity.UniformViaGentzen.html#1691" class="Bound">α</a> <a id="1902" href="Preliminaries.html#3062" class="Datatype Operator">≤</a> <a id="1904" href="Applications.Continuity.UniformViaGentzen.html#1674" class="Bound">f</a> <a id="1906" class="Symbol">(</a><a id="1907" href="Preliminaries.html#4178" class="Function">head</a> <a id="1912" href="Applications.Continuity.UniformViaGentzen.html#1691" class="Bound">α</a> <a id="1914" href="Preliminaries.html#4069" class="Function Operator">✶</a> <a id="1916" href="Preliminaries.html#4219" class="Function">tail</a> <a id="1921" href="Applications.Continuity.UniformViaGentzen.html#1691" class="Bound">α</a><a id="1922" class="Symbol">)</a>
  <a id="1926" href="Applications.Continuity.UniformViaGentzen.html#1889" class="Function">claim₁</a> <a id="1933" class="Symbol">=</a> <a id="1935" href="Preliminaries.html#3302" class="Function">≤refl&#39;</a> <a id="1942" href="Applications.Continuity.UniformViaGentzen.html#1812" class="Function">claim₀</a>
  <a id="1951" href="Applications.Continuity.UniformViaGentzen.html#1951" class="Function">q</a> <a id="1953" class="Symbol">:</a> <a id="1955" class="Symbol">∀{</a><a id="1957" href="Applications.Continuity.UniformViaGentzen.html#1957" class="Bound">α&#39;</a> <a id="1960" href="Applications.Continuity.UniformViaGentzen.html#1960" class="Bound">β</a><a id="1961" class="Symbol">}</a> <a id="1963" class="Symbol">→</a> <a id="1965" href="Applications.Continuity.UniformViaGentzen.html#1957" class="Bound">α&#39;</a> <a id="1968" href="Preliminaries.html#5385" class="Function Operator">≤¹</a> <a id="1971" href="Preliminaries.html#4219" class="Function">tail</a> <a id="1976" href="Applications.Continuity.UniformViaGentzen.html#1678" class="Bound">δ</a> <a id="1978" class="Symbol">→</a> <a id="1980" href="Applications.Continuity.UniformViaGentzen.html#1960" class="Bound">β</a> <a id="1982" href="Preliminaries.html#5385" class="Function Operator">≤¹</a> <a id="1985" href="Preliminaries.html#4219" class="Function">tail</a> <a id="1990" href="Applications.Continuity.UniformViaGentzen.html#1678" class="Bound">δ</a> <a id="1992" class="Symbol">→</a> <a id="1994" href="Applications.Continuity.UniformViaGentzen.html#1957" class="Bound">α&#39;</a> <a id="1997" href="Preliminaries.html#4275" class="Datatype Operator">≡[</a> <a id="2000" href="Applications.Continuity.UniformViaGentzen.html#1686" class="Bound">m</a> <a id="2002" href="Preliminaries.html#4275" class="Datatype Operator">]</a> <a id="2004" href="Applications.Continuity.UniformViaGentzen.html#1960" class="Bound">β</a> <a id="2006" class="Symbol">→</a> <a id="2008" href="Applications.Continuity.UniformViaGentzen.html#1674" class="Bound">f</a> <a id="2010" class="Symbol">(</a><a id="2011" href="Preliminaries.html#4178" class="Function">head</a> <a id="2016" href="Applications.Continuity.UniformViaGentzen.html#1691" class="Bound">α</a> <a id="2018" href="Preliminaries.html#4069" class="Function Operator">✶</a> <a id="2020" href="Applications.Continuity.UniformViaGentzen.html#1957" class="Bound">α&#39;</a><a id="2022" class="Symbol">)</a> <a id="2024" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="2026" href="Applications.Continuity.UniformViaGentzen.html#1674" class="Bound">f</a> <a id="2028" class="Symbol">(</a><a id="2029" href="Preliminaries.html#4178" class="Function">head</a> <a id="2034" href="Applications.Continuity.UniformViaGentzen.html#1691" class="Bound">α</a> <a id="2036" href="Preliminaries.html#4069" class="Function Operator">✶</a> <a id="2038" href="Applications.Continuity.UniformViaGentzen.html#1960" class="Bound">β</a><a id="2039" class="Symbol">)</a>
  <a id="2043" href="Applications.Continuity.UniformViaGentzen.html#1951" class="Function">q</a> <a id="2045" href="Applications.Continuity.UniformViaGentzen.html#2045" class="Bound">u</a> <a id="2047" href="Applications.Continuity.UniformViaGentzen.html#2047" class="Bound">v</a> <a id="2049" href="Applications.Continuity.UniformViaGentzen.html#2049" class="Bound">em</a> <a id="2052" class="Symbol">=</a> <a id="2054" href="Applications.Continuity.UniformViaGentzen.html#1689" class="Bound">p</a> <a id="2056" class="Symbol">(</a><a id="2057" href="Preliminaries.html#5473" class="Function">✶≤¹</a> <a id="2061" href="Applications.Continuity.UniformViaGentzen.html#2045" class="Bound">u</a> <a id="2063" class="Symbol">(</a><a id="2064" href="Applications.Continuity.UniformViaGentzen.html#1693" class="Bound">r</a> <a id="2066" class="Number">0</a><a id="2067" class="Symbol">))</a> <a id="2070" class="Symbol">(</a><a id="2071" href="Preliminaries.html#5473" class="Function">✶≤¹</a> <a id="2075" href="Applications.Continuity.UniformViaGentzen.html#2047" class="Bound">v</a> <a id="2077" class="Symbol">(</a><a id="2078" href="Applications.Continuity.UniformViaGentzen.html#1693" class="Bound">r</a> <a id="2080" class="Number">0</a><a id="2081" class="Symbol">))</a> <a id="2084" class="Symbol">(</a><a id="2085" href="Preliminaries.html#4357" class="InductiveConstructor">≡[suc]</a> <a id="2092" href="Preliminaries.html#825" class="InductiveConstructor">refl</a> <a id="2097" href="Applications.Continuity.UniformViaGentzen.html#2049" class="Bound">em</a><a id="2099" class="Symbol">)</a>
  <a id="2103" href="Applications.Continuity.UniformViaGentzen.html#2103" class="Function">claim₂</a> <a id="2110" class="Symbol">:</a> <a id="2112" href="Applications.Continuity.UniformViaGentzen.html#1674" class="Bound">f</a> <a id="2114" class="Symbol">(</a><a id="2115" href="Preliminaries.html#4178" class="Function">head</a> <a id="2120" href="Applications.Continuity.UniformViaGentzen.html#1691" class="Bound">α</a> <a id="2122" href="Preliminaries.html#4069" class="Function Operator">✶</a> <a id="2124" href="Preliminaries.html#4219" class="Function">tail</a> <a id="2129" href="Applications.Continuity.UniformViaGentzen.html#1691" class="Bound">α</a><a id="2130" class="Symbol">)</a> <a id="2132" href="Preliminaries.html#3062" class="Datatype Operator">≤</a> <a id="2134" href="SystemT.Base.html#1464" class="Function Operator">⟦</a> <a id="2136" href="Applications.Continuity.UniformViaGentzen.html#961" class="Function">RangeBound</a> <a id="2147" href="SystemT.Base.html#1464" class="Function Operator">⟧ᵐ</a> <a id="2150" href="Applications.Continuity.UniformViaGentzen.html#1671" class="Bound">γ</a> <a id="2152" href="Applications.Continuity.UniformViaGentzen.html#1686" class="Bound">m</a> <a id="2154" class="Symbol">(λ</a> <a id="2157" href="Applications.Continuity.UniformViaGentzen.html#2157" class="Bound">β</a> <a id="2159" class="Symbol">→</a> <a id="2161" href="Applications.Continuity.UniformViaGentzen.html#1674" class="Bound">f</a> <a id="2163" class="Symbol">(</a><a id="2164" href="Preliminaries.html#4178" class="Function">head</a> <a id="2169" href="Applications.Continuity.UniformViaGentzen.html#1691" class="Bound">α</a> <a id="2171" href="Preliminaries.html#4069" class="Function Operator">✶</a> <a id="2173" href="Applications.Continuity.UniformViaGentzen.html#2157" class="Bound">β</a><a id="2174" class="Symbol">))</a> <a id="2177" class="Symbol">(</a><a id="2178" href="Preliminaries.html#4219" class="Function">tail</a> <a id="2183" href="Applications.Continuity.UniformViaGentzen.html#1678" class="Bound">δ</a><a id="2184" class="Symbol">)</a>
  <a id="2188" href="Applications.Continuity.UniformViaGentzen.html#2103" class="Function">claim₂</a> <a id="2195" class="Symbol">=</a> <a id="2197" href="Applications.Continuity.UniformViaGentzen.html#1405" class="Function">RangeBound-spec</a> <a id="2213" href="Applications.Continuity.UniformViaGentzen.html#1671" class="Bound">γ</a> <a id="2215" href="Applications.Continuity.UniformViaGentzen.html#1686" class="Bound">m</a> <a id="2217" href="Applications.Continuity.UniformViaGentzen.html#1951" class="Function">q</a> <a id="2219" class="Symbol">(</a><a id="2220" href="Preliminaries.html#4219" class="Function">tail</a> <a id="2225" href="Applications.Continuity.UniformViaGentzen.html#1691" class="Bound">α</a><a id="2226" class="Symbol">)</a> <a id="2228" class="Symbol">(</a><a id="2229" href="Applications.Continuity.UniformViaGentzen.html#1693" class="Bound">r</a> <a id="2231" href="Preliminaries.html#1788" class="Function Operator">∘</a> <a id="2233" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a><a id="2236" class="Symbol">)</a>
  <a id="2240" href="Applications.Continuity.UniformViaGentzen.html#2240" class="Function">claim₃</a> <a id="2247" class="Symbol">:</a> <a id="2249" href="SystemT.Base.html#1464" class="Function Operator">⟦</a> <a id="2251" href="Applications.Continuity.UniformViaGentzen.html#961" class="Function">RangeBound</a> <a id="2262" href="SystemT.Base.html#1464" class="Function Operator">⟧ᵐ</a> <a id="2265" href="Applications.Continuity.UniformViaGentzen.html#1671" class="Bound">γ</a> <a id="2267" href="Applications.Continuity.UniformViaGentzen.html#1686" class="Bound">m</a> <a id="2269" class="Symbol">(λ</a> <a id="2272" href="Applications.Continuity.UniformViaGentzen.html#2272" class="Bound">β</a> <a id="2274" class="Symbol">→</a> <a id="2276" href="Applications.Continuity.UniformViaGentzen.html#1674" class="Bound">f</a> <a id="2278" class="Symbol">(</a><a id="2279" href="Preliminaries.html#4178" class="Function">head</a> <a id="2284" href="Applications.Continuity.UniformViaGentzen.html#1691" class="Bound">α</a> <a id="2286" href="Preliminaries.html#4069" class="Function Operator">✶</a> <a id="2288" href="Applications.Continuity.UniformViaGentzen.html#2272" class="Bound">β</a><a id="2289" class="Symbol">))</a> <a id="2292" class="Symbol">(</a><a id="2293" href="Preliminaries.html#4219" class="Function">tail</a> <a id="2298" href="Applications.Continuity.UniformViaGentzen.html#1678" class="Bound">δ</a><a id="2299" class="Symbol">)</a> <a id="2301" href="Preliminaries.html#3062" class="Datatype Operator">≤</a> <a id="2303" href="SystemT.Base.html#1464" class="Function Operator">⟦</a> <a id="2305" href="Applications.Continuity.UniformViaGentzen.html#961" class="Function">RangeBound</a> <a id="2316" href="SystemT.Base.html#1464" class="Function Operator">⟧ᵐ</a> <a id="2319" href="Applications.Continuity.UniformViaGentzen.html#1671" class="Bound">γ</a> <a id="2321" class="Symbol">(</a><a id="2322" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="2326" href="Applications.Continuity.UniformViaGentzen.html#1686" class="Bound">m</a><a id="2327" class="Symbol">)</a> <a id="2329" href="Applications.Continuity.UniformViaGentzen.html#1674" class="Bound">f</a> <a id="2331" href="Applications.Continuity.UniformViaGentzen.html#1678" class="Bound">δ</a>
  <a id="2335" href="Applications.Continuity.UniformViaGentzen.html#2240" class="Function">claim₃</a> <a id="2342" class="Symbol">=</a> <a id="2344" href="SystemT.Auxiliaries.html#3590" class="Function">MaxUpTo-spec</a> <a id="2357" class="Symbol">(</a><a id="2358" href="Applications.Continuity.UniformViaGentzen.html#1693" class="Bound">r</a> <a id="2360" class="Number">0</a><a id="2361" class="Symbol">)</a> <a id="2363" href="Applications.Continuity.UniformViaGentzen.html#1671" class="Bound">γ</a> <a id="2365" class="Symbol">(λ</a> <a id="2368" href="Applications.Continuity.UniformViaGentzen.html#2368" class="Bound">i</a> <a id="2370" class="Symbol">→</a> <a id="2372" href="SystemT.Base.html#1464" class="Function Operator">⟦</a> <a id="2374" href="Applications.Continuity.UniformViaGentzen.html#961" class="Function">RangeBound</a> <a id="2385" href="SystemT.Base.html#1464" class="Function Operator">⟧ᵐ</a> <a id="2388" href="Applications.Continuity.UniformViaGentzen.html#1671" class="Bound">γ</a> <a id="2390" href="Applications.Continuity.UniformViaGentzen.html#1686" class="Bound">m</a> <a id="2392" class="Symbol">(λ</a> <a id="2395" href="Applications.Continuity.UniformViaGentzen.html#2395" class="Bound">β</a> <a id="2397" class="Symbol">→</a> <a id="2399" href="Applications.Continuity.UniformViaGentzen.html#1674" class="Bound">f</a> <a id="2401" class="Symbol">(</a><a id="2402" href="Applications.Continuity.UniformViaGentzen.html#2368" class="Bound">i</a> <a id="2404" href="Preliminaries.html#4069" class="Function Operator">✶</a> <a id="2406" href="Applications.Continuity.UniformViaGentzen.html#2395" class="Bound">β</a><a id="2407" class="Symbol">))</a> <a id="2410" class="Symbol">(</a><a id="2411" href="Preliminaries.html#4219" class="Function">tail</a> <a id="2416" href="Applications.Continuity.UniformViaGentzen.html#1678" class="Bound">δ</a><a id="2417" class="Symbol">))</a>
  <a id="2422" class="Comment">--   ⟦ RangeBound ⟧ᵐ γ (suc m) f δ</a>
  <a id="2459" class="Comment">-- ≡ ⟦ MaxUpTo ⟧ᵐ γ (λ i → ⟦ RangeBound ⟧ᵐ γ m (λ β → f (i ✶ β)) (tail δ)) (head δ)</a>

<a id="2544" class="Markup">\end{code}</a><a id="2554" class="Background">

■ A nucleus for uniform continuity

</a><a id="2592" class="Markup">\begin{code}</a>

<a id="Jι"></a><a id="2606" href="Applications.Continuity.UniformViaGentzen.html#2606" class="Function">Jι</a> <a id="2609" class="Symbol">:</a> <a id="2611" href="SystemT.Base.html#517" class="Datatype">Ty</a>
<a id="2614" href="Applications.Continuity.UniformViaGentzen.html#2606" class="Function">Jι</a> <a id="2617" class="Symbol">=</a> <a id="2619" class="Symbol">(</a><a id="2620" href="SystemT.Auxiliaries.html#734" class="Function">ιᶥ</a> <a id="2623" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="2625" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="2626" class="Symbol">)</a> <a id="2628" href="SystemT.Base.html#547" class="InductiveConstructor Operator">⊠</a> <a id="2630" class="Symbol">(</a><a id="2631" href="SystemT.Auxiliaries.html#734" class="Function">ιᶥ</a> <a id="2634" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="2636" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="2637" class="Symbol">)</a>

<a id="η"></a><a id="2640" href="Applications.Continuity.UniformViaGentzen.html#2640" class="Function">η</a> <a id="2642" class="Symbol">:</a> <a id="2644" class="Symbol">{</a><a id="2645" href="Applications.Continuity.UniformViaGentzen.html#2645" class="Bound">Γ</a> <a id="2647" class="Symbol">:</a> <a id="2649" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="2652" class="Symbol">}</a> <a id="2654" class="Symbol">→</a> <a id="2656" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="2658" href="Applications.Continuity.UniformViaGentzen.html#2645" class="Bound">Γ</a> <a id="2660" class="Symbol">(</a><a id="2661" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="2663" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="2665" href="Applications.Continuity.UniformViaGentzen.html#2606" class="Function">Jι</a><a id="2667" class="Symbol">)</a>
<a id="2669" href="Applications.Continuity.UniformViaGentzen.html#2640" class="Function">η</a> <a id="2671" class="Symbol">=</a> <a id="2673" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="2677" class="Symbol">(</a><a id="2678" href="SystemT.Base.html#1003" class="InductiveConstructor">Pair</a> <a id="2683" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="2685" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="2689" href="SystemT.Base.html#1951" class="Function">ν₁</a> <a id="2692" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="2694" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="2698" href="SystemT.Base.html#920" class="InductiveConstructor">Zero</a><a id="2702" class="Symbol">)</a>
<a id="2704" class="Comment">-- λ n . ⟨ λα.n , λα.0 ⟩</a>

<a id="κ"></a><a id="2730" href="Applications.Continuity.UniformViaGentzen.html#2730" class="Function">κ</a> <a id="2732" class="Symbol">:</a> <a id="2734" class="Symbol">{</a><a id="2735" href="Applications.Continuity.UniformViaGentzen.html#2735" class="Bound">Γ</a> <a id="2737" class="Symbol">:</a> <a id="2739" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="2742" class="Symbol">}</a> <a id="2744" class="Symbol">→</a> <a id="2746" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="2748" href="Applications.Continuity.UniformViaGentzen.html#2735" class="Bound">Γ</a> <a id="2750" class="Symbol">((</a><a id="2752" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="2754" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="2756" href="Applications.Continuity.UniformViaGentzen.html#2606" class="Function">Jι</a><a id="2758" class="Symbol">)</a> <a id="2760" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="2762" href="Applications.Continuity.UniformViaGentzen.html#2606" class="Function">Jι</a> <a id="2765" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="2767" href="Applications.Continuity.UniformViaGentzen.html#2606" class="Function">Jι</a><a id="2769" class="Symbol">)</a>
<a id="2771" href="Applications.Continuity.UniformViaGentzen.html#2730" class="Function">κ</a> <a id="2773" class="Symbol">=</a> <a id="2775" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="2779" class="Symbol">(</a><a id="2780" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="2784" class="Symbol">(</a><a id="2785" href="SystemT.Base.html#1003" class="InductiveConstructor">Pair</a> <a id="2790" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="2792" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="2796" class="Symbol">(</a><a id="2797" href="SystemT.Base.html#1044" class="InductiveConstructor">Pr1</a> <a id="2801" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="2803" class="Symbol">(</a><a id="2804" href="SystemT.Base.html#2016" class="Function">ν₂</a> <a id="2807" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="2809" class="Symbol">(</a><a id="2810" href="SystemT.Base.html#1044" class="InductiveConstructor">Pr1</a> <a id="2814" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="2816" href="SystemT.Base.html#1951" class="Function">ν₁</a> <a id="2819" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="2821" href="SystemT.Base.html#1898" class="Function">ν₀</a><a id="2823" class="Symbol">))</a> <a id="2826" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="2828" href="SystemT.Base.html#1898" class="Function">ν₀</a><a id="2830" class="Symbol">)</a>
<a id="2832" class="Comment">--  λ g   w →   (  ( λ α → V    (g    (V     w    α))   α )</a>
                   <a id="2911" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="2913" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="2917" class="Symbol">(</a><a id="2918" href="SystemT.Auxiliaries.html#1189" class="Function">Max</a> <a id="2922" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="2924" class="Symbol">(</a><a id="2925" href="SystemT.Auxiliaries.html#3385" class="Function">MaxUpTo</a> <a id="2933" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="2935" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="2939" class="Symbol">(</a><a id="2940" href="SystemT.Base.html#1081" class="InductiveConstructor">Pr2</a> <a id="2944" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="2946" class="Symbol">(</a><a id="2947" href="SystemT.Base.html#2097" class="Function">ν₃</a> <a id="2950" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="2952" href="SystemT.Base.html#1898" class="Function">ν₀</a><a id="2954" class="Symbol">)</a> <a id="2956" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="2958" href="SystemT.Base.html#1951" class="Function">ν₁</a><a id="2960" class="Symbol">)</a> <a id="2962" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="2964" class="Symbol">(</a><a id="2965" href="Applications.Continuity.UniformViaGentzen.html#961" class="Function">RangeBound</a> <a id="2976" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="2978" class="Symbol">(</a><a id="2979" href="SystemT.Base.html#1081" class="InductiveConstructor">Pr2</a> <a id="2983" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="2985" href="SystemT.Base.html#1951" class="Function">ν₁</a> <a id="2988" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="2990" href="SystemT.Base.html#1898" class="Function">ν₀</a><a id="2992" class="Symbol">)</a> <a id="2994" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="2996" class="Symbol">(</a><a id="2997" href="SystemT.Base.html#1044" class="InductiveConstructor">Pr1</a> <a id="3001" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="3003" href="SystemT.Base.html#1951" class="Function">ν₁</a><a id="3005" class="Symbol">)</a> <a id="3007" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="3009" href="SystemT.Base.html#1898" class="Function">ν₀</a><a id="3011" class="Symbol">))</a> <a id="3014" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="3016" class="Symbol">(</a><a id="3017" href="SystemT.Base.html#1081" class="InductiveConstructor">Pr2</a> <a id="3021" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="3023" href="SystemT.Base.html#1951" class="Function">ν₁</a> <a id="3026" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="3028" href="SystemT.Base.html#1898" class="Function">ν₀</a><a id="3030" class="Symbol">))))</a>
<a id="3035" class="Comment">--               , ( λ δ → max  (MaxUpTo  (λ i → M    (g    i)   δ)    (RangeBound   (M     w    δ)    (V     w)    δ))   (M     w    δ)))</a>

<a id="3175" class="Comment">--</a>
<a id="3178" class="Comment">-- Instantiate the translation by importing the following module</a>
<a id="3243" class="Comment">-- with the nucleus (Jι, η, κ)</a>
<a id="3274" class="Comment">--</a>
<a id="3277" class="Keyword">open</a> <a id="3282" class="Keyword">import</a> <a id="3289" href="Framework.Gentzen.Translation.html" class="Module">Framework.Gentzen.Translation</a> <a id="3319" href="Applications.Continuity.UniformViaGentzen.html#2606" class="Function">Jι</a> <a id="3322" href="Applications.Continuity.UniformViaGentzen.html#2640" class="Function">η</a> <a id="3324" href="Applications.Continuity.UniformViaGentzen.html#2730" class="Function">κ</a>

<a id="3327" class="Markup">\end{code}</a><a id="3337" class="Background">

■ The generic element Ω

</a><a id="3364" class="Markup">\begin{code}</a>

<a id="3378" class="Comment">-- Α(n) := ⟨ λα.αn , λα.n+1 ⟩</a>
<a id="Α"></a><a id="3408" href="Applications.Continuity.UniformViaGentzen.html#3408" class="Function">Α</a> <a id="3410" class="Symbol">:</a> <a id="3412" class="Symbol">{</a><a id="3413" href="Applications.Continuity.UniformViaGentzen.html#3413" class="Bound">Γ</a> <a id="3415" class="Symbol">:</a> <a id="3417" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="3420" class="Symbol">}</a> <a id="3422" class="Symbol">→</a> <a id="3424" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="3426" href="Applications.Continuity.UniformViaGentzen.html#3413" class="Bound">Γ</a> <a id="3428" class="Symbol">(</a><a id="3429" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="3431" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="3433" href="Applications.Continuity.UniformViaGentzen.html#2606" class="Function">Jι</a><a id="3435" class="Symbol">)</a>
<a id="3437" href="Applications.Continuity.UniformViaGentzen.html#3408" class="Function">Α</a> <a id="3439" class="Symbol">=</a> <a id="3441" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="3445" class="Symbol">(</a><a id="3446" href="SystemT.Base.html#1003" class="InductiveConstructor">Pair</a> <a id="3451" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="3453" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="3457" class="Symbol">(</a><a id="3458" href="SystemT.Base.html#1898" class="Function">ν₀</a> <a id="3461" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="3463" href="SystemT.Base.html#1951" class="Function">ν₁</a><a id="3465" class="Symbol">)</a> <a id="3467" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="3469" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="3473" class="Symbol">(</a><a id="3474" href="SystemT.Base.html#934" class="InductiveConstructor">Suc</a> <a id="3478" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="3480" href="SystemT.Base.html#1951" class="Function">ν₁</a><a id="3482" class="Symbol">))</a>
<a id="3485" class="Comment">--  λ n .     ⟨ λ α . α   n   , λ α . n+1 ⟩</a>
<a id="Ω"></a><a id="3529" href="Applications.Continuity.UniformViaGentzen.html#3529" class="Function">Ω</a> <a id="3531" class="Symbol">:</a> <a id="3533" class="Symbol">{</a><a id="3534" href="Applications.Continuity.UniformViaGentzen.html#3534" class="Bound">Γ</a> <a id="3536" class="Symbol">:</a> <a id="3538" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="3541" class="Symbol">}</a> <a id="3543" class="Symbol">→</a> <a id="3545" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="3547" href="Applications.Continuity.UniformViaGentzen.html#3534" class="Bound">Γ</a> <a id="3549" class="Symbol">(</a><a id="3550" href="Applications.Continuity.UniformViaGentzen.html#2606" class="Function">Jι</a> <a id="3553" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="3555" href="Applications.Continuity.UniformViaGentzen.html#2606" class="Function">Jι</a><a id="3557" class="Symbol">)</a>
<a id="3559" href="Applications.Continuity.UniformViaGentzen.html#3529" class="Function">Ω</a> <a id="3561" class="Symbol">=</a> <a id="3563" href="Applications.Continuity.UniformViaGentzen.html#2730" class="Function">κ</a> <a id="3565" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="3567" href="Applications.Continuity.UniformViaGentzen.html#3408" class="Function">Α</a>

<a id="3570" class="Markup">\end{code}</a><a id="3580" class="Background">

■ A parametrized logical relation for uniform continuity

</a><a id="3640" class="Markup">\begin{code}</a>

<a id="3654" class="Keyword">private</a>

 <a id="V"></a><a id="3664" href="Applications.Continuity.UniformViaGentzen.html#3664" class="Function">V</a> <a id="M"></a><a id="3666" href="Applications.Continuity.UniformViaGentzen.html#3666" class="Function">M</a> <a id="3668" class="Symbol">:</a> <a id="3670" class="Symbol">(</a><a id="3671" href="Preliminaries.html#4013" class="Function">ℕᴺ</a> <a id="3674" class="Symbol">→</a> <a id="3676" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="3677" class="Symbol">)</a> <a id="3679" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="3681" class="Symbol">(</a><a id="3682" href="Preliminaries.html#4013" class="Function">ℕᴺ</a> <a id="3685" class="Symbol">→</a> <a id="3687" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="3688" class="Symbol">)</a> <a id="3690" class="Symbol">→</a> <a id="3692" href="Preliminaries.html#4013" class="Function">ℕᴺ</a> <a id="3695" class="Symbol">→</a> <a id="3697" href="Preliminaries.html#2603" class="Datatype">ℕ</a>
 <a id="3700" href="Applications.Continuity.UniformViaGentzen.html#3664" class="Function">V</a> <a id="3702" class="Symbol">=</a> <a id="3704" href="Preliminaries.html#2060" class="Field">pr₁</a>  <a id="3709" class="Comment">-- value component</a>
 <a id="3729" href="Applications.Continuity.UniformViaGentzen.html#3666" class="Function">M</a> <a id="3731" class="Symbol">=</a> <a id="3733" href="Preliminaries.html#2070" class="Field">pr₂</a>  <a id="3738" class="Comment">-- modulus component</a>

<a id="Rι"></a><a id="3760" href="Applications.Continuity.UniformViaGentzen.html#3760" class="Function">Rι</a> <a id="3763" class="Symbol">:</a> <a id="3765" href="Preliminaries.html#4013" class="Function">ℕᴺ</a> <a id="3768" class="Symbol">→</a> <a id="3770" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="3772" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="3774" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a> <a id="3777" class="Symbol">→</a> <a id="3779" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="3781" href="Applications.Continuity.UniformViaGentzen.html#2606" class="Function">Jι</a> <a id="3784" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a> <a id="3787" class="Symbol">→</a> <a id="3789" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="3793" href="Applications.Continuity.UniformViaGentzen.html#3760" class="Function">Rι</a> <a id="3796" href="Applications.Continuity.UniformViaGentzen.html#3796" class="Bound">δ</a> <a id="3798" href="Applications.Continuity.UniformViaGentzen.html#3798" class="Bound">n</a> <a id="3800" href="Applications.Continuity.UniformViaGentzen.html#3800" class="Bound">w</a> <a id="3802" class="Symbol">=</a>  <a id="3805" class="Symbol">(</a><a id="3806" href="Applications.Continuity.UniformViaGentzen.html#3798" class="Bound">n</a> <a id="3808" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="3810" href="Applications.Continuity.UniformViaGentzen.html#3664" class="Function">V</a> <a id="3812" href="Applications.Continuity.UniformViaGentzen.html#3800" class="Bound">w</a> <a id="3814" href="Applications.Continuity.UniformViaGentzen.html#3796" class="Bound">δ</a><a id="3815" class="Symbol">)</a>
         <a id="3826" class="Comment">-- n is the value of w at δ</a>
          <a id="3864" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="3866" class="Symbol">(∀{</a><a id="3869" href="Applications.Continuity.UniformViaGentzen.html#3869" class="Bound">α</a> <a id="3871" href="Applications.Continuity.UniformViaGentzen.html#3871" class="Bound">β</a><a id="3872" class="Symbol">}</a> <a id="3874" class="Symbol">→</a> <a id="3876" href="Applications.Continuity.UniformViaGentzen.html#3869" class="Bound">α</a> <a id="3878" href="Preliminaries.html#5385" class="Function Operator">≤¹</a> <a id="3881" href="Applications.Continuity.UniformViaGentzen.html#3796" class="Bound">δ</a> <a id="3883" class="Symbol">→</a> <a id="3885" href="Applications.Continuity.UniformViaGentzen.html#3871" class="Bound">β</a> <a id="3887" href="Preliminaries.html#5385" class="Function Operator">≤¹</a> <a id="3890" href="Applications.Continuity.UniformViaGentzen.html#3796" class="Bound">δ</a> <a id="3892" class="Symbol">→</a> <a id="3894" href="Applications.Continuity.UniformViaGentzen.html#3869" class="Bound">α</a> <a id="3896" href="Preliminaries.html#4275" class="Datatype Operator">≡[</a> <a id="3899" href="Applications.Continuity.UniformViaGentzen.html#3666" class="Function">M</a> <a id="3901" href="Applications.Continuity.UniformViaGentzen.html#3800" class="Bound">w</a> <a id="3903" href="Applications.Continuity.UniformViaGentzen.html#3796" class="Bound">δ</a> <a id="3905" href="Preliminaries.html#4275" class="Datatype Operator">]</a> <a id="3907" href="Applications.Continuity.UniformViaGentzen.html#3871" class="Bound">β</a> <a id="3909" class="Symbol">→</a> <a id="3911" href="Applications.Continuity.UniformViaGentzen.html#3664" class="Function">V</a> <a id="3913" href="Applications.Continuity.UniformViaGentzen.html#3800" class="Bound">w</a> <a id="3915" href="Applications.Continuity.UniformViaGentzen.html#3869" class="Bound">α</a> <a id="3917" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="3919" href="Applications.Continuity.UniformViaGentzen.html#3664" class="Function">V</a> <a id="3921" href="Applications.Continuity.UniformViaGentzen.html#3800" class="Bound">w</a> <a id="3923" href="Applications.Continuity.UniformViaGentzen.html#3871" class="Bound">β</a><a id="3924" class="Symbol">)</a>
         <a id="3935" class="Comment">-- M(w,δ) is a modulus of uniform continuity of V(w) on inputs bounded by δ</a>

<a id="4012" class="Keyword">module</a> <a id="LR"></a><a id="4019" href="Applications.Continuity.UniformViaGentzen.html#4019" class="Module">LR</a> <a id="4022" class="Symbol">(</a><a id="4023" href="Applications.Continuity.UniformViaGentzen.html#4023" class="Bound">δ</a> <a id="4025" class="Symbol">:</a> <a id="4027" href="Preliminaries.html#4013" class="Function">ℕᴺ</a><a id="4029" class="Symbol">)</a> <a id="4031" class="Symbol">=</a> <a id="4033" href="Framework.Gentzen.LogicalRelation.html" class="Module">GentzenLR</a> <a id="4043" href="Applications.Continuity.UniformViaGentzen.html#2606" class="Function">Jι</a> <a id="4046" href="Applications.Continuity.UniformViaGentzen.html#2640" class="Function">η</a> <a id="4048" href="Applications.Continuity.UniformViaGentzen.html#2730" class="Function">κ</a> <a id="4050" class="Symbol">(</a><a id="4051" href="Applications.Continuity.UniformViaGentzen.html#3760" class="Function">Rι</a> <a id="4054" href="Applications.Continuity.UniformViaGentzen.html#4023" class="Bound">δ</a><a id="4055" class="Symbol">)</a>
<a id="4057" class="Keyword">open</a> <a id="4062" class="Keyword">import</a> <a id="4069" href="Framework.Gentzen.Genericity.html" class="Module">Framework.Gentzen.Genericity</a> <a id="4098" href="Applications.Continuity.UniformViaGentzen.html#2606" class="Function">Jι</a> <a id="4101" href="Applications.Continuity.UniformViaGentzen.html#2640" class="Function">η</a> <a id="4103" href="Applications.Continuity.UniformViaGentzen.html#2730" class="Function">κ</a> <a id="4105" href="SystemT.Auxiliaries.html#734" class="Function">ιᶥ</a> <a id="4108" href="Applications.Continuity.UniformViaGentzen.html#3760" class="Function">Rι</a>

<a id="Rη"></a><a id="4112" href="Applications.Continuity.UniformViaGentzen.html#4112" class="Function">Rη</a> <a id="4115" class="Symbol">:</a> <a id="4117" class="Symbol">(</a><a id="4118" href="Applications.Continuity.UniformViaGentzen.html#4118" class="Bound">δ</a> <a id="4120" class="Symbol">:</a> <a id="4122" href="Preliminaries.html#4013" class="Function">ℕᴺ</a><a id="4124" class="Symbol">)</a> <a id="4126" class="Symbol">→</a> <a id="4128" href="Framework.Gentzen.LogicalRelation.html#1638" class="Function">LR.η-compatible</a> <a id="4144" href="Applications.Continuity.UniformViaGentzen.html#4118" class="Bound">δ</a>
<a id="4146" href="Applications.Continuity.UniformViaGentzen.html#4112" class="Function">Rη</a> <a id="4149" href="Applications.Continuity.UniformViaGentzen.html#4149" class="Bound">δ</a> <a id="4151" class="Symbol">_</a> <a id="4153" href="Applications.Continuity.UniformViaGentzen.html#4153" class="Bound">n</a> <a id="4155" class="Symbol">=</a> <a id="4157" href="Preliminaries.html#825" class="InductiveConstructor">refl</a> <a id="4162" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="4164" class="Symbol">(λ</a> <a id="4167" href="Applications.Continuity.UniformViaGentzen.html#4167" class="Bound">_</a> <a id="4169" href="Applications.Continuity.UniformViaGentzen.html#4169" class="Bound">_</a> <a id="4171" href="Applications.Continuity.UniformViaGentzen.html#4171" class="Bound">_</a> <a id="4173" class="Symbol">→</a> <a id="4175" href="Preliminaries.html#825" class="InductiveConstructor">refl</a><a id="4179" class="Symbol">)</a>

<a id="Rκ"></a><a id="4182" href="Applications.Continuity.UniformViaGentzen.html#4182" class="Function">Rκ</a> <a id="4185" class="Symbol">:</a> <a id="4187" class="Symbol">(</a><a id="4188" href="Applications.Continuity.UniformViaGentzen.html#4188" class="Bound">δ</a> <a id="4190" class="Symbol">:</a> <a id="4192" href="Preliminaries.html#4013" class="Function">ℕᴺ</a><a id="4194" class="Symbol">)</a> <a id="4196" class="Symbol">→</a> <a id="4198" href="Framework.Gentzen.LogicalRelation.html#1727" class="Function">LR.κ-compatible</a> <a id="4214" href="Applications.Continuity.UniformViaGentzen.html#4188" class="Bound">δ</a>
<a id="4216" href="Applications.Continuity.UniformViaGentzen.html#4182" class="Function">Rκ</a> <a id="4219" href="Applications.Continuity.UniformViaGentzen.html#4219" class="Bound">δ</a> <a id="4221" href="Applications.Continuity.UniformViaGentzen.html#4221" class="Bound">γ</a> <a id="4223" class="Symbol">{</a><a id="4224" href="Applications.Continuity.UniformViaGentzen.html#4224" class="Bound">f</a><a id="4225" class="Symbol">}</a> <a id="4227" class="Symbol">{</a><a id="4228" href="Applications.Continuity.UniformViaGentzen.html#4228" class="Bound">g</a><a id="4229" class="Symbol">}</a> <a id="4231" href="Applications.Continuity.UniformViaGentzen.html#4231" class="Bound">ζ</a> <a id="4233" class="Symbol">{</a><a id="4234" href="Applications.Continuity.UniformViaGentzen.html#4234" class="Bound">n</a><a id="4235" class="Symbol">}</a> <a id="4237" class="Symbol">{</a><a id="4238" href="Applications.Continuity.UniformViaGentzen.html#4238" class="Bound">w</a><a id="4239" class="Symbol">}</a> <a id="4241" class="Symbol">(</a><a id="4242" href="Applications.Continuity.UniformViaGentzen.html#4242" class="Bound">e</a> <a id="4244" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="4246" href="Applications.Continuity.UniformViaGentzen.html#4246" class="Bound">prf</a><a id="4249" class="Symbol">)</a> <a id="4251" class="Symbol">=</a> <a id="4253" href="Preliminaries.html#1161" class="Function">trans</a> <a id="4259" href="Applications.Continuity.UniformViaGentzen.html#4281" class="Function">e₀</a> <a id="4262" href="Applications.Continuity.UniformViaGentzen.html#4321" class="Function">e₁</a> <a id="4265" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="4267" href="Applications.Continuity.UniformViaGentzen.html#4419" class="Function">goal</a>
 <a id="4273" class="Keyword">where</a>
  <a id="4281" href="Applications.Continuity.UniformViaGentzen.html#4281" class="Function">e₀</a> <a id="4284" class="Symbol">:</a> <a id="4286" href="Applications.Continuity.UniformViaGentzen.html#4224" class="Bound">f</a> <a id="4288" href="Applications.Continuity.UniformViaGentzen.html#4234" class="Bound">n</a> <a id="4290" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="4292" href="Applications.Continuity.UniformViaGentzen.html#3664" class="Function">V</a> <a id="4294" class="Symbol">(</a><a id="4295" href="Applications.Continuity.UniformViaGentzen.html#4228" class="Bound">g</a> <a id="4297" href="Applications.Continuity.UniformViaGentzen.html#4234" class="Bound">n</a><a id="4298" class="Symbol">)</a> <a id="4300" href="Applications.Continuity.UniformViaGentzen.html#4219" class="Bound">δ</a>
  <a id="4304" href="Applications.Continuity.UniformViaGentzen.html#4281" class="Function">e₀</a> <a id="4307" class="Symbol">=</a> <a id="4309" href="Preliminaries.html#2060" class="Field">pr₁</a> <a id="4313" class="Symbol">(</a><a id="4314" href="Applications.Continuity.UniformViaGentzen.html#4231" class="Bound">ζ</a> <a id="4316" href="Applications.Continuity.UniformViaGentzen.html#4234" class="Bound">n</a><a id="4317" class="Symbol">)</a>
  <a id="4321" href="Applications.Continuity.UniformViaGentzen.html#4321" class="Function">e₁</a> <a id="4324" class="Symbol">:</a> <a id="4326" href="Applications.Continuity.UniformViaGentzen.html#3664" class="Function">V</a> <a id="4328" class="Symbol">(</a><a id="4329" href="Applications.Continuity.UniformViaGentzen.html#4228" class="Bound">g</a> <a id="4331" href="Applications.Continuity.UniformViaGentzen.html#4234" class="Bound">n</a><a id="4332" class="Symbol">)</a> <a id="4334" href="Applications.Continuity.UniformViaGentzen.html#4219" class="Bound">δ</a> <a id="4336" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="4338" href="Applications.Continuity.UniformViaGentzen.html#3664" class="Function">V</a> <a id="4340" class="Symbol">(</a><a id="4341" href="Applications.Continuity.UniformViaGentzen.html#4228" class="Bound">g</a> <a id="4343" class="Symbol">(</a><a id="4344" href="Applications.Continuity.UniformViaGentzen.html#3664" class="Function">V</a> <a id="4346" href="Applications.Continuity.UniformViaGentzen.html#4238" class="Bound">w</a> <a id="4348" href="Applications.Continuity.UniformViaGentzen.html#4219" class="Bound">δ</a><a id="4349" class="Symbol">))</a> <a id="4352" href="Applications.Continuity.UniformViaGentzen.html#4219" class="Bound">δ</a>
  <a id="4356" href="Applications.Continuity.UniformViaGentzen.html#4321" class="Function">e₁</a> <a id="4359" class="Symbol">=</a> <a id="4361" href="Preliminaries.html#839" class="Function">ap</a> <a id="4364" class="Symbol">(λ</a> <a id="4367" href="Applications.Continuity.UniformViaGentzen.html#4367" class="Bound">x</a> <a id="4369" class="Symbol">→</a> <a id="4371" href="Applications.Continuity.UniformViaGentzen.html#3664" class="Function">V</a> <a id="4373" class="Symbol">(</a><a id="4374" href="Applications.Continuity.UniformViaGentzen.html#4228" class="Bound">g</a> <a id="4376" href="Applications.Continuity.UniformViaGentzen.html#4367" class="Bound">x</a><a id="4377" class="Symbol">)</a> <a id="4379" href="Applications.Continuity.UniformViaGentzen.html#4219" class="Bound">δ</a><a id="4380" class="Symbol">)</a> <a id="4382" href="Applications.Continuity.UniformViaGentzen.html#4242" class="Bound">e</a>
  <a id="4386" href="Applications.Continuity.UniformViaGentzen.html#4386" class="Function">m</a> <a id="4388" class="Symbol">:</a> <a id="4390" href="Preliminaries.html#2603" class="Datatype">ℕ</a>
  <a id="4394" href="Applications.Continuity.UniformViaGentzen.html#4386" class="Function">m</a> <a id="4396" class="Symbol">=</a> <a id="4398" href="Applications.Continuity.UniformViaGentzen.html#3666" class="Function">M</a> <a id="4400" class="Symbol">(</a><a id="4401" href="SystemT.Base.html#1464" class="Function Operator">⟦</a> <a id="4403" href="Applications.Continuity.UniformViaGentzen.html#2730" class="Function">κ</a> <a id="4405" href="SystemT.Base.html#1464" class="Function Operator">⟧ᵐ</a> <a id="4408" href="Applications.Continuity.UniformViaGentzen.html#4221" class="Bound">γ</a> <a id="4410" href="Applications.Continuity.UniformViaGentzen.html#4228" class="Bound">g</a> <a id="4412" href="Applications.Continuity.UniformViaGentzen.html#4238" class="Bound">w</a><a id="4413" class="Symbol">)</a> <a id="4415" href="Applications.Continuity.UniformViaGentzen.html#4219" class="Bound">δ</a>
  <a id="4419" href="Applications.Continuity.UniformViaGentzen.html#4419" class="Function">goal</a> <a id="4424" class="Symbol">:</a> <a id="4426" class="Symbol">∀{</a><a id="4428" href="Applications.Continuity.UniformViaGentzen.html#4428" class="Bound">α</a> <a id="4430" href="Applications.Continuity.UniformViaGentzen.html#4430" class="Bound">β</a><a id="4431" class="Symbol">}</a> <a id="4433" class="Symbol">→</a> <a id="4435" href="Applications.Continuity.UniformViaGentzen.html#4428" class="Bound">α</a> <a id="4437" href="Preliminaries.html#5385" class="Function Operator">≤¹</a> <a id="4440" href="Applications.Continuity.UniformViaGentzen.html#4219" class="Bound">δ</a> <a id="4442" class="Symbol">→</a> <a id="4444" href="Applications.Continuity.UniformViaGentzen.html#4430" class="Bound">β</a> <a id="4446" href="Preliminaries.html#5385" class="Function Operator">≤¹</a> <a id="4449" href="Applications.Continuity.UniformViaGentzen.html#4219" class="Bound">δ</a> <a id="4451" class="Symbol">→</a> <a id="4453" href="Applications.Continuity.UniformViaGentzen.html#4428" class="Bound">α</a> <a id="4455" href="Preliminaries.html#4275" class="Datatype Operator">≡[</a> <a id="4458" href="Applications.Continuity.UniformViaGentzen.html#4386" class="Function">m</a> <a id="4460" href="Preliminaries.html#4275" class="Datatype Operator">]</a> <a id="4462" href="Applications.Continuity.UniformViaGentzen.html#4430" class="Bound">β</a>
       <a id="4471" class="Symbol">→</a> <a id="4473" href="Applications.Continuity.UniformViaGentzen.html#3664" class="Function">V</a> <a id="4475" class="Symbol">(</a><a id="4476" href="Applications.Continuity.UniformViaGentzen.html#4228" class="Bound">g</a> <a id="4478" class="Symbol">(</a><a id="4479" href="Applications.Continuity.UniformViaGentzen.html#3664" class="Function">V</a> <a id="4481" href="Applications.Continuity.UniformViaGentzen.html#4238" class="Bound">w</a> <a id="4483" href="Applications.Continuity.UniformViaGentzen.html#4428" class="Bound">α</a><a id="4484" class="Symbol">))</a> <a id="4487" href="Applications.Continuity.UniformViaGentzen.html#4428" class="Bound">α</a> <a id="4489" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="4491" href="Applications.Continuity.UniformViaGentzen.html#3664" class="Function">V</a> <a id="4493" class="Symbol">(</a><a id="4494" href="Applications.Continuity.UniformViaGentzen.html#4228" class="Bound">g</a> <a id="4496" class="Symbol">(</a><a id="4497" href="Applications.Continuity.UniformViaGentzen.html#3664" class="Function">V</a> <a id="4499" href="Applications.Continuity.UniformViaGentzen.html#4238" class="Bound">w</a> <a id="4501" href="Applications.Continuity.UniformViaGentzen.html#4430" class="Bound">β</a><a id="4502" class="Symbol">))</a> <a id="4505" href="Applications.Continuity.UniformViaGentzen.html#4430" class="Bound">β</a>
  <a id="4509" href="Applications.Continuity.UniformViaGentzen.html#4419" class="Function">goal</a> <a id="4514" class="Symbol">{</a><a id="4515" href="Applications.Continuity.UniformViaGentzen.html#4515" class="Bound">α</a><a id="4516" class="Symbol">}</a> <a id="4518" class="Symbol">{</a><a id="4519" href="Applications.Continuity.UniformViaGentzen.html#4519" class="Bound">β</a><a id="4520" class="Symbol">}</a> <a id="4522" href="Applications.Continuity.UniformViaGentzen.html#4522" class="Bound">u</a> <a id="4524" href="Applications.Continuity.UniformViaGentzen.html#4524" class="Bound">v</a> <a id="4526" href="Applications.Continuity.UniformViaGentzen.html#4526" class="Bound">em</a> <a id="4529" class="Symbol">=</a> <a id="4531" href="Preliminaries.html#1161" class="Function">trans</a> <a id="4537" href="Applications.Continuity.UniformViaGentzen.html#4963" class="Function">claim₀</a> <a id="4544" href="Applications.Continuity.UniformViaGentzen.html#5099" class="Function">claim₂</a>
   <a id="4554" class="Keyword">where</a>
    <a id="4564" href="Applications.Continuity.UniformViaGentzen.html#4564" class="Function">m₀</a> <a id="4567" href="Applications.Continuity.UniformViaGentzen.html#4567" class="Function">m₁</a> <a id="4570" href="Applications.Continuity.UniformViaGentzen.html#4570" class="Function">m₂</a> <a id="4573" class="Symbol">:</a> <a id="4575" href="Preliminaries.html#2603" class="Datatype">ℕ</a>
    <a id="4581" href="Applications.Continuity.UniformViaGentzen.html#4564" class="Function">m₀</a> <a id="4584" class="Symbol">=</a> <a id="4586" href="Applications.Continuity.UniformViaGentzen.html#3666" class="Function">M</a> <a id="4588" class="Symbol">(</a><a id="4589" href="Applications.Continuity.UniformViaGentzen.html#4228" class="Bound">g</a> <a id="4591" class="Symbol">(</a><a id="4592" href="Applications.Continuity.UniformViaGentzen.html#3664" class="Function">V</a> <a id="4594" href="Applications.Continuity.UniformViaGentzen.html#4238" class="Bound">w</a> <a id="4596" href="Applications.Continuity.UniformViaGentzen.html#4515" class="Bound">α</a><a id="4597" class="Symbol">))</a> <a id="4600" href="Applications.Continuity.UniformViaGentzen.html#4219" class="Bound">δ</a>
    <a id="4606" href="Applications.Continuity.UniformViaGentzen.html#4567" class="Function">m₁</a> <a id="4609" class="Symbol">=</a> <a id="4611" href="SystemT.Base.html#1464" class="Function Operator">⟦</a> <a id="4613" href="SystemT.Auxiliaries.html#3385" class="Function">MaxUpTo</a> <a id="4621" href="SystemT.Base.html#1464" class="Function Operator">⟧ᵐ</a> <a id="4624" href="Applications.Continuity.UniformViaGentzen.html#4221" class="Bound">γ</a> <a id="4626" class="Symbol">(λ</a> <a id="4629" href="Applications.Continuity.UniformViaGentzen.html#4629" class="Bound">i</a> <a id="4631" class="Symbol">→</a> <a id="4633" href="Applications.Continuity.UniformViaGentzen.html#3666" class="Function">M</a> <a id="4635" class="Symbol">(</a><a id="4636" href="Applications.Continuity.UniformViaGentzen.html#4228" class="Bound">g</a> <a id="4638" href="Applications.Continuity.UniformViaGentzen.html#4629" class="Bound">i</a><a id="4639" class="Symbol">)</a> <a id="4641" href="Applications.Continuity.UniformViaGentzen.html#4219" class="Bound">δ</a><a id="4642" class="Symbol">)</a> <a id="4644" class="Symbol">(</a><a id="4645" href="SystemT.Base.html#1464" class="Function Operator">⟦</a> <a id="4647" href="Applications.Continuity.UniformViaGentzen.html#961" class="Function">RangeBound</a> <a id="4658" href="SystemT.Base.html#1464" class="Function Operator">⟧ᵐ</a> <a id="4661" href="Applications.Continuity.UniformViaGentzen.html#4221" class="Bound">γ</a> <a id="4663" class="Symbol">(</a><a id="4664" href="Applications.Continuity.UniformViaGentzen.html#3666" class="Function">M</a> <a id="4666" href="Applications.Continuity.UniformViaGentzen.html#4238" class="Bound">w</a> <a id="4668" href="Applications.Continuity.UniformViaGentzen.html#4219" class="Bound">δ</a><a id="4669" class="Symbol">)</a> <a id="4671" class="Symbol">(</a><a id="4672" href="Applications.Continuity.UniformViaGentzen.html#3664" class="Function">V</a> <a id="4674" href="Applications.Continuity.UniformViaGentzen.html#4238" class="Bound">w</a><a id="4675" class="Symbol">)</a> <a id="4677" href="Applications.Continuity.UniformViaGentzen.html#4219" class="Bound">δ</a><a id="4678" class="Symbol">)</a>
    <a id="4684" href="Applications.Continuity.UniformViaGentzen.html#4570" class="Function">m₂</a> <a id="4687" class="Symbol">=</a> <a id="4689" href="Applications.Continuity.UniformViaGentzen.html#3666" class="Function">M</a> <a id="4691" href="Applications.Continuity.UniformViaGentzen.html#4238" class="Bound">w</a> <a id="4693" href="Applications.Continuity.UniformViaGentzen.html#4219" class="Bound">δ</a>
    <a id="4699" href="Applications.Continuity.UniformViaGentzen.html#4699" class="Function">m₀≤m₁</a> <a id="4705" class="Symbol">:</a> <a id="4707" href="Applications.Continuity.UniformViaGentzen.html#4564" class="Function">m₀</a> <a id="4710" href="Preliminaries.html#3062" class="Datatype Operator">≤</a> <a id="4712" href="Applications.Continuity.UniformViaGentzen.html#4567" class="Function">m₁</a>
    <a id="4719" href="Applications.Continuity.UniformViaGentzen.html#4699" class="Function">m₀≤m₁</a> <a id="4725" class="Symbol">=</a> <a id="4727" href="SystemT.Auxiliaries.html#3590" class="Function">MaxUpTo-spec</a> <a id="4740" class="Symbol">(</a><a id="4741" href="Applications.Continuity.UniformViaGentzen.html#1405" class="Function">RangeBound-spec</a> <a id="4757" href="Applications.Continuity.UniformViaGentzen.html#4221" class="Bound">γ</a> <a id="4759" class="Symbol">(</a><a id="4760" href="Applications.Continuity.UniformViaGentzen.html#3666" class="Function">M</a> <a id="4762" href="Applications.Continuity.UniformViaGentzen.html#4238" class="Bound">w</a> <a id="4764" href="Applications.Continuity.UniformViaGentzen.html#4219" class="Bound">δ</a><a id="4765" class="Symbol">)</a> <a id="4767" href="Applications.Continuity.UniformViaGentzen.html#4246" class="Bound">prf</a> <a id="4771" href="Applications.Continuity.UniformViaGentzen.html#4515" class="Bound">α</a> <a id="4773" href="Applications.Continuity.UniformViaGentzen.html#4522" class="Bound">u</a><a id="4774" class="Symbol">)</a> <a id="4776" href="Applications.Continuity.UniformViaGentzen.html#4221" class="Bound">γ</a> <a id="4778" class="Symbol">(λ</a> <a id="4781" href="Applications.Continuity.UniformViaGentzen.html#4781" class="Bound">i</a> <a id="4783" class="Symbol">→</a> <a id="4785" href="Applications.Continuity.UniformViaGentzen.html#3666" class="Function">M</a> <a id="4787" class="Symbol">(</a><a id="4788" href="Applications.Continuity.UniformViaGentzen.html#4228" class="Bound">g</a> <a id="4790" href="Applications.Continuity.UniformViaGentzen.html#4781" class="Bound">i</a><a id="4791" class="Symbol">)</a> <a id="4793" href="Applications.Continuity.UniformViaGentzen.html#4219" class="Bound">δ</a><a id="4794" class="Symbol">)</a>
    <a id="4800" href="Applications.Continuity.UniformViaGentzen.html#4800" class="Function">m₀≤m</a> <a id="4805" class="Symbol">:</a> <a id="4807" href="Applications.Continuity.UniformViaGentzen.html#4564" class="Function">m₀</a> <a id="4810" href="Preliminaries.html#3062" class="Datatype Operator">≤</a> <a id="4812" href="Applications.Continuity.UniformViaGentzen.html#4386" class="Function">m</a>
    <a id="4818" href="Applications.Continuity.UniformViaGentzen.html#4800" class="Function">m₀≤m</a> <a id="4823" class="Symbol">=</a> <a id="4825" href="Preliminaries.html#3358" class="Function">≤trans</a> <a id="4832" href="Applications.Continuity.UniformViaGentzen.html#4699" class="Function">m₀≤m₁</a> <a id="4838" class="Symbol">(</a><a id="4839" href="SystemT.Auxiliaries.html#1648" class="Function">Max-spec₀</a> <a id="4849" href="Applications.Continuity.UniformViaGentzen.html#4567" class="Function">m₁</a> <a id="4852" href="Applications.Continuity.UniformViaGentzen.html#4570" class="Function">m₂</a><a id="4854" class="Symbol">)</a>
    <a id="4860" href="Applications.Continuity.UniformViaGentzen.html#4860" class="Function">em₀</a> <a id="4864" class="Symbol">:</a> <a id="4866" href="Applications.Continuity.UniformViaGentzen.html#4515" class="Bound">α</a> <a id="4868" href="Preliminaries.html#4275" class="Datatype Operator">≡[</a> <a id="4871" href="Applications.Continuity.UniformViaGentzen.html#4564" class="Function">m₀</a> <a id="4874" href="Preliminaries.html#4275" class="Datatype Operator">]</a> <a id="4876" href="Applications.Continuity.UniformViaGentzen.html#4519" class="Bound">β</a>
    <a id="4882" href="Applications.Continuity.UniformViaGentzen.html#4860" class="Function">em₀</a> <a id="4886" class="Symbol">=</a> <a id="4888" href="Preliminaries.html#4446" class="Function">≡[≤]</a> <a id="4893" href="Applications.Continuity.UniformViaGentzen.html#4526" class="Bound">em</a> <a id="4896" href="Applications.Continuity.UniformViaGentzen.html#4800" class="Function">m₀≤m</a>
    <a id="4905" href="Applications.Continuity.UniformViaGentzen.html#4905" class="Function">em₂</a> <a id="4909" class="Symbol">:</a> <a id="4911" href="Applications.Continuity.UniformViaGentzen.html#4515" class="Bound">α</a> <a id="4913" href="Preliminaries.html#4275" class="Datatype Operator">≡[</a> <a id="4916" href="Applications.Continuity.UniformViaGentzen.html#4570" class="Function">m₂</a> <a id="4919" href="Preliminaries.html#4275" class="Datatype Operator">]</a> <a id="4921" href="Applications.Continuity.UniformViaGentzen.html#4519" class="Bound">β</a>
    <a id="4927" href="Applications.Continuity.UniformViaGentzen.html#4905" class="Function">em₂</a> <a id="4931" class="Symbol">=</a> <a id="4933" href="Preliminaries.html#4446" class="Function">≡[≤]</a> <a id="4938" href="Applications.Continuity.UniformViaGentzen.html#4526" class="Bound">em</a> <a id="4941" class="Symbol">(</a><a id="4942" href="SystemT.Auxiliaries.html#1802" class="Function">Max-spec₁</a> <a id="4952" href="Applications.Continuity.UniformViaGentzen.html#4567" class="Function">m₁</a> <a id="4955" href="Applications.Continuity.UniformViaGentzen.html#4570" class="Function">m₂</a><a id="4957" class="Symbol">)</a>
    <a id="4963" href="Applications.Continuity.UniformViaGentzen.html#4963" class="Function">claim₀</a> <a id="4970" class="Symbol">:</a> <a id="4972" href="Applications.Continuity.UniformViaGentzen.html#3664" class="Function">V</a> <a id="4974" class="Symbol">(</a><a id="4975" href="Applications.Continuity.UniformViaGentzen.html#4228" class="Bound">g</a> <a id="4977" class="Symbol">(</a><a id="4978" href="Applications.Continuity.UniformViaGentzen.html#3664" class="Function">V</a> <a id="4980" href="Applications.Continuity.UniformViaGentzen.html#4238" class="Bound">w</a> <a id="4982" href="Applications.Continuity.UniformViaGentzen.html#4515" class="Bound">α</a><a id="4983" class="Symbol">))</a> <a id="4986" href="Applications.Continuity.UniformViaGentzen.html#4515" class="Bound">α</a> <a id="4988" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="4990" href="Applications.Continuity.UniformViaGentzen.html#3664" class="Function">V</a> <a id="4992" class="Symbol">(</a><a id="4993" href="Applications.Continuity.UniformViaGentzen.html#4228" class="Bound">g</a> <a id="4995" class="Symbol">(</a><a id="4996" href="Applications.Continuity.UniformViaGentzen.html#3664" class="Function">V</a> <a id="4998" href="Applications.Continuity.UniformViaGentzen.html#4238" class="Bound">w</a> <a id="5000" href="Applications.Continuity.UniformViaGentzen.html#4515" class="Bound">α</a><a id="5001" class="Symbol">))</a> <a id="5004" href="Applications.Continuity.UniformViaGentzen.html#4519" class="Bound">β</a>
    <a id="5010" href="Applications.Continuity.UniformViaGentzen.html#4963" class="Function">claim₀</a> <a id="5017" class="Symbol">=</a> <a id="5019" href="Preliminaries.html#2070" class="Field">pr₂</a> <a id="5023" class="Symbol">(</a><a id="5024" href="Applications.Continuity.UniformViaGentzen.html#4231" class="Bound">ζ</a> <a id="5026" class="Symbol">(</a><a id="5027" href="Applications.Continuity.UniformViaGentzen.html#3664" class="Function">V</a> <a id="5029" href="Applications.Continuity.UniformViaGentzen.html#4238" class="Bound">w</a> <a id="5031" href="Applications.Continuity.UniformViaGentzen.html#4515" class="Bound">α</a><a id="5032" class="Symbol">))</a> <a id="5035" href="Applications.Continuity.UniformViaGentzen.html#4522" class="Bound">u</a> <a id="5037" href="Applications.Continuity.UniformViaGentzen.html#4524" class="Bound">v</a> <a id="5039" href="Applications.Continuity.UniformViaGentzen.html#4860" class="Function">em₀</a>
    <a id="5047" href="Applications.Continuity.UniformViaGentzen.html#5047" class="Function">claim₁</a> <a id="5054" class="Symbol">:</a> <a id="5056" href="Applications.Continuity.UniformViaGentzen.html#3664" class="Function">V</a> <a id="5058" href="Applications.Continuity.UniformViaGentzen.html#4238" class="Bound">w</a> <a id="5060" href="Applications.Continuity.UniformViaGentzen.html#4515" class="Bound">α</a> <a id="5062" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="5064" href="Applications.Continuity.UniformViaGentzen.html#3664" class="Function">V</a> <a id="5066" href="Applications.Continuity.UniformViaGentzen.html#4238" class="Bound">w</a> <a id="5068" href="Applications.Continuity.UniformViaGentzen.html#4519" class="Bound">β</a>
    <a id="5074" href="Applications.Continuity.UniformViaGentzen.html#5047" class="Function">claim₁</a> <a id="5081" class="Symbol">=</a> <a id="5083" href="Applications.Continuity.UniformViaGentzen.html#4246" class="Bound">prf</a> <a id="5087" href="Applications.Continuity.UniformViaGentzen.html#4522" class="Bound">u</a> <a id="5089" href="Applications.Continuity.UniformViaGentzen.html#4524" class="Bound">v</a> <a id="5091" href="Applications.Continuity.UniformViaGentzen.html#4905" class="Function">em₂</a>
    <a id="5099" href="Applications.Continuity.UniformViaGentzen.html#5099" class="Function">claim₂</a> <a id="5106" class="Symbol">:</a> <a id="5108" href="Applications.Continuity.UniformViaGentzen.html#3664" class="Function">V</a> <a id="5110" class="Symbol">(</a><a id="5111" href="Applications.Continuity.UniformViaGentzen.html#4228" class="Bound">g</a> <a id="5113" class="Symbol">(</a><a id="5114" href="Applications.Continuity.UniformViaGentzen.html#3664" class="Function">V</a> <a id="5116" href="Applications.Continuity.UniformViaGentzen.html#4238" class="Bound">w</a> <a id="5118" href="Applications.Continuity.UniformViaGentzen.html#4515" class="Bound">α</a><a id="5119" class="Symbol">))</a> <a id="5122" href="Applications.Continuity.UniformViaGentzen.html#4519" class="Bound">β</a> <a id="5124" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="5126" href="Applications.Continuity.UniformViaGentzen.html#3664" class="Function">V</a> <a id="5128" class="Symbol">(</a><a id="5129" href="Applications.Continuity.UniformViaGentzen.html#4228" class="Bound">g</a> <a id="5131" class="Symbol">(</a><a id="5132" href="Applications.Continuity.UniformViaGentzen.html#3664" class="Function">V</a> <a id="5134" href="Applications.Continuity.UniformViaGentzen.html#4238" class="Bound">w</a> <a id="5136" href="Applications.Continuity.UniformViaGentzen.html#4519" class="Bound">β</a><a id="5137" class="Symbol">))</a> <a id="5140" href="Applications.Continuity.UniformViaGentzen.html#4519" class="Bound">β</a>
    <a id="5146" href="Applications.Continuity.UniformViaGentzen.html#5099" class="Function">claim₂</a> <a id="5153" class="Symbol">=</a> <a id="5155" href="Preliminaries.html#839" class="Function">ap</a> <a id="5158" class="Symbol">(λ</a> <a id="5161" href="Applications.Continuity.UniformViaGentzen.html#5161" class="Bound">x</a> <a id="5163" class="Symbol">→</a> <a id="5165" href="Applications.Continuity.UniformViaGentzen.html#3664" class="Function">V</a> <a id="5167" class="Symbol">(</a><a id="5168" href="Applications.Continuity.UniformViaGentzen.html#4228" class="Bound">g</a> <a id="5170" href="Applications.Continuity.UniformViaGentzen.html#5161" class="Bound">x</a><a id="5171" class="Symbol">)</a> <a id="5173" href="Applications.Continuity.UniformViaGentzen.html#4519" class="Bound">β</a><a id="5174" class="Symbol">)</a> <a id="5176" href="Applications.Continuity.UniformViaGentzen.html#5047" class="Function">claim₁</a>

<a id="RΩ"></a><a id="5184" href="Applications.Continuity.UniformViaGentzen.html#5184" class="Function">RΩ</a> <a id="5187" class="Symbol">:</a> <a id="5189" class="Symbol">{</a><a id="5190" href="Applications.Continuity.UniformViaGentzen.html#5190" class="Bound">Γ</a> <a id="5192" class="Symbol">:</a> <a id="5194" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="5197" class="Symbol">}</a> <a id="5199" class="Symbol">→</a> <a id="5201" href="Framework.Gentzen.Genericity.html#695" class="Function">is-generic</a> <a id="5212" class="Symbol">(</a><a id="5213" href="Applications.Continuity.UniformViaGentzen.html#3529" class="Function">Ω</a> <a id="5215" class="Symbol">{</a><a id="5216" href="Applications.Continuity.UniformViaGentzen.html#5190" class="Bound">Γ</a><a id="5217" class="Symbol">})</a>
<a id="5220" href="Applications.Continuity.UniformViaGentzen.html#5184" class="Function">RΩ</a> <a id="5223" class="Symbol">_</a> <a id="5225" href="Applications.Continuity.UniformViaGentzen.html#5225" class="Bound">δ</a> <a id="5227" class="Symbol">{</a><a id="5228" href="Applications.Continuity.UniformViaGentzen.html#5228" class="Bound">n</a><a id="5229" class="Symbol">}</a> <a id="5231" class="Symbol">{</a><a id="5232" href="Applications.Continuity.UniformViaGentzen.html#5232" class="Bound">w</a><a id="5233" class="Symbol">}</a> <a id="5235" class="Symbol">=</a> <a id="5237" href="Applications.Continuity.UniformViaGentzen.html#4182" class="Function">Rκ</a> <a id="5240" href="Applications.Continuity.UniformViaGentzen.html#5225" class="Bound">δ</a> <a id="5242" href="Preliminaries.html#2546" class="InductiveConstructor">⋆</a> <a id="5244" href="Applications.Continuity.UniformViaGentzen.html#5267" class="Function">claim</a> <a id="5250" class="Symbol">{</a><a id="5251" href="Applications.Continuity.UniformViaGentzen.html#5228" class="Bound">n</a><a id="5252" class="Symbol">}</a> <a id="5254" class="Symbol">{</a><a id="5255" href="Applications.Continuity.UniformViaGentzen.html#5232" class="Bound">w</a><a id="5256" class="Symbol">}</a>
 <a id="5259" class="Keyword">where</a>
  <a id="5267" href="Applications.Continuity.UniformViaGentzen.html#5267" class="Function">claim</a> <a id="5273" class="Symbol">:</a> <a id="5275" class="Symbol">∀</a> <a id="5277" href="Applications.Continuity.UniformViaGentzen.html#5277" class="Bound">i</a> <a id="5279" class="Symbol">→</a> <a id="5281" href="Applications.Continuity.UniformViaGentzen.html#3760" class="Function">Rι</a> <a id="5284" href="Applications.Continuity.UniformViaGentzen.html#5225" class="Bound">δ</a> <a id="5286" class="Symbol">(</a><a id="5287" href="Applications.Continuity.UniformViaGentzen.html#5225" class="Bound">δ</a> <a id="5289" href="Applications.Continuity.UniformViaGentzen.html#5277" class="Bound">i</a><a id="5290" class="Symbol">)</a> <a id="5292" class="Symbol">(</a><a id="5293" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="5295" href="Applications.Continuity.UniformViaGentzen.html#3408" class="Function">Α</a> <a id="5297" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="5299" href="Applications.Continuity.UniformViaGentzen.html#5277" class="Bound">i</a><a id="5300" class="Symbol">)</a>
  <a id="5304" href="Applications.Continuity.UniformViaGentzen.html#5267" class="Function">claim</a> <a id="5310" href="Applications.Continuity.UniformViaGentzen.html#5310" class="Bound">i</a> <a id="5312" class="Symbol">=</a> <a id="5314" href="Preliminaries.html#825" class="InductiveConstructor">refl</a> <a id="5319" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="5321" class="Symbol">(λ</a> <a id="5324" href="Applications.Continuity.UniformViaGentzen.html#5324" class="Bound">_</a> <a id="5326" href="Applications.Continuity.UniformViaGentzen.html#5326" class="Bound">_</a> <a id="5328" href="Applications.Continuity.UniformViaGentzen.html#5328" class="Bound">em</a> <a id="5331" class="Symbol">→</a> <a id="5333" href="Preliminaries.html#4614" class="Function">≡[]-&lt;</a> <a id="5339" href="Applications.Continuity.UniformViaGentzen.html#5328" class="Bound">em</a> <a id="5342" href="Preliminaries.html#3228" class="Function">≤refl</a><a id="5347" class="Symbol">)</a>

<a id="5350" class="Markup">\end{code}</a><a id="5360" class="Background">

■ Theorem: Every closed term t : ιᶥ ⇾ ι of T has a modulus of
           uniform continuity given by the term Pr2(tᴶΩ).

</a><a id="5483" class="Markup">\begin{code}</a>

<a id="𝐌"></a><a id="5497" href="Applications.Continuity.UniformViaGentzen.html#5497" class="Function">𝐌</a> <a id="5499" class="Symbol">:</a> <a id="5501" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="5503" href="SystemT.Base.html#589" class="InductiveConstructor">ε</a> <a id="5505" class="Symbol">(</a><a id="5506" href="SystemT.Auxiliaries.html#734" class="Function">ιᶥ</a> <a id="5509" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="5511" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="5512" class="Symbol">)</a> <a id="5514" class="Symbol">→</a> <a id="5516" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="5518" href="SystemT.Base.html#589" class="InductiveConstructor">ε</a> <a id="5520" class="Symbol">(</a><a id="5521" href="SystemT.Auxiliaries.html#734" class="Function">ιᶥ</a> <a id="5524" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="5526" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="5527" class="Symbol">)</a>
<a id="5529" href="Applications.Continuity.UniformViaGentzen.html#5497" class="Function">𝐌</a> <a id="5531" href="Applications.Continuity.UniformViaGentzen.html#5531" class="Bound">t</a> <a id="5533" class="Symbol">=</a> <a id="5535" href="SystemT.Base.html#1081" class="InductiveConstructor">Pr2</a> <a id="5539" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="5541" class="Symbol">(</a><a id="5542" href="Applications.Continuity.UniformViaGentzen.html#5531" class="Bound">t</a> <a id="5544" href="Framework.Gentzen.Translation.html#1626" class="Function Operator">ᴶ</a> <a id="5546" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="5548" href="Applications.Continuity.UniformViaGentzen.html#3529" class="Function">Ω</a><a id="5549" class="Symbol">)</a>

<a id="uniform-modulus-correct"></a><a id="5552" href="Applications.Continuity.UniformViaGentzen.html#5552" class="Function">uniform-modulus-correct</a>
 <a id="5577" class="Symbol">:</a> <a id="5579" class="Symbol">(</a><a id="5580" href="Applications.Continuity.UniformViaGentzen.html#5580" class="Bound">t</a> <a id="5582" class="Symbol">:</a> <a id="5584" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="5586" href="SystemT.Base.html#589" class="InductiveConstructor">ε</a> <a id="5588" class="Symbol">(</a><a id="5589" href="SystemT.Auxiliaries.html#734" class="Function">ιᶥ</a> <a id="5592" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="5594" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="5595" class="Symbol">))</a>
 <a id="5599" class="Symbol">→</a> <a id="5601" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="5603" href="Applications.Continuity.UniformViaGentzen.html#5497" class="Function">𝐌</a> <a id="5605" href="Applications.Continuity.UniformViaGentzen.html#5580" class="Bound">t</a> <a id="5607" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="5609" href="Applications.Continuity.Definitions.html#863" class="Function Operator">is-a-modulus-of-uniform-continuity-of</a> <a id="5647" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="5649" href="Applications.Continuity.UniformViaGentzen.html#5580" class="Bound">t</a> <a id="5651" href="SystemT.Base.html#1723" class="Function Operator">⟧</a>
<a id="5653" href="Applications.Continuity.UniformViaGentzen.html#5552" class="Function">uniform-modulus-correct</a> <a id="5677" href="Applications.Continuity.UniformViaGentzen.html#5677" class="Bound">t</a> <a id="5679" class="Symbol">=</a> <a id="5681" href="Applications.Continuity.Definitions.html#1032" class="Function">MoUC-is-extensional</a> <a id="5701" href="Applications.Continuity.UniformViaGentzen.html#5878" class="Function">claim₀</a> <a id="5708" href="Applications.Continuity.UniformViaGentzen.html#5946" class="Function">claim₁</a>
 <a id="5716" class="Keyword">where</a>
  <a id="5724" href="Applications.Continuity.UniformViaGentzen.html#5724" class="Function">cor</a> <a id="5728" class="Symbol">:</a> <a id="5730" class="Symbol">(</a><a id="5731" href="Applications.Continuity.UniformViaGentzen.html#5731" class="Bound">α</a> <a id="5733" class="Symbol">:</a> <a id="5735" href="Preliminaries.html#4013" class="Function">ℕᴺ</a><a id="5737" class="Symbol">)</a> <a id="5739" class="Symbol">→</a> <a id="5741" href="Applications.Continuity.UniformViaGentzen.html#3760" class="Function">Rι</a> <a id="5744" href="Applications.Continuity.UniformViaGentzen.html#5731" class="Bound">α</a> <a id="5746" class="Symbol">(</a><a id="5747" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="5749" href="Applications.Continuity.UniformViaGentzen.html#5677" class="Bound">t</a> <a id="5751" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="5753" href="Applications.Continuity.UniformViaGentzen.html#5731" class="Bound">α</a><a id="5754" class="Symbol">)</a> <a id="5756" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="5758" href="Applications.Continuity.UniformViaGentzen.html#5677" class="Bound">t</a> <a id="5760" href="Framework.Gentzen.Translation.html#1626" class="Function Operator">ᴶ</a> <a id="5762" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="5764" href="Applications.Continuity.UniformViaGentzen.html#3529" class="Function">Ω</a> <a id="5766" href="SystemT.Base.html#1723" class="Function Operator">⟧</a>
  <a id="5770" href="Applications.Continuity.UniformViaGentzen.html#5724" class="Function">cor</a> <a id="5774" href="Applications.Continuity.UniformViaGentzen.html#5774" class="Bound">α</a> <a id="5776" class="Symbol">=</a> <a id="5778" href="Framework.Gentzen.LogicalRelation.html#2314" class="Function">FTLR</a> <a id="5783" href="Applications.Continuity.UniformViaGentzen.html#5677" class="Bound">t</a> <a id="5785" href="Preliminaries.html#2546" class="InductiveConstructor">⋆</a> <a id="5787" class="Symbol">(λ</a> <a id="5790" class="Symbol">{</a><a id="5791" href="Applications.Continuity.UniformViaGentzen.html#5791" class="Bound">n</a><a id="5792" class="Symbol">}</a> <a id="5794" class="Symbol">{</a><a id="5795" href="Applications.Continuity.UniformViaGentzen.html#5795" class="Bound">w</a><a id="5796" class="Symbol">}</a> <a id="5798" class="Symbol">→</a> <a id="5800" href="Applications.Continuity.UniformViaGentzen.html#5184" class="Function">RΩ</a> <a id="5803" href="Preliminaries.html#2546" class="InductiveConstructor">⋆</a> <a id="5805" href="Applications.Continuity.UniformViaGentzen.html#5774" class="Bound">α</a> <a id="5807" class="Symbol">{</a><a id="5808" href="Applications.Continuity.UniformViaGentzen.html#5791" class="Bound">n</a><a id="5809" class="Symbol">}</a> <a id="5811" class="Symbol">{</a><a id="5812" href="Applications.Continuity.UniformViaGentzen.html#5795" class="Bound">w</a><a id="5813" class="Symbol">})</a>
   <a id="5819" class="Keyword">where</a>
    <a id="5829" class="Keyword">open</a> <a id="5834" href="Framework.Gentzen.LogicalRelation.html#2256" class="Module">LR.Soundness</a> <a id="5847" href="Applications.Continuity.UniformViaGentzen.html#5774" class="Bound">α</a> <a id="5849" class="Symbol">(</a><a id="5850" href="Applications.Continuity.UniformViaGentzen.html#4112" class="Function">Rη</a> <a id="5853" href="Applications.Continuity.UniformViaGentzen.html#5774" class="Bound">α</a><a id="5854" class="Symbol">)</a> <a id="5856" class="Symbol">(</a><a id="5857" href="Applications.Continuity.UniformViaGentzen.html#4182" class="Function">Rκ</a> <a id="5860" href="Applications.Continuity.UniformViaGentzen.html#5774" class="Bound">α</a><a id="5861" class="Symbol">)</a> <a id="5863" class="Keyword">using</a> <a id="5869" class="Symbol">(</a><a id="5870" href="Framework.Gentzen.LogicalRelation.html#2314" class="Function">FTLR</a><a id="5874" class="Symbol">)</a>
  <a id="5878" href="Applications.Continuity.UniformViaGentzen.html#5878" class="Function">claim₀</a> <a id="5885" class="Symbol">:</a> <a id="5887" class="Symbol">∀</a> <a id="5889" href="Applications.Continuity.UniformViaGentzen.html#5889" class="Bound">α</a> <a id="5891" class="Symbol">→</a> <a id="5893" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="5895" href="Applications.Continuity.UniformViaGentzen.html#5677" class="Bound">t</a> <a id="5897" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="5899" href="Applications.Continuity.UniformViaGentzen.html#5889" class="Bound">α</a> <a id="5901" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="5903" href="Applications.Continuity.UniformViaGentzen.html#3664" class="Function">V</a> <a id="5905" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="5907" href="Applications.Continuity.UniformViaGentzen.html#5677" class="Bound">t</a> <a id="5909" href="Framework.Gentzen.Translation.html#1626" class="Function Operator">ᴶ</a> <a id="5911" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="5913" href="Applications.Continuity.UniformViaGentzen.html#3529" class="Function">Ω</a> <a id="5915" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="5917" href="Applications.Continuity.UniformViaGentzen.html#5889" class="Bound">α</a>
  <a id="5921" href="Applications.Continuity.UniformViaGentzen.html#5878" class="Function">claim₀</a> <a id="5928" href="Applications.Continuity.UniformViaGentzen.html#5928" class="Bound">α</a> <a id="5930" class="Symbol">=</a> <a id="5932" href="Preliminaries.html#2060" class="Field">pr₁</a> <a id="5936" class="Symbol">(</a><a id="5937" href="Applications.Continuity.UniformViaGentzen.html#5724" class="Function">cor</a> <a id="5941" href="Applications.Continuity.UniformViaGentzen.html#5928" class="Bound">α</a><a id="5942" class="Symbol">)</a>
  <a id="5946" href="Applications.Continuity.UniformViaGentzen.html#5946" class="Function">claim₁</a> <a id="5953" class="Symbol">:</a> <a id="5955" href="Applications.Continuity.UniformViaGentzen.html#3666" class="Function">M</a> <a id="5957" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="5959" href="Applications.Continuity.UniformViaGentzen.html#5677" class="Bound">t</a> <a id="5961" href="Framework.Gentzen.Translation.html#1626" class="Function Operator">ᴶ</a> <a id="5963" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="5965" href="Applications.Continuity.UniformViaGentzen.html#3529" class="Function">Ω</a> <a id="5967" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="5969" href="Applications.Continuity.Definitions.html#863" class="Function Operator">is-a-modulus-of-uniform-continuity-of</a> <a id="6007" href="Applications.Continuity.UniformViaGentzen.html#3664" class="Function">V</a> <a id="6009" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="6011" href="Applications.Continuity.UniformViaGentzen.html#5677" class="Bound">t</a> <a id="6013" href="Framework.Gentzen.Translation.html#1626" class="Function Operator">ᴶ</a> <a id="6015" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="6017" href="Applications.Continuity.UniformViaGentzen.html#3529" class="Function">Ω</a> <a id="6019" href="SystemT.Base.html#1723" class="Function Operator">⟧</a>
  <a id="6023" href="Applications.Continuity.UniformViaGentzen.html#5946" class="Function">claim₁</a> <a id="6030" class="Symbol">{</a><a id="6031" href="Applications.Continuity.UniformViaGentzen.html#6031" class="Bound">δ</a><a id="6032" class="Symbol">}</a> <a id="6034" class="Symbol">=</a> <a id="6036" href="Preliminaries.html#2070" class="Field">pr₂</a> <a id="6040" class="Symbol">(</a><a id="6041" href="Applications.Continuity.UniformViaGentzen.html#5724" class="Function">cor</a> <a id="6045" href="Applications.Continuity.UniformViaGentzen.html#6031" class="Bound">δ</a><a id="6046" class="Symbol">)</a>

<a id="6049" class="Markup">\end{code}</a><a id="6059" class="Background">
</a></pre></body></html>

==> anc/html/Applications.InternalizedDialogueTree.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Applications.InternalizedDialogueTree</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">
 ===============================================
 =                                             =
 =  Application: Church-Encoded Dialogue Tree  =
 =                                             =
 ===============================================

    Chuangjie Xu, April 2026

    updated in November 2026

This module extracts a Church-encoded dialogue tree from each
closed System T term of type `(ι ⇾ ι) ⇾ ι`. We prove that the
extracted term encodes an inductively defined dialogue tree
whose evaluation agrees with the interpretation of the
original term at every oracle.

The module is inspired by Escardó et al. [1]. We obtain the
extraction and its correctness by instantiating our Gentzen
translation and its fundamental theorem. We use an inductively
defined encoding relation, while [1] compares Church values
with canonical encodings using hereditarily extensional equality.


Update in November 2026:

- Introduced an inductive relation expressing that a Church value
  encodes a dialogue tree.

- Strengthened the logical relation to carry a dialogue tree,
  encoding evidence, and evaluation correctness.

- Strengthened the main theorem to exhibit a dialogue tree encoded
  by the extracted term.


References

[1] M.H. Escardó, B. da Rocha Paiva, V. Rahli, and A. Tosun.
    Internal Effectful Forcing in System T. FSCD 2025,
    LIPIcs 337, pp. 19:1-19:17, 2025.

</a><a id="1383" class="Markup">\begin{code}</a>

<a id="1397" class="Symbol">{-#</a> <a id="1401" class="Keyword">OPTIONS</a> <a id="1409" class="Pragma">--without-K</a> <a id="1421" class="Pragma">--safe</a> <a id="1428" class="Symbol">#-}</a>

<a id="1433" class="Keyword">module</a> <a id="1440" href="Applications.InternalizedDialogueTree.html" class="Module">Applications.InternalizedDialogueTree</a> <a id="1478" class="Keyword">where</a>

<a id="1485" class="Keyword">open</a> <a id="1490" class="Keyword">import</a> <a id="1497" href="Preliminaries.html" class="Module">Preliminaries</a>
<a id="1511" class="Keyword">open</a> <a id="1516" class="Keyword">import</a> <a id="1523" href="SystemT.Base.html" class="Module">SystemT.Base</a>
<a id="1536" class="Keyword">open</a> <a id="1541" class="Keyword">import</a> <a id="1548" href="SystemT.Auxiliaries.html" class="Module">SystemT.Auxiliaries</a>
<a id="1568" class="Keyword">import</a> <a id="1575" href="Framework.Gentzen.LogicalRelation.html" class="Module">Framework.Gentzen.LogicalRelation</a> <a id="1609" class="Symbol">as</a> <a id="1612" class="Module">GentzenLR</a>

<a id="1623" class="Markup">\end{code}</a><a id="1633" class="Background">

■ Inductively defined dialogue trees in Agda

We begin with the ordinary inductive type of dialogue trees. A
tree is either a leaf `η n`, which immediately returns `n`, or
a branching node `β g i`, which queries the oracle at `i` and
continues with the subtree selected by the answer.

</a><a id="1921" class="Markup">\begin{code}</a>

<a id="1935" class="Keyword">data</a> <a id="D"></a><a id="1940" href="Applications.InternalizedDialogueTree.html#1940" class="Datatype">D</a> <a id="1942" class="Symbol">:</a> <a id="1944" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1948" class="Keyword">where</a>
  <a id="D.η"></a><a id="1956" href="Applications.InternalizedDialogueTree.html#1956" class="InductiveConstructor">η</a> <a id="1958" class="Symbol">:</a> <a id="1960" href="Preliminaries.html#2603" class="Datatype">ℕ</a> <a id="1962" class="Symbol">→</a> <a id="1964" href="Applications.InternalizedDialogueTree.html#1940" class="Datatype">D</a>
  <a id="D.β"></a><a id="1968" href="Applications.InternalizedDialogueTree.html#1968" class="InductiveConstructor">β</a> <a id="1970" class="Symbol">:</a> <a id="1972" class="Symbol">(</a><a id="1973" href="Preliminaries.html#2603" class="Datatype">ℕ</a> <a id="1975" class="Symbol">→</a> <a id="1977" href="Applications.InternalizedDialogueTree.html#1940" class="Datatype">D</a><a id="1978" class="Symbol">)</a> <a id="1980" class="Symbol">→</a> <a id="1982" href="Preliminaries.html#2603" class="Datatype">ℕ</a> <a id="1984" class="Symbol">→</a> <a id="1986" href="Applications.InternalizedDialogueTree.html#1940" class="Datatype">D</a>

<a id="eval"></a><a id="1989" href="Applications.InternalizedDialogueTree.html#1989" class="Function">eval</a> <a id="1994" class="Symbol">:</a> <a id="1996" href="Applications.InternalizedDialogueTree.html#1940" class="Datatype">D</a> <a id="1998" class="Symbol">→</a> <a id="2000" href="Preliminaries.html#4013" class="Function">ℕᴺ</a> <a id="2003" class="Symbol">→</a> <a id="2005" href="Preliminaries.html#2603" class="Datatype">ℕ</a>
<a id="2007" href="Applications.InternalizedDialogueTree.html#1989" class="Function">eval</a> <a id="2012" class="Symbol">(</a><a id="2013" href="Applications.InternalizedDialogueTree.html#1956" class="InductiveConstructor">η</a> <a id="2015" href="Applications.InternalizedDialogueTree.html#2015" class="Bound">n</a><a id="2016" class="Symbol">)</a> <a id="2018" class="Symbol">_</a> <a id="2020" class="Symbol">=</a> <a id="2022" href="Applications.InternalizedDialogueTree.html#2015" class="Bound">n</a>
<a id="2024" href="Applications.InternalizedDialogueTree.html#1989" class="Function">eval</a> <a id="2029" class="Symbol">(</a><a id="2030" href="Applications.InternalizedDialogueTree.html#1968" class="InductiveConstructor">β</a> <a id="2032" href="Applications.InternalizedDialogueTree.html#2032" class="Bound">g</a> <a id="2034" href="Applications.InternalizedDialogueTree.html#2034" class="Bound">i</a><a id="2035" class="Symbol">)</a> <a id="2037" href="Applications.InternalizedDialogueTree.html#2037" class="Bound">α</a> <a id="2039" class="Symbol">=</a> <a id="2041" href="Applications.InternalizedDialogueTree.html#1989" class="Function">eval</a> <a id="2046" class="Symbol">(</a><a id="2047" href="Applications.InternalizedDialogueTree.html#2032" class="Bound">g</a> <a id="2049" class="Symbol">(</a><a id="2050" href="Applications.InternalizedDialogueTree.html#2037" class="Bound">α</a> <a id="2052" href="Applications.InternalizedDialogueTree.html#2034" class="Bound">i</a><a id="2053" class="Symbol">))</a> <a id="2056" href="Applications.InternalizedDialogueTree.html#2037" class="Bound">α</a>

<a id="2059" class="Markup">\end{code}</a><a id="2069" class="Background">

The Kleisli extension `κ f` replaces each leaf `η n` with
the tree `f n`.

</a><a id="2146" class="Markup">\begin{code}</a>

<a id="κ"></a><a id="2160" href="Applications.InternalizedDialogueTree.html#2160" class="Function">κ</a> <a id="2162" class="Symbol">:</a> <a id="2164" class="Symbol">(</a><a id="2165" href="Preliminaries.html#2603" class="Datatype">ℕ</a> <a id="2167" class="Symbol">→</a> <a id="2169" href="Applications.InternalizedDialogueTree.html#1940" class="Datatype">D</a><a id="2170" class="Symbol">)</a> <a id="2172" class="Symbol">→</a> <a id="2174" href="Applications.InternalizedDialogueTree.html#1940" class="Datatype">D</a> <a id="2176" class="Symbol">→</a> <a id="2178" href="Applications.InternalizedDialogueTree.html#1940" class="Datatype">D</a>
<a id="2180" href="Applications.InternalizedDialogueTree.html#2160" class="Function">κ</a> <a id="2182" href="Applications.InternalizedDialogueTree.html#2182" class="Bound">f</a> <a id="2184" class="Symbol">(</a><a id="2185" href="Applications.InternalizedDialogueTree.html#1956" class="InductiveConstructor">η</a> <a id="2187" href="Applications.InternalizedDialogueTree.html#2187" class="Bound">n</a><a id="2188" class="Symbol">)</a>   <a id="2192" class="Symbol">=</a> <a id="2194" href="Applications.InternalizedDialogueTree.html#2182" class="Bound">f</a> <a id="2196" href="Applications.InternalizedDialogueTree.html#2187" class="Bound">n</a>
<a id="2198" href="Applications.InternalizedDialogueTree.html#2160" class="Function">κ</a> <a id="2200" href="Applications.InternalizedDialogueTree.html#2200" class="Bound">f</a> <a id="2202" class="Symbol">(</a><a id="2203" href="Applications.InternalizedDialogueTree.html#1968" class="InductiveConstructor">β</a> <a id="2205" href="Applications.InternalizedDialogueTree.html#2205" class="Bound">φ</a> <a id="2207" href="Applications.InternalizedDialogueTree.html#2207" class="Bound">i</a><a id="2208" class="Symbol">)</a> <a id="2210" class="Symbol">=</a> <a id="2212" href="Applications.InternalizedDialogueTree.html#1968" class="InductiveConstructor">β</a> <a id="2214" class="Symbol">(λ</a> <a id="2217" href="Applications.InternalizedDialogueTree.html#2217" class="Bound">j</a> <a id="2219" class="Symbol">→</a> <a id="2221" href="Applications.InternalizedDialogueTree.html#2160" class="Function">κ</a> <a id="2223" href="Applications.InternalizedDialogueTree.html#2200" class="Bound">f</a> <a id="2225" class="Symbol">(</a><a id="2226" href="Applications.InternalizedDialogueTree.html#2205" class="Bound">φ</a> <a id="2228" href="Applications.InternalizedDialogueTree.html#2217" class="Bound">j</a><a id="2229" class="Symbol">))</a> <a id="2232" href="Applications.InternalizedDialogueTree.html#2207" class="Bound">i</a>

<a id="eval-κ"></a><a id="2235" href="Applications.InternalizedDialogueTree.html#2235" class="Function">eval-κ</a> <a id="2242" class="Symbol">:</a> <a id="2244" class="Symbol">(</a><a id="2245" href="Applications.InternalizedDialogueTree.html#2245" class="Bound">f</a> <a id="2247" class="Symbol">:</a> <a id="2249" href="Preliminaries.html#2603" class="Datatype">ℕ</a> <a id="2251" class="Symbol">→</a> <a id="2253" href="Applications.InternalizedDialogueTree.html#1940" class="Datatype">D</a><a id="2254" class="Symbol">)</a> <a id="2256" class="Symbol">(</a><a id="2257" href="Applications.InternalizedDialogueTree.html#2257" class="Bound">d</a> <a id="2259" class="Symbol">:</a> <a id="2261" href="Applications.InternalizedDialogueTree.html#1940" class="Datatype">D</a><a id="2262" class="Symbol">)</a> <a id="2264" class="Symbol">(</a><a id="2265" href="Applications.InternalizedDialogueTree.html#2265" class="Bound">α</a> <a id="2267" class="Symbol">:</a> <a id="2269" href="Preliminaries.html#4013" class="Function">ℕᴺ</a><a id="2271" class="Symbol">)</a>
       <a id="2280" class="Symbol">→</a> <a id="2282" href="Applications.InternalizedDialogueTree.html#1989" class="Function">eval</a> <a id="2287" class="Symbol">(</a><a id="2288" href="Applications.InternalizedDialogueTree.html#2160" class="Function">κ</a> <a id="2290" href="Applications.InternalizedDialogueTree.html#2245" class="Bound">f</a> <a id="2292" href="Applications.InternalizedDialogueTree.html#2257" class="Bound">d</a><a id="2293" class="Symbol">)</a> <a id="2295" href="Applications.InternalizedDialogueTree.html#2265" class="Bound">α</a> <a id="2297" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="2299" href="Applications.InternalizedDialogueTree.html#1989" class="Function">eval</a> <a id="2304" class="Symbol">(</a><a id="2305" href="Applications.InternalizedDialogueTree.html#2245" class="Bound">f</a> <a id="2307" class="Symbol">(</a><a id="2308" href="Applications.InternalizedDialogueTree.html#1989" class="Function">eval</a> <a id="2313" href="Applications.InternalizedDialogueTree.html#2257" class="Bound">d</a> <a id="2315" href="Applications.InternalizedDialogueTree.html#2265" class="Bound">α</a><a id="2316" class="Symbol">))</a> <a id="2319" href="Applications.InternalizedDialogueTree.html#2265" class="Bound">α</a>
<a id="2321" href="Applications.InternalizedDialogueTree.html#2235" class="Function">eval-κ</a> <a id="2328" href="Applications.InternalizedDialogueTree.html#2328" class="Bound">f</a> <a id="2330" class="Symbol">(</a><a id="2331" href="Applications.InternalizedDialogueTree.html#1956" class="InductiveConstructor">η</a> <a id="2333" href="Applications.InternalizedDialogueTree.html#2333" class="Bound">n</a><a id="2334" class="Symbol">)</a>   <a id="2338" href="Applications.InternalizedDialogueTree.html#2338" class="Bound">α</a> <a id="2340" class="Symbol">=</a> <a id="2342" href="Preliminaries.html#825" class="InductiveConstructor">refl</a>
<a id="2347" href="Applications.InternalizedDialogueTree.html#2235" class="Function">eval-κ</a> <a id="2354" href="Applications.InternalizedDialogueTree.html#2354" class="Bound">f</a> <a id="2356" class="Symbol">(</a><a id="2357" href="Applications.InternalizedDialogueTree.html#1968" class="InductiveConstructor">β</a> <a id="2359" href="Applications.InternalizedDialogueTree.html#2359" class="Bound">φ</a> <a id="2361" href="Applications.InternalizedDialogueTree.html#2361" class="Bound">i</a><a id="2362" class="Symbol">)</a> <a id="2364" href="Applications.InternalizedDialogueTree.html#2364" class="Bound">α</a> <a id="2366" class="Symbol">=</a> <a id="2368" href="Applications.InternalizedDialogueTree.html#2235" class="Function">eval-κ</a> <a id="2375" href="Applications.InternalizedDialogueTree.html#2354" class="Bound">f</a> <a id="2377" class="Symbol">(</a><a id="2378" href="Applications.InternalizedDialogueTree.html#2359" class="Bound">φ</a> <a id="2380" class="Symbol">(</a><a id="2381" href="Applications.InternalizedDialogueTree.html#2364" class="Bound">α</a> <a id="2383" href="Applications.InternalizedDialogueTree.html#2361" class="Bound">i</a><a id="2384" class="Symbol">))</a> <a id="2387" href="Applications.InternalizedDialogueTree.html#2364" class="Bound">α</a>

<a id="2390" class="Markup">\end{code}</a><a id="2400" class="Background">

■ Church encodings of dialogue trees in System T

We next define the corresponding Church encoding in System T.
The terms `ηᵀ` and `βᵀ` encode leaves and queries.
The operation `κᵀ` supplies Kleisli extension for the
translation, and `Ωᵀ` is the generic element used to extract
a dialogue tree.

</a><a id="2698" class="Markup">\begin{code}</a>

<a id="Dᵀ"></a><a id="2712" href="Applications.InternalizedDialogueTree.html#2712" class="Function">Dᵀ</a> <a id="2715" class="Symbol">:</a> <a id="2717" href="SystemT.Base.html#517" class="Datatype">Ty</a> <a id="2720" class="Symbol">→</a> <a id="2722" href="SystemT.Base.html#517" class="Datatype">Ty</a>
<a id="2725" href="Applications.InternalizedDialogueTree.html#2712" class="Function">Dᵀ</a> <a id="2728" href="Applications.InternalizedDialogueTree.html#2728" class="Bound">ρ</a> <a id="2730" class="Symbol">=</a> <a id="2732" class="Symbol">(</a><a id="2733" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="2735" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="2737" href="Applications.InternalizedDialogueTree.html#2728" class="Bound">ρ</a><a id="2738" class="Symbol">)</a> <a id="2740" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="2742" class="Symbol">((</a><a id="2744" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="2746" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="2748" href="Applications.InternalizedDialogueTree.html#2728" class="Bound">ρ</a><a id="2749" class="Symbol">)</a> <a id="2751" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="2753" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="2755" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="2757" href="Applications.InternalizedDialogueTree.html#2728" class="Bound">ρ</a><a id="2758" class="Symbol">)</a> <a id="2760" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="2762" href="Applications.InternalizedDialogueTree.html#2728" class="Bound">ρ</a>

<a id="ηᵀ"></a><a id="2765" href="Applications.InternalizedDialogueTree.html#2765" class="Function">ηᵀ</a> <a id="2768" class="Symbol">:</a> <a id="2770" class="Symbol">{</a><a id="2771" href="Applications.InternalizedDialogueTree.html#2771" class="Bound">ρ</a> <a id="2773" class="Symbol">:</a> <a id="2775" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="2777" class="Symbol">}</a> <a id="2779" class="Symbol">{</a><a id="2780" href="Applications.InternalizedDialogueTree.html#2780" class="Bound">Γ</a> <a id="2782" class="Symbol">:</a> <a id="2784" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="2787" class="Symbol">}</a>
   <a id="2792" class="Symbol">→</a> <a id="2794" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="2796" href="Applications.InternalizedDialogueTree.html#2780" class="Bound">Γ</a> <a id="2798" class="Symbol">(</a><a id="2799" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="2801" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="2803" href="Applications.InternalizedDialogueTree.html#2712" class="Function">Dᵀ</a> <a id="2806" href="Applications.InternalizedDialogueTree.html#2771" class="Bound">ρ</a><a id="2807" class="Symbol">)</a>
<a id="2809" href="Applications.InternalizedDialogueTree.html#2765" class="Function">ηᵀ</a> <a id="2812" class="Symbol">=</a> <a id="2814" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="2818" class="Symbol">(</a><a id="2819" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="2823" class="Symbol">(</a><a id="2824" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="2828" class="Symbol">(</a><a id="2829" href="SystemT.Base.html#1951" class="Function">ν₁</a> <a id="2832" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="2834" href="SystemT.Base.html#2016" class="Function">ν₂</a><a id="2836" class="Symbol">)))</a>

<a id="βᵀ"></a><a id="2841" href="Applications.InternalizedDialogueTree.html#2841" class="Function">βᵀ</a> <a id="2844" class="Symbol">:</a> <a id="2846" class="Symbol">{</a><a id="2847" href="Applications.InternalizedDialogueTree.html#2847" class="Bound">ρ</a> <a id="2849" class="Symbol">:</a> <a id="2851" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="2853" class="Symbol">}</a> <a id="2855" class="Symbol">{</a><a id="2856" href="Applications.InternalizedDialogueTree.html#2856" class="Bound">Γ</a> <a id="2858" class="Symbol">:</a> <a id="2860" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="2863" class="Symbol">}</a>
   <a id="2868" class="Symbol">→</a> <a id="2870" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="2872" href="Applications.InternalizedDialogueTree.html#2856" class="Bound">Γ</a> <a id="2874" class="Symbol">((</a><a id="2876" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="2878" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="2880" href="Applications.InternalizedDialogueTree.html#2712" class="Function">Dᵀ</a> <a id="2883" href="Applications.InternalizedDialogueTree.html#2847" class="Bound">ρ</a><a id="2884" class="Symbol">)</a> <a id="2886" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="2888" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="2890" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="2892" href="Applications.InternalizedDialogueTree.html#2712" class="Function">Dᵀ</a> <a id="2895" href="Applications.InternalizedDialogueTree.html#2847" class="Bound">ρ</a><a id="2896" class="Symbol">)</a>
<a id="2898" href="Applications.InternalizedDialogueTree.html#2841" class="Function">βᵀ</a> <a id="2901" class="Symbol">=</a> <a id="2903" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="2907" class="Symbol">(</a><a id="2908" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="2912" class="Symbol">(</a><a id="2913" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="2917" class="Symbol">(</a><a id="2918" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="2922" class="Symbol">(</a><a id="2923" href="SystemT.Base.html#1898" class="Function">ν₀</a> <a id="2926" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="2928" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="2932" class="Symbol">(</a><a id="2933" href="SystemT.Base.html#2192" class="Function">ν₄</a> <a id="2936" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="2938" href="SystemT.Base.html#1898" class="Function">ν₀</a> <a id="2941" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="2943" href="SystemT.Base.html#2016" class="Function">ν₂</a> <a id="2946" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="2948" href="SystemT.Base.html#1951" class="Function">ν₁</a><a id="2950" class="Symbol">)</a> <a id="2952" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="2954" href="SystemT.Base.html#2016" class="Function">ν₂</a><a id="2956" class="Symbol">))))</a>

<a id="κᵀ"></a><a id="2962" href="Applications.InternalizedDialogueTree.html#2962" class="Function">κᵀ</a> <a id="2965" class="Symbol">:</a> <a id="2967" class="Symbol">{</a><a id="2968" href="Applications.InternalizedDialogueTree.html#2968" class="Bound">ρ</a> <a id="2970" class="Symbol">:</a> <a id="2972" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="2974" class="Symbol">}</a> <a id="2976" class="Symbol">{</a><a id="2977" href="Applications.InternalizedDialogueTree.html#2977" class="Bound">Γ</a> <a id="2979" class="Symbol">:</a> <a id="2981" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="2984" class="Symbol">}</a>
   <a id="2989" class="Symbol">→</a> <a id="2991" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="2993" href="Applications.InternalizedDialogueTree.html#2977" class="Bound">Γ</a> <a id="2995" class="Symbol">((</a><a id="2997" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="2999" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="3001" href="Applications.InternalizedDialogueTree.html#2712" class="Function">Dᵀ</a> <a id="3004" href="Applications.InternalizedDialogueTree.html#2968" class="Bound">ρ</a><a id="3005" class="Symbol">)</a> <a id="3007" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="3009" href="Applications.InternalizedDialogueTree.html#2712" class="Function">Dᵀ</a> <a id="3012" href="Applications.InternalizedDialogueTree.html#2968" class="Bound">ρ</a> <a id="3014" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="3016" href="Applications.InternalizedDialogueTree.html#2712" class="Function">Dᵀ</a> <a id="3019" href="Applications.InternalizedDialogueTree.html#2968" class="Bound">ρ</a><a id="3020" class="Symbol">)</a>
<a id="3022" href="Applications.InternalizedDialogueTree.html#2962" class="Function">κᵀ</a> <a id="3025" class="Symbol">=</a> <a id="3027" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="3031" class="Symbol">(</a><a id="3032" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="3036" class="Symbol">(</a><a id="3037" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="3041" class="Symbol">(</a><a id="3042" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="3046" class="Symbol">(</a><a id="3047" href="SystemT.Base.html#2016" class="Function">ν₂</a> <a id="3050" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="3052" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="3056" class="Symbol">(</a><a id="3057" href="SystemT.Base.html#2192" class="Function">ν₄</a> <a id="3060" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="3062" href="SystemT.Base.html#1898" class="Function">ν₀</a> <a id="3065" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="3067" href="SystemT.Base.html#2016" class="Function">ν₂</a> <a id="3070" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="3072" href="SystemT.Base.html#1951" class="Function">ν₁</a><a id="3074" class="Symbol">)</a> <a id="3076" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="3078" href="SystemT.Base.html#1898" class="Function">ν₀</a><a id="3080" class="Symbol">))))</a>

<a id="Ωᵀ"></a><a id="3086" href="Applications.InternalizedDialogueTree.html#3086" class="Function">Ωᵀ</a> <a id="3089" class="Symbol">:</a> <a id="3091" class="Symbol">{</a><a id="3092" href="Applications.InternalizedDialogueTree.html#3092" class="Bound">ρ</a> <a id="3094" class="Symbol">:</a> <a id="3096" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="3098" class="Symbol">}</a> <a id="3100" class="Symbol">{</a><a id="3101" href="Applications.InternalizedDialogueTree.html#3101" class="Bound">Γ</a> <a id="3103" class="Symbol">:</a> <a id="3105" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="3108" class="Symbol">}</a>
   <a id="3113" class="Symbol">→</a> <a id="3115" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="3117" href="Applications.InternalizedDialogueTree.html#3101" class="Bound">Γ</a> <a id="3119" class="Symbol">(</a><a id="3120" href="Applications.InternalizedDialogueTree.html#2712" class="Function">Dᵀ</a> <a id="3123" href="Applications.InternalizedDialogueTree.html#3092" class="Bound">ρ</a> <a id="3125" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="3127" href="Applications.InternalizedDialogueTree.html#2712" class="Function">Dᵀ</a> <a id="3130" href="Applications.InternalizedDialogueTree.html#3092" class="Bound">ρ</a><a id="3131" class="Symbol">)</a>
<a id="3133" href="Applications.InternalizedDialogueTree.html#3086" class="Function">Ωᵀ</a> <a id="3136" class="Symbol">=</a> <a id="3138" href="Applications.InternalizedDialogueTree.html#2962" class="Function">κᵀ</a> <a id="3141" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="3143" class="Symbol">(</a><a id="3144" href="Applications.InternalizedDialogueTree.html#2841" class="Function">βᵀ</a> <a id="3147" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="3149" href="Applications.InternalizedDialogueTree.html#2765" class="Function">ηᵀ</a><a id="3151" class="Symbol">)</a>

<a id="3154" class="Markup">\end{code}</a><a id="3164" class="Background">

We specialize ρ to (ι ⇾ ι) ⇾ ι so that applying an encoded tree to
the evaluation algebras yields a functional on input sequences.

We write `Dᵀ₂` for the resulting Church-encoded tree type.

</a><a id="3358" class="Markup">\begin{code}</a>

<a id="Dᵀ₂"></a><a id="3372" href="Applications.InternalizedDialogueTree.html#3372" class="Function">Dᵀ₂</a> <a id="3376" class="Symbol">:</a> <a id="3378" href="SystemT.Base.html#517" class="Datatype">Ty</a>
<a id="3381" href="Applications.InternalizedDialogueTree.html#3372" class="Function">Dᵀ₂</a> <a id="3385" class="Symbol">=</a> <a id="3387" href="Applications.InternalizedDialogueTree.html#2712" class="Function">Dᵀ</a> <a id="3390" class="Symbol">(</a><a id="3391" href="SystemT.Auxiliaries.html#8232" class="Function">typeᵀ</a> <a id="3397" class="Number">2</a><a id="3398" class="Symbol">)</a>

<a id="3401" class="Keyword">open</a> <a id="3406" class="Keyword">import</a> <a id="3413" href="Framework.Gentzen.Translation.html" class="Module">Framework.Gentzen.Translation</a> <a id="3443" href="Applications.InternalizedDialogueTree.html#3372" class="Function">Dᵀ₂</a> <a id="3447" href="Applications.InternalizedDialogueTree.html#2765" class="Function">ηᵀ</a> <a id="3450" href="Applications.InternalizedDialogueTree.html#2962" class="Function">κᵀ</a>

<a id="dialogue-treeᵀ"></a><a id="3454" href="Applications.InternalizedDialogueTree.html#3454" class="Function">dialogue-treeᵀ</a> <a id="3469" class="Symbol">:</a> <a id="3471" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="3473" href="SystemT.Base.html#589" class="InductiveConstructor">ε</a> <a id="3475" class="Symbol">((</a><a id="3477" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="3479" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="3481" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="3482" class="Symbol">)</a> <a id="3484" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="3486" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="3487" class="Symbol">)</a> <a id="3489" class="Symbol">→</a> <a id="3491" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="3493" href="SystemT.Base.html#589" class="InductiveConstructor">ε</a> <a id="3495" href="Applications.InternalizedDialogueTree.html#3372" class="Function">Dᵀ₂</a>
<a id="3499" href="Applications.InternalizedDialogueTree.html#3454" class="Function">dialogue-treeᵀ</a> <a id="3514" href="Applications.InternalizedDialogueTree.html#3514" class="Bound">t</a> <a id="3516" class="Symbol">=</a> <a id="3518" href="Applications.InternalizedDialogueTree.html#3514" class="Bound">t</a> <a id="3520" href="Framework.Gentzen.Translation.html#1626" class="Function Operator">ᴶ</a> <a id="3522" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="3524" href="Applications.InternalizedDialogueTree.html#3086" class="Function">Ωᵀ</a>

<a id="3528" class="Markup">\end{code}</a><a id="3538" class="Background">

■ Evaluation of Church-encoded dialogue trees

The Church representation allows us to define evaluation within
System T by supplying interpretations of leaves and queries.
The operations `leaf` and `branch` correspond to the two clauses
of the inductive evaluator `eval`.

</a><a id="3813" class="Markup">\begin{code}</a>

<a id="leafᵀ"></a><a id="3827" href="Applications.InternalizedDialogueTree.html#3827" class="Function">leafᵀ</a> <a id="3833" class="Symbol">:</a> <a id="3835" class="Symbol">{</a><a id="3836" href="Applications.InternalizedDialogueTree.html#3836" class="Bound">Γ</a> <a id="3838" class="Symbol">:</a> <a id="3840" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="3843" class="Symbol">}</a>
      <a id="3851" class="Symbol">→</a> <a id="3853" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="3855" href="Applications.InternalizedDialogueTree.html#3836" class="Bound">Γ</a> <a id="3857" class="Symbol">(</a><a id="3858" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="3860" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="3862" href="SystemT.Auxiliaries.html#8232" class="Function">typeᵀ</a> <a id="3868" class="Number">2</a><a id="3869" class="Symbol">)</a>
<a id="3871" href="Applications.InternalizedDialogueTree.html#3827" class="Function">leafᵀ</a> <a id="3877" class="Symbol">=</a> <a id="3879" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="3883" class="Symbol">(</a><a id="3884" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="3888" href="SystemT.Base.html#1951" class="Function">ν₁</a><a id="3890" class="Symbol">)</a>

<a id="leaf"></a><a id="3893" href="Applications.InternalizedDialogueTree.html#3893" class="Function">leaf</a> <a id="3898" class="Symbol">:</a> <a id="3900" href="Preliminaries.html#2603" class="Datatype">ℕ</a> <a id="3902" class="Symbol">→</a> <a id="3904" href="SystemT.Auxiliaries.html#8288" class="Function">type</a> <a id="3909" class="Number">2</a>
<a id="3911" href="Applications.InternalizedDialogueTree.html#3893" class="Function">leaf</a> <a id="3916" href="Applications.InternalizedDialogueTree.html#3916" class="Bound">n</a> <a id="3918" href="Applications.InternalizedDialogueTree.html#3918" class="Bound">α</a> <a id="3920" class="Symbol">=</a> <a id="3922" href="Applications.InternalizedDialogueTree.html#3916" class="Bound">n</a>

<a id="leafᵀ-interpretation"></a><a id="3925" href="Applications.InternalizedDialogueTree.html#3925" class="Function">leafᵀ-interpretation</a> <a id="3946" class="Symbol">:</a> <a id="3948" class="Symbol">{</a><a id="3949" href="Applications.InternalizedDialogueTree.html#3949" class="Bound">Γ</a> <a id="3951" class="Symbol">:</a> <a id="3953" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="3956" class="Symbol">}</a> <a id="3958" class="Symbol">{</a><a id="3959" href="Applications.InternalizedDialogueTree.html#3959" class="Bound">γ</a> <a id="3961" class="Symbol">:</a> <a id="3963" href="SystemT.Base.html#1280" class="Function Operator">⟦</a> <a id="3965" href="Applications.InternalizedDialogueTree.html#3949" class="Bound">Γ</a> <a id="3967" href="SystemT.Base.html#1280" class="Function Operator">⟧ˣ</a><a id="3969" class="Symbol">}</a>
                     <a id="3992" class="Symbol">→</a> <a id="3994" href="SystemT.Base.html#1464" class="Function Operator">⟦</a> <a id="3996" href="Applications.InternalizedDialogueTree.html#3827" class="Function">leafᵀ</a> <a id="4002" href="SystemT.Base.html#1464" class="Function Operator">⟧ᵐ</a> <a id="4005" href="Applications.InternalizedDialogueTree.html#3959" class="Bound">γ</a> <a id="4007" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="4009" href="Applications.InternalizedDialogueTree.html#3893" class="Function">leaf</a>
<a id="4014" href="Applications.InternalizedDialogueTree.html#3925" class="Function">leafᵀ-interpretation</a> <a id="4035" class="Symbol">=</a> <a id="4037" href="Preliminaries.html#825" class="InductiveConstructor">refl</a>

<a id="branchᵀ"></a><a id="4043" href="Applications.InternalizedDialogueTree.html#4043" class="Function">branchᵀ</a> <a id="4051" class="Symbol">:</a> <a id="4053" class="Symbol">{</a><a id="4054" href="Applications.InternalizedDialogueTree.html#4054" class="Bound">Γ</a> <a id="4056" class="Symbol">:</a> <a id="4058" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="4061" class="Symbol">}</a>
        <a id="4071" class="Symbol">→</a> <a id="4073" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="4075" href="Applications.InternalizedDialogueTree.html#4054" class="Bound">Γ</a> <a id="4077" class="Symbol">((</a><a id="4079" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="4081" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="4083" href="SystemT.Auxiliaries.html#8232" class="Function">typeᵀ</a> <a id="4089" class="Number">2</a><a id="4090" class="Symbol">)</a> <a id="4092" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="4094" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="4096" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="4098" href="SystemT.Auxiliaries.html#8232" class="Function">typeᵀ</a> <a id="4104" class="Number">2</a><a id="4105" class="Symbol">)</a>
<a id="4107" href="Applications.InternalizedDialogueTree.html#4043" class="Function">branchᵀ</a> <a id="4115" class="Symbol">=</a> <a id="4117" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="4121" class="Symbol">(</a><a id="4122" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="4126" class="Symbol">(</a><a id="4127" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="4131" class="Symbol">(</a><a id="4132" href="SystemT.Base.html#2016" class="Function">ν₂</a> <a id="4135" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="4137" class="Symbol">(</a><a id="4138" href="SystemT.Base.html#1898" class="Function">ν₀</a> <a id="4141" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="4143" href="SystemT.Base.html#1951" class="Function">ν₁</a><a id="4145" class="Symbol">)</a> <a id="4147" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="4149" href="SystemT.Base.html#1898" class="Function">ν₀</a><a id="4151" class="Symbol">)))</a>

<a id="branch"></a><a id="4156" href="Applications.InternalizedDialogueTree.html#4156" class="Function">branch</a> <a id="4163" class="Symbol">:</a> <a id="4165" class="Symbol">(</a><a id="4166" href="Preliminaries.html#2603" class="Datatype">ℕ</a> <a id="4168" class="Symbol">→</a> <a id="4170" href="SystemT.Auxiliaries.html#8288" class="Function">type</a> <a id="4175" class="Number">2</a><a id="4176" class="Symbol">)</a> <a id="4178" class="Symbol">→</a> <a id="4180" href="Preliminaries.html#2603" class="Datatype">ℕ</a> <a id="4182" class="Symbol">→</a> <a id="4184" href="SystemT.Auxiliaries.html#8288" class="Function">type</a> <a id="4189" class="Number">2</a>
<a id="4191" href="Applications.InternalizedDialogueTree.html#4156" class="Function">branch</a> <a id="4198" href="Applications.InternalizedDialogueTree.html#4198" class="Bound">g</a> <a id="4200" href="Applications.InternalizedDialogueTree.html#4200" class="Bound">i</a> <a id="4202" href="Applications.InternalizedDialogueTree.html#4202" class="Bound">α</a> <a id="4204" class="Symbol">=</a> <a id="4206" href="Applications.InternalizedDialogueTree.html#4198" class="Bound">g</a> <a id="4208" class="Symbol">(</a><a id="4209" href="Applications.InternalizedDialogueTree.html#4202" class="Bound">α</a> <a id="4211" href="Applications.InternalizedDialogueTree.html#4200" class="Bound">i</a><a id="4212" class="Symbol">)</a> <a id="4214" href="Applications.InternalizedDialogueTree.html#4202" class="Bound">α</a>

<a id="branchᵀ-interpretation"></a><a id="4217" href="Applications.InternalizedDialogueTree.html#4217" class="Function">branchᵀ-interpretation</a> <a id="4240" class="Symbol">:</a> <a id="4242" class="Symbol">{</a><a id="4243" href="Applications.InternalizedDialogueTree.html#4243" class="Bound">Γ</a> <a id="4245" class="Symbol">:</a> <a id="4247" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="4250" class="Symbol">}</a> <a id="4252" class="Symbol">{</a><a id="4253" href="Applications.InternalizedDialogueTree.html#4253" class="Bound">γ</a> <a id="4255" class="Symbol">:</a> <a id="4257" href="SystemT.Base.html#1280" class="Function Operator">⟦</a> <a id="4259" href="Applications.InternalizedDialogueTree.html#4243" class="Bound">Γ</a> <a id="4261" href="SystemT.Base.html#1280" class="Function Operator">⟧ˣ</a><a id="4263" class="Symbol">}</a>
                       <a id="4288" class="Symbol">→</a> <a id="4290" href="SystemT.Base.html#1464" class="Function Operator">⟦</a> <a id="4292" href="Applications.InternalizedDialogueTree.html#4043" class="Function">branchᵀ</a> <a id="4300" href="SystemT.Base.html#1464" class="Function Operator">⟧ᵐ</a> <a id="4303" href="Applications.InternalizedDialogueTree.html#4253" class="Bound">γ</a> <a id="4305" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="4307" href="Applications.InternalizedDialogueTree.html#4156" class="Function">branch</a>
<a id="4314" href="Applications.InternalizedDialogueTree.html#4217" class="Function">branchᵀ-interpretation</a> <a id="4337" class="Symbol">=</a> <a id="4339" href="Preliminaries.html#825" class="InductiveConstructor">refl</a>

<a id="evalᵀ"></a><a id="4345" href="Applications.InternalizedDialogueTree.html#4345" class="Function">evalᵀ</a> <a id="4351" class="Symbol">:</a> <a id="4353" class="Symbol">{</a><a id="4354" href="Applications.InternalizedDialogueTree.html#4354" class="Bound">Γ</a> <a id="4356" class="Symbol">:</a> <a id="4358" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="4361" class="Symbol">}</a>
      <a id="4369" class="Symbol">→</a> <a id="4371" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="4373" href="Applications.InternalizedDialogueTree.html#4354" class="Bound">Γ</a> <a id="4375" class="Symbol">(</a><a id="4376" href="Applications.InternalizedDialogueTree.html#3372" class="Function">Dᵀ₂</a> <a id="4380" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="4382" class="Symbol">(</a><a id="4383" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="4385" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="4387" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="4388" class="Symbol">)</a> <a id="4390" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="4392" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="4393" class="Symbol">)</a>
<a id="4395" href="Applications.InternalizedDialogueTree.html#4345" class="Function">evalᵀ</a> <a id="4401" class="Symbol">=</a> <a id="4403" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="4407" class="Symbol">(</a><a id="4408" href="SystemT.Base.html#1898" class="Function">ν₀</a> <a id="4411" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="4413" href="Applications.InternalizedDialogueTree.html#3827" class="Function">leafᵀ</a> <a id="4419" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="4421" href="Applications.InternalizedDialogueTree.html#4043" class="Function">branchᵀ</a><a id="4428" class="Symbol">)</a>

<a id="4431" class="Markup">\end{code}</a><a id="4441" class="Background">

■ The encoding relation between Church values and dialogue trees

The type `⟦ Dᵀ₂ ⟧ʸ` contains arbitrary functions of the leaf and query
interpretations. Having this type alone does not ensure that a value
represents an inductive dialogue tree. We therefore define an encoding
relation that identifies values built from the Church constructors
according to the structure of such a tree.

</a><a id="4831" class="Markup">\begin{code}</a>

<a id="4845" class="Keyword">data</a> <a id="_encodes_"></a><a id="4850" href="Applications.InternalizedDialogueTree.html#4850" class="Datatype Operator">_encodes_</a> <a id="4860" class="Symbol">:</a> <a id="4862" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="4864" href="Applications.InternalizedDialogueTree.html#3372" class="Function">Dᵀ₂</a> <a id="4868" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a> <a id="4871" class="Symbol">→</a> <a id="4873" href="Applications.InternalizedDialogueTree.html#1940" class="Datatype">D</a> <a id="4875" class="Symbol">→</a> <a id="4877" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4881" class="Keyword">where</a>
 <a id="_encodes_.enc-η"></a><a id="4888" href="Applications.InternalizedDialogueTree.html#4888" class="InductiveConstructor">enc-η</a> <a id="4894" class="Symbol">:</a> <a id="4896" class="Symbol">(</a><a id="4897" href="Applications.InternalizedDialogueTree.html#4897" class="Bound">n</a> <a id="4899" class="Symbol">:</a> <a id="4901" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="4902" class="Symbol">)</a>
       <a id="4911" class="Symbol">→</a> <a id="4913" class="Symbol">(</a><a id="4914" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="4916" href="Applications.InternalizedDialogueTree.html#2765" class="Function">ηᵀ</a> <a id="4919" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="4921" href="Applications.InternalizedDialogueTree.html#4897" class="Bound">n</a><a id="4922" class="Symbol">)</a> <a id="4924" href="Applications.InternalizedDialogueTree.html#4850" class="Datatype Operator">encodes</a> <a id="4932" class="Symbol">(</a><a id="4933" href="Applications.InternalizedDialogueTree.html#1956" class="InductiveConstructor">η</a> <a id="4935" href="Applications.InternalizedDialogueTree.html#4897" class="Bound">n</a><a id="4936" class="Symbol">)</a>
 <a id="_encodes_.enc-β"></a><a id="4939" href="Applications.InternalizedDialogueTree.html#4939" class="InductiveConstructor">enc-β</a> <a id="4945" class="Symbol">:</a> <a id="4947" class="Symbol">{</a><a id="4948" href="Applications.InternalizedDialogueTree.html#4948" class="Bound">g</a> <a id="4950" class="Symbol">:</a> <a id="4952" href="Preliminaries.html#2603" class="Datatype">ℕ</a> <a id="4954" class="Symbol">→</a> <a id="4956" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="4958" href="Applications.InternalizedDialogueTree.html#3372" class="Function">Dᵀ₂</a> <a id="4962" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a><a id="4964" class="Symbol">}</a> <a id="4966" class="Symbol">{</a><a id="4967" href="Applications.InternalizedDialogueTree.html#4967" class="Bound">φ</a> <a id="4969" class="Symbol">:</a> <a id="4971" href="Preliminaries.html#2603" class="Datatype">ℕ</a> <a id="4973" class="Symbol">→</a> <a id="4975" href="Applications.InternalizedDialogueTree.html#1940" class="Datatype">D</a><a id="4976" class="Symbol">}</a>
       <a id="4985" class="Symbol">→</a> <a id="4987" class="Symbol">((</a><a id="4989" href="Applications.InternalizedDialogueTree.html#4989" class="Bound">j</a> <a id="4991" class="Symbol">:</a> <a id="4993" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="4994" class="Symbol">)</a> <a id="4996" class="Symbol">→</a> <a id="4998" class="Symbol">(</a><a id="4999" href="Applications.InternalizedDialogueTree.html#4948" class="Bound">g</a> <a id="5001" href="Applications.InternalizedDialogueTree.html#4989" class="Bound">j</a><a id="5002" class="Symbol">)</a> <a id="5004" href="Applications.InternalizedDialogueTree.html#4850" class="Datatype Operator">encodes</a> <a id="5012" class="Symbol">(</a><a id="5013" href="Applications.InternalizedDialogueTree.html#4967" class="Bound">φ</a> <a id="5015" href="Applications.InternalizedDialogueTree.html#4989" class="Bound">j</a><a id="5016" class="Symbol">))</a>
       <a id="5026" class="Symbol">→</a> <a id="5028" class="Symbol">(</a><a id="5029" href="Applications.InternalizedDialogueTree.html#5029" class="Bound">i</a> <a id="5031" class="Symbol">:</a> <a id="5033" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="5034" class="Symbol">)</a>
       <a id="5043" class="Symbol">→</a> <a id="5045" class="Symbol">(</a><a id="5046" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="5048" href="Applications.InternalizedDialogueTree.html#2841" class="Function">βᵀ</a> <a id="5051" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="5053" href="Applications.InternalizedDialogueTree.html#4948" class="Bound">g</a> <a id="5055" href="Applications.InternalizedDialogueTree.html#5029" class="Bound">i</a><a id="5056" class="Symbol">)</a> <a id="5058" href="Applications.InternalizedDialogueTree.html#4850" class="Datatype Operator">encodes</a> <a id="5066" class="Symbol">(</a><a id="5067" href="Applications.InternalizedDialogueTree.html#1968" class="InductiveConstructor">β</a> <a id="5069" href="Applications.InternalizedDialogueTree.html#4967" class="Bound">φ</a> <a id="5071" href="Applications.InternalizedDialogueTree.html#5029" class="Bound">i</a><a id="5072" class="Symbol">)</a>

<a id="5075" class="Markup">\end{code}</a><a id="5085" class="Background">

The Church Kleisli extension κᵀ preserves the encoding relation.

</a><a id="5153" class="Markup">\begin{code}</a>

<a id="enc-κ"></a><a id="5167" href="Applications.InternalizedDialogueTree.html#5167" class="Function">enc-κ</a> <a id="5173" class="Symbol">:</a> <a id="5175" class="Symbol">{</a><a id="5176" href="Applications.InternalizedDialogueTree.html#5176" class="Bound">g</a> <a id="5178" class="Symbol">:</a> <a id="5180" href="Preliminaries.html#2603" class="Datatype">ℕ</a> <a id="5182" class="Symbol">→</a> <a id="5184" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="5186" href="Applications.InternalizedDialogueTree.html#3372" class="Function">Dᵀ₂</a> <a id="5190" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a><a id="5192" class="Symbol">}</a> <a id="5194" class="Symbol">{</a><a id="5195" href="Applications.InternalizedDialogueTree.html#5195" class="Bound">f</a> <a id="5197" class="Symbol">:</a> <a id="5199" href="Preliminaries.html#2603" class="Datatype">ℕ</a> <a id="5201" class="Symbol">→</a> <a id="5203" href="Applications.InternalizedDialogueTree.html#1940" class="Datatype">D</a><a id="5204" class="Symbol">}</a> <a id="5206" class="Symbol">{</a><a id="5207" href="Applications.InternalizedDialogueTree.html#5207" class="Bound">t</a> <a id="5209" class="Symbol">:</a> <a id="5211" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="5213" href="Applications.InternalizedDialogueTree.html#3372" class="Function">Dᵀ₂</a> <a id="5217" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a><a id="5219" class="Symbol">}</a> <a id="5221" class="Symbol">{</a><a id="5222" href="Applications.InternalizedDialogueTree.html#5222" class="Bound">d</a> <a id="5224" class="Symbol">:</a> <a id="5226" href="Applications.InternalizedDialogueTree.html#1940" class="Datatype">D</a><a id="5227" class="Symbol">}</a>
      <a id="5235" class="Symbol">→</a> <a id="5237" class="Symbol">((</a><a id="5239" href="Applications.InternalizedDialogueTree.html#5239" class="Bound">i</a> <a id="5241" class="Symbol">:</a> <a id="5243" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="5244" class="Symbol">)</a> <a id="5246" class="Symbol">→</a> <a id="5248" class="Symbol">(</a><a id="5249" href="Applications.InternalizedDialogueTree.html#5176" class="Bound">g</a> <a id="5251" href="Applications.InternalizedDialogueTree.html#5239" class="Bound">i</a><a id="5252" class="Symbol">)</a> <a id="5254" href="Applications.InternalizedDialogueTree.html#4850" class="Datatype Operator">encodes</a> <a id="5262" class="Symbol">(</a><a id="5263" href="Applications.InternalizedDialogueTree.html#5195" class="Bound">f</a> <a id="5265" href="Applications.InternalizedDialogueTree.html#5239" class="Bound">i</a><a id="5266" class="Symbol">))</a>
      <a id="5275" class="Symbol">→</a> <a id="5277" href="Applications.InternalizedDialogueTree.html#5207" class="Bound">t</a> <a id="5279" href="Applications.InternalizedDialogueTree.html#4850" class="Datatype Operator">encodes</a> <a id="5287" href="Applications.InternalizedDialogueTree.html#5222" class="Bound">d</a>
      <a id="5295" class="Symbol">→</a> <a id="5297" class="Symbol">(</a><a id="5298" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="5300" href="Applications.InternalizedDialogueTree.html#2962" class="Function">κᵀ</a> <a id="5303" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="5305" href="Applications.InternalizedDialogueTree.html#5176" class="Bound">g</a> <a id="5307" href="Applications.InternalizedDialogueTree.html#5207" class="Bound">t</a><a id="5308" class="Symbol">)</a> <a id="5310" href="Applications.InternalizedDialogueTree.html#4850" class="Datatype Operator">encodes</a> <a id="5318" class="Symbol">(</a><a id="5319" href="Applications.InternalizedDialogueTree.html#2160" class="Function">κ</a> <a id="5321" href="Applications.InternalizedDialogueTree.html#5195" class="Bound">f</a> <a id="5323" href="Applications.InternalizedDialogueTree.html#5222" class="Bound">d</a><a id="5324" class="Symbol">)</a>
<a id="5326" href="Applications.InternalizedDialogueTree.html#5167" class="Function">enc-κ</a> <a id="5332" href="Applications.InternalizedDialogueTree.html#5332" class="Bound">p</a> <a id="5334" class="Symbol">(</a><a id="5335" href="Applications.InternalizedDialogueTree.html#4888" class="InductiveConstructor">enc-η</a> <a id="5341" href="Applications.InternalizedDialogueTree.html#5341" class="Bound">n</a><a id="5342" class="Symbol">)</a> <a id="5344" class="Symbol">=</a> <a id="5346" href="Applications.InternalizedDialogueTree.html#5332" class="Bound">p</a> <a id="5348" href="Applications.InternalizedDialogueTree.html#5341" class="Bound">n</a>
<a id="5350" href="Applications.InternalizedDialogueTree.html#5167" class="Function">enc-κ</a> <a id="5356" href="Applications.InternalizedDialogueTree.html#5356" class="Bound">p</a> <a id="5358" class="Symbol">(</a><a id="5359" href="Applications.InternalizedDialogueTree.html#4939" class="InductiveConstructor">enc-β</a> <a id="5365" href="Applications.InternalizedDialogueTree.html#5365" class="Bound">q</a> <a id="5367" href="Applications.InternalizedDialogueTree.html#5367" class="Bound">i</a><a id="5368" class="Symbol">)</a> <a id="5370" class="Symbol">=</a> <a id="5372" href="Applications.InternalizedDialogueTree.html#4939" class="InductiveConstructor">enc-β</a> <a id="5378" class="Symbol">(λ</a> <a id="5381" href="Applications.InternalizedDialogueTree.html#5381" class="Bound">j</a> <a id="5383" class="Symbol">→</a> <a id="5385" href="Applications.InternalizedDialogueTree.html#5167" class="Function">enc-κ</a> <a id="5391" href="Applications.InternalizedDialogueTree.html#5356" class="Bound">p</a> <a id="5393" class="Symbol">(</a><a id="5394" href="Applications.InternalizedDialogueTree.html#5365" class="Bound">q</a> <a id="5396" href="Applications.InternalizedDialogueTree.html#5381" class="Bound">j</a><a id="5397" class="Symbol">))</a> <a id="5400" href="Applications.InternalizedDialogueTree.html#5367" class="Bound">i</a>

<a id="5403" class="Markup">\end{code}</a><a id="5413" class="Background">

Evaluating a Church value with `leaf` and `branch` gives the same result
as evaluating its encoded tree. Consequently, two trees encoded by the
same Church value agree at every oracle.

</a><a id="5601" class="Markup">\begin{code}</a>

<a id="encodes-eval"></a><a id="5615" href="Applications.InternalizedDialogueTree.html#5615" class="Function">encodes-eval</a> <a id="5628" class="Symbol">:</a> <a id="5630" class="Symbol">{</a><a id="5631" href="Applications.InternalizedDialogueTree.html#5631" class="Bound">t</a> <a id="5633" class="Symbol">:</a> <a id="5635" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="5637" href="Applications.InternalizedDialogueTree.html#3372" class="Function">Dᵀ₂</a> <a id="5641" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a><a id="5643" class="Symbol">}</a> <a id="5645" class="Symbol">{</a><a id="5646" href="Applications.InternalizedDialogueTree.html#5646" class="Bound">d</a> <a id="5648" class="Symbol">:</a> <a id="5650" href="Applications.InternalizedDialogueTree.html#1940" class="Datatype">D</a><a id="5651" class="Symbol">}</a>
             <a id="5666" class="Symbol">→</a> <a id="5668" href="Applications.InternalizedDialogueTree.html#5631" class="Bound">t</a> <a id="5670" href="Applications.InternalizedDialogueTree.html#4850" class="Datatype Operator">encodes</a> <a id="5678" href="Applications.InternalizedDialogueTree.html#5646" class="Bound">d</a>
             <a id="5693" class="Symbol">→</a> <a id="5695" class="Symbol">(</a><a id="5696" href="Applications.InternalizedDialogueTree.html#5696" class="Bound">α</a> <a id="5698" class="Symbol">:</a> <a id="5700" href="Preliminaries.html#4013" class="Function">ℕᴺ</a><a id="5702" class="Symbol">)</a> <a id="5704" class="Symbol">→</a> <a id="5706" href="Applications.InternalizedDialogueTree.html#5631" class="Bound">t</a> <a id="5708" href="Applications.InternalizedDialogueTree.html#3893" class="Function">leaf</a> <a id="5713" href="Applications.InternalizedDialogueTree.html#4156" class="Function">branch</a> <a id="5720" href="Applications.InternalizedDialogueTree.html#5696" class="Bound">α</a> <a id="5722" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="5724" href="Applications.InternalizedDialogueTree.html#1989" class="Function">eval</a> <a id="5729" href="Applications.InternalizedDialogueTree.html#5646" class="Bound">d</a> <a id="5731" href="Applications.InternalizedDialogueTree.html#5696" class="Bound">α</a>
<a id="5733" href="Applications.InternalizedDialogueTree.html#5615" class="Function">encodes-eval</a> <a id="5746" class="Symbol">(</a><a id="5747" href="Applications.InternalizedDialogueTree.html#4888" class="InductiveConstructor">enc-η</a> <a id="5753" href="Applications.InternalizedDialogueTree.html#5753" class="Bound">n</a><a id="5754" class="Symbol">)</a>   <a id="5758" href="Applications.InternalizedDialogueTree.html#5758" class="Bound">α</a> <a id="5760" class="Symbol">=</a> <a id="5762" href="Preliminaries.html#825" class="InductiveConstructor">refl</a>
<a id="5767" href="Applications.InternalizedDialogueTree.html#5615" class="Function">encodes-eval</a> <a id="5780" class="Symbol">(</a><a id="5781" href="Applications.InternalizedDialogueTree.html#4939" class="InductiveConstructor">enc-β</a> <a id="5787" href="Applications.InternalizedDialogueTree.html#5787" class="Bound">p</a> <a id="5789" href="Applications.InternalizedDialogueTree.html#5789" class="Bound">i</a><a id="5790" class="Symbol">)</a> <a id="5792" href="Applications.InternalizedDialogueTree.html#5792" class="Bound">α</a> <a id="5794" class="Symbol">=</a> <a id="5796" href="Applications.InternalizedDialogueTree.html#5615" class="Function">encodes-eval</a> <a id="5809" class="Symbol">(</a><a id="5810" href="Applications.InternalizedDialogueTree.html#5787" class="Bound">p</a> <a id="5812" class="Symbol">(</a><a id="5813" href="Applications.InternalizedDialogueTree.html#5792" class="Bound">α</a> <a id="5815" href="Applications.InternalizedDialogueTree.html#5789" class="Bound">i</a><a id="5816" class="Symbol">))</a> <a id="5819" href="Applications.InternalizedDialogueTree.html#5792" class="Bound">α</a>

<a id="encodes-eval-agree"></a><a id="5822" href="Applications.InternalizedDialogueTree.html#5822" class="Function">encodes-eval-agree</a> <a id="5841" class="Symbol">:</a> <a id="5843" class="Symbol">{</a><a id="5844" href="Applications.InternalizedDialogueTree.html#5844" class="Bound">t</a> <a id="5846" class="Symbol">:</a> <a id="5848" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="5850" href="Applications.InternalizedDialogueTree.html#3372" class="Function">Dᵀ₂</a> <a id="5854" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a><a id="5856" class="Symbol">}</a> <a id="5858" class="Symbol">{</a><a id="5859" href="Applications.InternalizedDialogueTree.html#5859" class="Bound">d</a> <a id="5861" href="Applications.InternalizedDialogueTree.html#5861" class="Bound">d&#39;</a> <a id="5864" class="Symbol">:</a> <a id="5866" href="Applications.InternalizedDialogueTree.html#1940" class="Datatype">D</a><a id="5867" class="Symbol">}</a>
                   <a id="5888" class="Symbol">→</a> <a id="5890" href="Applications.InternalizedDialogueTree.html#5844" class="Bound">t</a> <a id="5892" href="Applications.InternalizedDialogueTree.html#4850" class="Datatype Operator">encodes</a> <a id="5900" href="Applications.InternalizedDialogueTree.html#5859" class="Bound">d</a>
                   <a id="5921" class="Symbol">→</a> <a id="5923" href="Applications.InternalizedDialogueTree.html#5844" class="Bound">t</a> <a id="5925" href="Applications.InternalizedDialogueTree.html#4850" class="Datatype Operator">encodes</a> <a id="5933" href="Applications.InternalizedDialogueTree.html#5861" class="Bound">d&#39;</a>
                   <a id="5955" class="Symbol">→</a> <a id="5957" class="Symbol">(</a><a id="5958" href="Applications.InternalizedDialogueTree.html#5958" class="Bound">α</a> <a id="5960" class="Symbol">:</a> <a id="5962" href="Preliminaries.html#4013" class="Function">ℕᴺ</a><a id="5964" class="Symbol">)</a> <a id="5966" class="Symbol">→</a> <a id="5968" href="Applications.InternalizedDialogueTree.html#1989" class="Function">eval</a> <a id="5973" href="Applications.InternalizedDialogueTree.html#5859" class="Bound">d</a> <a id="5975" href="Applications.InternalizedDialogueTree.html#5958" class="Bound">α</a> <a id="5977" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="5979" href="Applications.InternalizedDialogueTree.html#1989" class="Function">eval</a> <a id="5984" href="Applications.InternalizedDialogueTree.html#5861" class="Bound">d&#39;</a> <a id="5987" href="Applications.InternalizedDialogueTree.html#5958" class="Bound">α</a>
<a id="5989" href="Applications.InternalizedDialogueTree.html#5822" class="Function">encodes-eval-agree</a> <a id="6008" href="Applications.InternalizedDialogueTree.html#6008" class="Bound">enc</a> <a id="6012" href="Applications.InternalizedDialogueTree.html#6012" class="Bound">enc&#39;</a> <a id="6017" href="Applications.InternalizedDialogueTree.html#6017" class="Bound">α</a>
 <a id="6020" class="Symbol">=</a> <a id="6022" href="Preliminaries.html#1161" class="Function">trans</a> <a id="6028" class="Symbol">(</a><a id="6029" href="Preliminaries.html#1094" class="Function">sym</a> <a id="6033" class="Symbol">(</a><a id="6034" href="Applications.InternalizedDialogueTree.html#5615" class="Function">encodes-eval</a> <a id="6047" href="Applications.InternalizedDialogueTree.html#6008" class="Bound">enc</a> <a id="6051" href="Applications.InternalizedDialogueTree.html#6017" class="Bound">α</a><a id="6052" class="Symbol">))</a> <a id="6055" class="Symbol">(</a><a id="6056" href="Applications.InternalizedDialogueTree.html#5615" class="Function">encodes-eval</a> <a id="6069" href="Applications.InternalizedDialogueTree.html#6012" class="Bound">enc&#39;</a> <a id="6074" href="Applications.InternalizedDialogueTree.html#6017" class="Bound">α</a><a id="6075" class="Symbol">)</a>

<a id="6078" class="Markup">\end{code}</a><a id="6088" class="Background">

■ Logical relation

The base relation Rι expresses the desired property of the translated
value: it must encode a dialogue tree whose evaluation at the fixed
oracle gives the original value.

</a><a id="6282" class="Markup">\begin{code}</a>

<a id="Rι"></a><a id="6296" href="Applications.InternalizedDialogueTree.html#6296" class="Function">Rι</a> <a id="6299" class="Symbol">:</a> <a id="6301" href="Preliminaries.html#4013" class="Function">ℕᴺ</a> <a id="6304" class="Symbol">→</a> <a id="6306" href="Preliminaries.html#2603" class="Datatype">ℕ</a> <a id="6308" class="Symbol">→</a> <a id="6310" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="6312" href="Applications.InternalizedDialogueTree.html#3372" class="Function">Dᵀ₂</a> <a id="6316" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a> <a id="6319" class="Symbol">→</a> <a id="6321" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="6325" href="Applications.InternalizedDialogueTree.html#6296" class="Function">Rι</a> <a id="6328" href="Applications.InternalizedDialogueTree.html#6328" class="Bound">α</a> <a id="6330" href="Applications.InternalizedDialogueTree.html#6330" class="Bound">n</a> <a id="6332" href="Applications.InternalizedDialogueTree.html#6332" class="Bound">t</a> <a id="6334" class="Symbol">=</a> <a id="6336" href="Preliminaries.html#1975" class="Record">Σ</a> <a id="6338" class="Symbol">\(</a><a id="6340" href="Applications.InternalizedDialogueTree.html#6340" class="Bound">d</a> <a id="6342" class="Symbol">:</a> <a id="6344" href="Applications.InternalizedDialogueTree.html#1940" class="Datatype">D</a><a id="6345" class="Symbol">)</a> <a id="6347" class="Symbol">→</a> <a id="6349" class="Symbol">(</a><a id="6350" href="Applications.InternalizedDialogueTree.html#6332" class="Bound">t</a> <a id="6352" href="Applications.InternalizedDialogueTree.html#4850" class="Datatype Operator">encodes</a> <a id="6360" href="Applications.InternalizedDialogueTree.html#6340" class="Bound">d</a><a id="6361" class="Symbol">)</a> <a id="6363" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="6365" class="Symbol">(</a><a id="6366" href="Applications.InternalizedDialogueTree.html#6330" class="Bound">n</a> <a id="6368" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="6370" href="Applications.InternalizedDialogueTree.html#1989" class="Function">eval</a> <a id="6375" href="Applications.InternalizedDialogueTree.html#6340" class="Bound">d</a> <a id="6377" href="Applications.InternalizedDialogueTree.html#6328" class="Bound">α</a><a id="6378" class="Symbol">)</a>

<a id="6381" class="Keyword">module</a> <a id="LR"></a><a id="6388" href="Applications.InternalizedDialogueTree.html#6388" class="Module">LR</a> <a id="6391" class="Symbol">(</a><a id="6392" href="Applications.InternalizedDialogueTree.html#6392" class="Bound">α</a> <a id="6394" class="Symbol">:</a> <a id="6396" href="Preliminaries.html#4013" class="Function">ℕᴺ</a><a id="6398" class="Symbol">)</a> <a id="6400" class="Symbol">=</a> <a id="6402" href="Framework.Gentzen.LogicalRelation.html" class="Module">GentzenLR</a> <a id="6412" href="Applications.InternalizedDialogueTree.html#3372" class="Function">Dᵀ₂</a> <a id="6416" href="Applications.InternalizedDialogueTree.html#2765" class="Function">ηᵀ</a> <a id="6419" href="Applications.InternalizedDialogueTree.html#2962" class="Function">κᵀ</a> <a id="6422" class="Symbol">(</a><a id="6423" href="Applications.InternalizedDialogueTree.html#6296" class="Function">Rι</a> <a id="6426" href="Applications.InternalizedDialogueTree.html#6392" class="Bound">α</a><a id="6427" class="Symbol">)</a>
<a id="6429" class="Keyword">open</a> <a id="6434" class="Keyword">import</a> <a id="6441" href="Framework.Gentzen.Genericity.html" class="Module">Framework.Gentzen.Genericity</a> <a id="6470" href="Applications.InternalizedDialogueTree.html#3372" class="Function">Dᵀ₂</a> <a id="6474" href="Applications.InternalizedDialogueTree.html#2765" class="Function">ηᵀ</a> <a id="6477" href="Applications.InternalizedDialogueTree.html#2962" class="Function">κᵀ</a> <a id="6480" href="SystemT.Auxiliaries.html#734" class="Function">ιᶥ</a> <a id="6483" href="Applications.InternalizedDialogueTree.html#6296" class="Function">Rι</a>

<a id="Rη"></a><a id="6487" href="Applications.InternalizedDialogueTree.html#6487" class="Function">Rη</a> <a id="6490" class="Symbol">:</a> <a id="6492" class="Symbol">(</a><a id="6493" href="Applications.InternalizedDialogueTree.html#6493" class="Bound">α</a> <a id="6495" class="Symbol">:</a> <a id="6497" href="Preliminaries.html#4013" class="Function">ℕᴺ</a><a id="6499" class="Symbol">)</a> <a id="6501" class="Symbol">→</a> <a id="6503" href="Framework.Gentzen.LogicalRelation.html#1638" class="Function">LR.η-compatible</a> <a id="6519" href="Applications.InternalizedDialogueTree.html#6493" class="Bound">α</a>
<a id="6521" href="Applications.InternalizedDialogueTree.html#6487" class="Function">Rη</a> <a id="6524" href="Applications.InternalizedDialogueTree.html#6524" class="Bound">α</a> <a id="6526" href="Applications.InternalizedDialogueTree.html#6526" class="Bound">γ</a> <a id="6528" href="Applications.InternalizedDialogueTree.html#6528" class="Bound">n</a> <a id="6530" class="Symbol">=</a> <a id="6532" href="Applications.InternalizedDialogueTree.html#1956" class="InductiveConstructor">η</a> <a id="6534" href="Applications.InternalizedDialogueTree.html#6528" class="Bound">n</a> <a id="6536" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="6538" href="Applications.InternalizedDialogueTree.html#4888" class="InductiveConstructor">enc-η</a> <a id="6544" href="Applications.InternalizedDialogueTree.html#6528" class="Bound">n</a> <a id="6546" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="6548" href="Preliminaries.html#825" class="InductiveConstructor">refl</a>

<a id="Rκ"></a><a id="6554" href="Applications.InternalizedDialogueTree.html#6554" class="Function">Rκ</a> <a id="6557" class="Symbol">:</a> <a id="6559" class="Symbol">(</a><a id="6560" href="Applications.InternalizedDialogueTree.html#6560" class="Bound">α</a> <a id="6562" class="Symbol">:</a> <a id="6564" href="Preliminaries.html#4013" class="Function">ℕᴺ</a><a id="6566" class="Symbol">)</a> <a id="6568" class="Symbol">→</a> <a id="6570" href="Framework.Gentzen.LogicalRelation.html#1727" class="Function">LR.κ-compatible</a> <a id="6586" href="Applications.InternalizedDialogueTree.html#6560" class="Bound">α</a>
<a id="6588" href="Applications.InternalizedDialogueTree.html#6554" class="Function">Rκ</a> <a id="6591" href="Applications.InternalizedDialogueTree.html#6591" class="Bound">α</a> <a id="6593" href="Applications.InternalizedDialogueTree.html#6593" class="Bound">γ</a> <a id="6595" class="Symbol">{</a><a id="6596" href="Applications.InternalizedDialogueTree.html#6596" class="Bound">f</a><a id="6597" class="Symbol">}</a> <a id="6599" class="Symbol">{</a><a id="6600" href="Applications.InternalizedDialogueTree.html#6600" class="Bound">g</a><a id="6601" class="Symbol">}</a> <a id="6603" href="Applications.InternalizedDialogueTree.html#6603" class="Bound">ζ</a> <a id="6605" class="Symbol">{</a><a id="6606" href="Applications.InternalizedDialogueTree.html#6606" class="Bound">n</a><a id="6607" class="Symbol">}</a> <a id="6609" class="Symbol">(</a><a id="6610" href="Applications.InternalizedDialogueTree.html#6610" class="Bound">d</a> <a id="6612" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="6614" href="Applications.InternalizedDialogueTree.html#6614" class="Bound">enc</a> <a id="6618" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="6620" href="Applications.InternalizedDialogueTree.html#6620" class="Bound">eq</a><a id="6622" class="Symbol">)</a> <a id="6624" class="Symbol">=</a> <a id="6626" href="Applications.InternalizedDialogueTree.html#2160" class="Function">κ</a> <a id="6628" href="Applications.InternalizedDialogueTree.html#6663" class="Function">ζ₀</a> <a id="6631" href="Applications.InternalizedDialogueTree.html#6610" class="Bound">d</a> <a id="6633" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="6635" href="Applications.InternalizedDialogueTree.html#5167" class="Function">enc-κ</a> <a id="6641" href="Applications.InternalizedDialogueTree.html#6695" class="Function">ζ₁</a> <a id="6644" href="Applications.InternalizedDialogueTree.html#6614" class="Bound">enc</a> <a id="6648" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="6650" href="Applications.InternalizedDialogueTree.html#7009" class="Function">eq&#39;</a>
 <a id="6655" class="Keyword">where</a>
  <a id="6663" href="Applications.InternalizedDialogueTree.html#6663" class="Function">ζ₀</a> <a id="6666" class="Symbol">:</a> <a id="6668" href="Preliminaries.html#2603" class="Datatype">ℕ</a> <a id="6670" class="Symbol">→</a> <a id="6672" href="Applications.InternalizedDialogueTree.html#1940" class="Datatype">D</a>
  <a id="6676" href="Applications.InternalizedDialogueTree.html#6663" class="Function">ζ₀</a> <a id="6679" href="Applications.InternalizedDialogueTree.html#6679" class="Bound">i</a> <a id="6681" class="Symbol">=</a> <a id="6683" href="Preliminaries.html#2060" class="Field">pr₁</a> <a id="6687" class="Symbol">(</a><a id="6688" href="Applications.InternalizedDialogueTree.html#6603" class="Bound">ζ</a> <a id="6690" href="Applications.InternalizedDialogueTree.html#6679" class="Bound">i</a><a id="6691" class="Symbol">)</a>
  <a id="6695" href="Applications.InternalizedDialogueTree.html#6695" class="Function">ζ₁</a> <a id="6698" class="Symbol">:</a> <a id="6700" class="Symbol">(</a><a id="6701" href="Applications.InternalizedDialogueTree.html#6701" class="Bound">i</a> <a id="6703" class="Symbol">:</a> <a id="6705" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="6706" class="Symbol">)</a> <a id="6708" class="Symbol">→</a> <a id="6710" class="Symbol">(</a><a id="6711" href="Applications.InternalizedDialogueTree.html#6600" class="Bound">g</a> <a id="6713" href="Applications.InternalizedDialogueTree.html#6701" class="Bound">i</a><a id="6714" class="Symbol">)</a> <a id="6716" href="Applications.InternalizedDialogueTree.html#4850" class="Datatype Operator">encodes</a> <a id="6724" class="Symbol">(</a><a id="6725" href="Applications.InternalizedDialogueTree.html#6663" class="Function">ζ₀</a> <a id="6728" href="Applications.InternalizedDialogueTree.html#6701" class="Bound">i</a><a id="6729" class="Symbol">)</a>
  <a id="6733" href="Applications.InternalizedDialogueTree.html#6695" class="Function">ζ₁</a> <a id="6736" href="Applications.InternalizedDialogueTree.html#6736" class="Bound">i</a> <a id="6738" class="Symbol">=</a> <a id="6740" href="Preliminaries.html#2060" class="Field">pr₁</a> <a id="6744" class="Symbol">(</a><a id="6745" href="Preliminaries.html#2070" class="Field">pr₂</a> <a id="6749" class="Symbol">(</a><a id="6750" href="Applications.InternalizedDialogueTree.html#6603" class="Bound">ζ</a> <a id="6752" href="Applications.InternalizedDialogueTree.html#6736" class="Bound">i</a><a id="6753" class="Symbol">))</a>
  <a id="6758" href="Applications.InternalizedDialogueTree.html#6758" class="Function">ζ₂</a> <a id="6761" class="Symbol">:</a> <a id="6763" class="Symbol">(</a><a id="6764" href="Applications.InternalizedDialogueTree.html#6764" class="Bound">i</a> <a id="6766" class="Symbol">:</a> <a id="6768" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="6769" class="Symbol">)</a> <a id="6771" class="Symbol">→</a> <a id="6773" href="Applications.InternalizedDialogueTree.html#6596" class="Bound">f</a> <a id="6775" href="Applications.InternalizedDialogueTree.html#6764" class="Bound">i</a> <a id="6777" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="6779" href="Applications.InternalizedDialogueTree.html#1989" class="Function">eval</a> <a id="6784" class="Symbol">(</a><a id="6785" href="Applications.InternalizedDialogueTree.html#6663" class="Function">ζ₀</a> <a id="6788" href="Applications.InternalizedDialogueTree.html#6764" class="Bound">i</a><a id="6789" class="Symbol">)</a> <a id="6791" href="Applications.InternalizedDialogueTree.html#6591" class="Bound">α</a>
  <a id="6795" href="Applications.InternalizedDialogueTree.html#6758" class="Function">ζ₂</a> <a id="6798" href="Applications.InternalizedDialogueTree.html#6798" class="Bound">i</a> <a id="6800" class="Symbol">=</a> <a id="6802" href="Preliminaries.html#2070" class="Field">pr₂</a> <a id="6806" class="Symbol">(</a><a id="6807" href="Preliminaries.html#2070" class="Field">pr₂</a> <a id="6811" class="Symbol">(</a><a id="6812" href="Applications.InternalizedDialogueTree.html#6603" class="Bound">ζ</a> <a id="6814" href="Applications.InternalizedDialogueTree.html#6798" class="Bound">i</a><a id="6815" class="Symbol">))</a>
  <a id="6820" href="Applications.InternalizedDialogueTree.html#6820" class="Function">e₀</a> <a id="6823" class="Symbol">:</a> <a id="6825" href="Applications.InternalizedDialogueTree.html#6596" class="Bound">f</a> <a id="6827" href="Applications.InternalizedDialogueTree.html#6606" class="Bound">n</a> <a id="6829" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="6831" href="Applications.InternalizedDialogueTree.html#1989" class="Function">eval</a> <a id="6836" class="Symbol">(</a><a id="6837" href="Applications.InternalizedDialogueTree.html#6663" class="Function">ζ₀</a> <a id="6840" href="Applications.InternalizedDialogueTree.html#6606" class="Bound">n</a><a id="6841" class="Symbol">)</a> <a id="6843" href="Applications.InternalizedDialogueTree.html#6591" class="Bound">α</a>
  <a id="6847" href="Applications.InternalizedDialogueTree.html#6820" class="Function">e₀</a> <a id="6850" class="Symbol">=</a> <a id="6852" href="Applications.InternalizedDialogueTree.html#6758" class="Function">ζ₂</a> <a id="6855" href="Applications.InternalizedDialogueTree.html#6606" class="Bound">n</a>
  <a id="6859" href="Applications.InternalizedDialogueTree.html#6859" class="Function">e₁</a> <a id="6862" class="Symbol">:</a> <a id="6864" href="Applications.InternalizedDialogueTree.html#1989" class="Function">eval</a> <a id="6869" class="Symbol">(</a><a id="6870" href="Applications.InternalizedDialogueTree.html#6663" class="Function">ζ₀</a> <a id="6873" href="Applications.InternalizedDialogueTree.html#6606" class="Bound">n</a><a id="6874" class="Symbol">)</a> <a id="6876" href="Applications.InternalizedDialogueTree.html#6591" class="Bound">α</a> <a id="6878" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="6880" href="Applications.InternalizedDialogueTree.html#1989" class="Function">eval</a> <a id="6885" class="Symbol">(</a><a id="6886" href="Applications.InternalizedDialogueTree.html#6663" class="Function">ζ₀</a> <a id="6889" class="Symbol">(</a><a id="6890" href="Applications.InternalizedDialogueTree.html#1989" class="Function">eval</a> <a id="6895" href="Applications.InternalizedDialogueTree.html#6610" class="Bound">d</a> <a id="6897" href="Applications.InternalizedDialogueTree.html#6591" class="Bound">α</a><a id="6898" class="Symbol">))</a> <a id="6901" href="Applications.InternalizedDialogueTree.html#6591" class="Bound">α</a>
  <a id="6905" href="Applications.InternalizedDialogueTree.html#6859" class="Function">e₁</a> <a id="6908" class="Symbol">=</a> <a id="6910" href="Preliminaries.html#839" class="Function">ap</a> <a id="6913" class="Symbol">(λ</a> <a id="6916" href="Applications.InternalizedDialogueTree.html#6916" class="Bound">x</a> <a id="6918" class="Symbol">→</a> <a id="6920" href="Applications.InternalizedDialogueTree.html#1989" class="Function">eval</a> <a id="6925" class="Symbol">(</a><a id="6926" href="Applications.InternalizedDialogueTree.html#6663" class="Function">ζ₀</a> <a id="6929" href="Applications.InternalizedDialogueTree.html#6916" class="Bound">x</a><a id="6930" class="Symbol">)</a> <a id="6932" href="Applications.InternalizedDialogueTree.html#6591" class="Bound">α</a><a id="6933" class="Symbol">)</a> <a id="6935" href="Applications.InternalizedDialogueTree.html#6620" class="Bound">eq</a>
  <a id="6940" href="Applications.InternalizedDialogueTree.html#6940" class="Function">e₂</a> <a id="6943" class="Symbol">:</a> <a id="6945" href="Applications.InternalizedDialogueTree.html#1989" class="Function">eval</a> <a id="6950" class="Symbol">(</a><a id="6951" href="Applications.InternalizedDialogueTree.html#2160" class="Function">κ</a> <a id="6953" href="Applications.InternalizedDialogueTree.html#6663" class="Function">ζ₀</a> <a id="6956" href="Applications.InternalizedDialogueTree.html#6610" class="Bound">d</a><a id="6957" class="Symbol">)</a> <a id="6959" href="Applications.InternalizedDialogueTree.html#6591" class="Bound">α</a> <a id="6961" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="6963" href="Applications.InternalizedDialogueTree.html#1989" class="Function">eval</a> <a id="6968" class="Symbol">(</a><a id="6969" href="Applications.InternalizedDialogueTree.html#6663" class="Function">ζ₀</a> <a id="6972" class="Symbol">(</a><a id="6973" href="Applications.InternalizedDialogueTree.html#1989" class="Function">eval</a> <a id="6978" href="Applications.InternalizedDialogueTree.html#6610" class="Bound">d</a> <a id="6980" href="Applications.InternalizedDialogueTree.html#6591" class="Bound">α</a><a id="6981" class="Symbol">))</a> <a id="6984" href="Applications.InternalizedDialogueTree.html#6591" class="Bound">α</a>
  <a id="6988" href="Applications.InternalizedDialogueTree.html#6940" class="Function">e₂</a> <a id="6991" class="Symbol">=</a> <a id="6993" href="Applications.InternalizedDialogueTree.html#2235" class="Function">eval-κ</a> <a id="7000" href="Applications.InternalizedDialogueTree.html#6663" class="Function">ζ₀</a> <a id="7003" href="Applications.InternalizedDialogueTree.html#6610" class="Bound">d</a> <a id="7005" href="Applications.InternalizedDialogueTree.html#6591" class="Bound">α</a>
  <a id="7009" href="Applications.InternalizedDialogueTree.html#7009" class="Function">eq&#39;</a> <a id="7013" class="Symbol">:</a> <a id="7015" href="Applications.InternalizedDialogueTree.html#6596" class="Bound">f</a> <a id="7017" href="Applications.InternalizedDialogueTree.html#6606" class="Bound">n</a> <a id="7019" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="7021" href="Applications.InternalizedDialogueTree.html#1989" class="Function">eval</a> <a id="7026" class="Symbol">(</a><a id="7027" href="Applications.InternalizedDialogueTree.html#2160" class="Function">κ</a> <a id="7029" href="Applications.InternalizedDialogueTree.html#6663" class="Function">ζ₀</a> <a id="7032" href="Applications.InternalizedDialogueTree.html#6610" class="Bound">d</a><a id="7033" class="Symbol">)</a> <a id="7035" href="Applications.InternalizedDialogueTree.html#6591" class="Bound">α</a>
  <a id="7039" href="Applications.InternalizedDialogueTree.html#7009" class="Function">eq&#39;</a> <a id="7043" class="Symbol">=</a> <a id="7045" href="Preliminaries.html#1161" class="Function">trans</a> <a id="7051" href="Applications.InternalizedDialogueTree.html#6820" class="Function">e₀</a> <a id="7054" class="Symbol">(</a><a id="7055" href="Preliminaries.html#1161" class="Function">trans</a> <a id="7061" href="Applications.InternalizedDialogueTree.html#6859" class="Function">e₁</a> <a id="7064" class="Symbol">(</a><a id="7065" href="Preliminaries.html#1094" class="Function">sym</a> <a id="7069" href="Applications.InternalizedDialogueTree.html#6940" class="Function">e₂</a><a id="7071" class="Symbol">))</a>

<a id="RΩ"></a><a id="7075" href="Applications.InternalizedDialogueTree.html#7075" class="Function">RΩ</a> <a id="7078" class="Symbol">:</a> <a id="7080" class="Symbol">{</a><a id="7081" href="Applications.InternalizedDialogueTree.html#7081" class="Bound">Γ</a> <a id="7083" class="Symbol">:</a> <a id="7085" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="7088" class="Symbol">}</a> <a id="7090" class="Symbol">→</a> <a id="7092" href="Framework.Gentzen.Genericity.html#695" class="Function">is-generic</a> <a id="7103" class="Symbol">(</a><a id="7104" href="Applications.InternalizedDialogueTree.html#3086" class="Function">Ωᵀ</a> <a id="7107" class="Symbol">{_}</a> <a id="7111" class="Symbol">{</a><a id="7112" href="Applications.InternalizedDialogueTree.html#7081" class="Bound">Γ</a><a id="7113" class="Symbol">})</a>
<a id="7116" href="Applications.InternalizedDialogueTree.html#7075" class="Function">RΩ</a> <a id="7119" class="Symbol">_</a> <a id="7121" href="Applications.InternalizedDialogueTree.html#7121" class="Bound">α</a> <a id="7123" class="Symbol">=</a> <a id="7125" href="Applications.InternalizedDialogueTree.html#6554" class="Function">Rκ</a> <a id="7128" href="Applications.InternalizedDialogueTree.html#7121" class="Bound">α</a> <a id="7130" href="Preliminaries.html#2546" class="InductiveConstructor">⋆</a> <a id="7132" href="Applications.InternalizedDialogueTree.html#7146" class="Function">fact</a>
 <a id="7138" class="Keyword">where</a>
  <a id="7146" href="Applications.InternalizedDialogueTree.html#7146" class="Function">fact</a> <a id="7151" class="Symbol">:</a> <a id="7153" class="Symbol">(</a><a id="7154" href="Applications.InternalizedDialogueTree.html#7154" class="Bound">i</a> <a id="7156" class="Symbol">:</a> <a id="7158" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="7159" class="Symbol">)</a> <a id="7161" class="Symbol">→</a> <a id="7163" href="Applications.InternalizedDialogueTree.html#6296" class="Function">Rι</a> <a id="7166" href="Applications.InternalizedDialogueTree.html#7121" class="Bound">α</a> <a id="7168" class="Symbol">(</a><a id="7169" href="Applications.InternalizedDialogueTree.html#7121" class="Bound">α</a> <a id="7171" href="Applications.InternalizedDialogueTree.html#7154" class="Bound">i</a><a id="7172" class="Symbol">)</a> <a id="7174" class="Symbol">(</a><a id="7175" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="7177" href="Applications.InternalizedDialogueTree.html#2841" class="Function">βᵀ</a> <a id="7180" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="7182" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="7184" href="Applications.InternalizedDialogueTree.html#2765" class="Function">ηᵀ</a> <a id="7187" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="7189" href="Applications.InternalizedDialogueTree.html#7154" class="Bound">i</a><a id="7190" class="Symbol">)</a>
  <a id="7194" href="Applications.InternalizedDialogueTree.html#7146" class="Function">fact</a> <a id="7199" href="Applications.InternalizedDialogueTree.html#7199" class="Bound">i</a> <a id="7201" class="Symbol">=</a> <a id="7203" href="Applications.InternalizedDialogueTree.html#1968" class="InductiveConstructor">β</a> <a id="7205" href="Applications.InternalizedDialogueTree.html#1956" class="InductiveConstructor">η</a> <a id="7207" href="Applications.InternalizedDialogueTree.html#7199" class="Bound">i</a> <a id="7209" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="7211" href="Applications.InternalizedDialogueTree.html#4939" class="InductiveConstructor">enc-β</a> <a id="7217" href="Applications.InternalizedDialogueTree.html#4888" class="InductiveConstructor">enc-η</a> <a id="7223" href="Applications.InternalizedDialogueTree.html#7199" class="Bound">i</a> <a id="7225" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="7227" href="Preliminaries.html#825" class="InductiveConstructor">refl</a>

<a id="7233" class="Markup">\end{code}</a><a id="7243" class="Background">

■ Correctness of extraction

The fundamental theorem implies that for each closed term t of type 2,
⟦ dialogue-treeᵀ t ⟧ encodes a dialogue tree whose evaluation agrees
with ⟦ t ⟧ at every oracle.

</a><a id="7443" class="Markup">\begin{code}</a>

<a id="Thm[InternalDialogue]"></a><a id="7457" href="Applications.InternalizedDialogueTree.html#7457" class="Function">Thm[InternalDialogue]</a>
 <a id="7480" class="Symbol">:</a> <a id="7482" class="Symbol">(</a><a id="7483" href="Applications.InternalizedDialogueTree.html#7483" class="Bound">t</a> <a id="7485" class="Symbol">:</a> <a id="7487" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="7489" href="SystemT.Base.html#589" class="InductiveConstructor">ε</a> <a id="7491" class="Symbol">((</a><a id="7493" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="7495" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="7497" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="7498" class="Symbol">)</a> <a id="7500" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="7502" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="7503" class="Symbol">))</a>
 <a id="7507" class="Symbol">→</a> <a id="7509" href="Preliminaries.html#1975" class="Record">Σ</a> <a id="7511" class="Symbol">\(</a><a id="7513" href="Applications.InternalizedDialogueTree.html#7513" class="Bound">d</a> <a id="7515" class="Symbol">:</a> <a id="7517" href="Applications.InternalizedDialogueTree.html#1940" class="Datatype">D</a><a id="7518" class="Symbol">)</a> <a id="7520" class="Symbol">→</a> <a id="7522" class="Symbol">(</a><a id="7523" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="7525" href="Applications.InternalizedDialogueTree.html#3454" class="Function">dialogue-treeᵀ</a> <a id="7540" href="Applications.InternalizedDialogueTree.html#7483" class="Bound">t</a> <a id="7542" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="7544" href="Applications.InternalizedDialogueTree.html#4850" class="Datatype Operator">encodes</a> <a id="7552" href="Applications.InternalizedDialogueTree.html#7513" class="Bound">d</a><a id="7553" class="Symbol">)</a>
              <a id="7569" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="7571" class="Symbol">((</a><a id="7573" href="Applications.InternalizedDialogueTree.html#7573" class="Bound">α</a> <a id="7575" class="Symbol">:</a> <a id="7577" href="Preliminaries.html#4013" class="Function">ℕᴺ</a><a id="7579" class="Symbol">)</a> <a id="7581" class="Symbol">→</a> <a id="7583" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="7585" href="Applications.InternalizedDialogueTree.html#7483" class="Bound">t</a> <a id="7587" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="7589" href="Applications.InternalizedDialogueTree.html#7573" class="Bound">α</a> <a id="7591" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="7593" href="Applications.InternalizedDialogueTree.html#1989" class="Function">eval</a> <a id="7598" href="Applications.InternalizedDialogueTree.html#7513" class="Bound">d</a> <a id="7600" href="Applications.InternalizedDialogueTree.html#7573" class="Bound">α</a><a id="7601" class="Symbol">)</a>
<a id="7603" href="Applications.InternalizedDialogueTree.html#7457" class="Function">Thm[InternalDialogue]</a> <a id="7625" href="Applications.InternalizedDialogueTree.html#7625" class="Bound">t</a> <a id="7627" class="Symbol">=</a> <a id="7629" href="Applications.InternalizedDialogueTree.html#7794" class="Function">d</a> <a id="7631" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="7633" href="Applications.InternalizedDialogueTree.html#7821" class="Function">enc</a> <a id="7637" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="7639" href="Applications.InternalizedDialogueTree.html#7887" class="Function">eq</a>
 <a id="7643" class="Keyword">where</a>
  <a id="7651" href="Applications.InternalizedDialogueTree.html#7651" class="Function">cor</a> <a id="7655" class="Symbol">:</a> <a id="7657" class="Symbol">(</a><a id="7658" href="Applications.InternalizedDialogueTree.html#7658" class="Bound">α</a> <a id="7660" class="Symbol">:</a> <a id="7662" href="Preliminaries.html#4013" class="Function">ℕᴺ</a><a id="7664" class="Symbol">)</a> <a id="7666" class="Symbol">→</a> <a id="7668" href="Applications.InternalizedDialogueTree.html#6296" class="Function">Rι</a> <a id="7671" href="Applications.InternalizedDialogueTree.html#7658" class="Bound">α</a> <a id="7673" class="Symbol">(</a><a id="7674" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="7676" href="Applications.InternalizedDialogueTree.html#7625" class="Bound">t</a> <a id="7678" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="7680" href="Applications.InternalizedDialogueTree.html#7658" class="Bound">α</a><a id="7681" class="Symbol">)</a> <a id="7683" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="7685" href="Applications.InternalizedDialogueTree.html#3454" class="Function">dialogue-treeᵀ</a> <a id="7700" href="Applications.InternalizedDialogueTree.html#7625" class="Bound">t</a> <a id="7702" href="SystemT.Base.html#1723" class="Function Operator">⟧</a>
  <a id="7706" href="Applications.InternalizedDialogueTree.html#7651" class="Function">cor</a> <a id="7710" href="Applications.InternalizedDialogueTree.html#7710" class="Bound">α</a> <a id="7712" class="Symbol">=</a> <a id="7714" href="Framework.Gentzen.LogicalRelation.html#2314" class="Function">FTLR</a> <a id="7719" href="Applications.InternalizedDialogueTree.html#7625" class="Bound">t</a> <a id="7721" href="Preliminaries.html#2546" class="InductiveConstructor">⋆</a> <a id="7723" class="Symbol">(</a><a id="7724" href="Applications.InternalizedDialogueTree.html#7075" class="Function">RΩ</a> <a id="7727" href="Preliminaries.html#2546" class="InductiveConstructor">⋆</a> <a id="7729" href="Applications.InternalizedDialogueTree.html#7710" class="Bound">α</a><a id="7730" class="Symbol">)</a>
   <a id="7735" class="Keyword">where</a>
    <a id="7745" class="Keyword">open</a> <a id="7750" href="Framework.Gentzen.LogicalRelation.html#2256" class="Module">LR.Soundness</a> <a id="7763" href="Applications.InternalizedDialogueTree.html#7710" class="Bound">α</a> <a id="7765" class="Symbol">(</a><a id="7766" href="Applications.InternalizedDialogueTree.html#6487" class="Function">Rη</a> <a id="7769" href="Applications.InternalizedDialogueTree.html#7710" class="Bound">α</a><a id="7770" class="Symbol">)</a> <a id="7772" class="Symbol">(</a><a id="7773" href="Applications.InternalizedDialogueTree.html#6554" class="Function">Rκ</a> <a id="7776" href="Applications.InternalizedDialogueTree.html#7710" class="Bound">α</a><a id="7777" class="Symbol">)</a> <a id="7779" class="Keyword">using</a> <a id="7785" class="Symbol">(</a><a id="7786" href="Framework.Gentzen.LogicalRelation.html#2314" class="Function">FTLR</a><a id="7790" class="Symbol">)</a>
  <a id="7794" href="Applications.InternalizedDialogueTree.html#7794" class="Function">d</a> <a id="7796" class="Symbol">:</a> <a id="7798" href="Applications.InternalizedDialogueTree.html#1940" class="Datatype">D</a>
  <a id="7802" href="Applications.InternalizedDialogueTree.html#7794" class="Function">d</a> <a id="7804" class="Symbol">=</a> <a id="7806" href="Preliminaries.html#2060" class="Field">pr₁</a> <a id="7810" class="Symbol">(</a><a id="7811" href="Applications.InternalizedDialogueTree.html#7651" class="Function">cor</a> <a id="7815" href="Preliminaries.html#4032" class="Function">0ʷ</a><a id="7817" class="Symbol">)</a>
  <a id="7821" href="Applications.InternalizedDialogueTree.html#7821" class="Function">enc</a> <a id="7825" class="Symbol">:</a> <a id="7827" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="7829" href="Applications.InternalizedDialogueTree.html#3454" class="Function">dialogue-treeᵀ</a> <a id="7844" href="Applications.InternalizedDialogueTree.html#7625" class="Bound">t</a> <a id="7846" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="7848" href="Applications.InternalizedDialogueTree.html#4850" class="Datatype Operator">encodes</a> <a id="7856" href="Applications.InternalizedDialogueTree.html#7794" class="Function">d</a>
  <a id="7860" href="Applications.InternalizedDialogueTree.html#7821" class="Function">enc</a> <a id="7864" class="Symbol">=</a> <a id="7866" href="Preliminaries.html#2060" class="Field">pr₁</a> <a id="7870" class="Symbol">(</a><a id="7871" href="Preliminaries.html#2070" class="Field">pr₂</a> <a id="7875" class="Symbol">(</a><a id="7876" href="Applications.InternalizedDialogueTree.html#7651" class="Function">cor</a> <a id="7880" href="Preliminaries.html#4032" class="Function">0ʷ</a><a id="7882" class="Symbol">))</a>
  <a id="7887" href="Applications.InternalizedDialogueTree.html#7887" class="Function">eq</a> <a id="7890" class="Symbol">:</a> <a id="7892" class="Symbol">(</a><a id="7893" href="Applications.InternalizedDialogueTree.html#7893" class="Bound">α</a> <a id="7895" class="Symbol">:</a> <a id="7897" href="Preliminaries.html#4013" class="Function">ℕᴺ</a><a id="7899" class="Symbol">)</a> <a id="7901" class="Symbol">→</a> <a id="7903" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="7905" href="Applications.InternalizedDialogueTree.html#7625" class="Bound">t</a> <a id="7907" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="7909" href="Applications.InternalizedDialogueTree.html#7893" class="Bound">α</a> <a id="7911" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="7913" href="Applications.InternalizedDialogueTree.html#1989" class="Function">eval</a> <a id="7918" href="Applications.InternalizedDialogueTree.html#7794" class="Function">d</a> <a id="7920" href="Applications.InternalizedDialogueTree.html#7893" class="Bound">α</a>
  <a id="7924" href="Applications.InternalizedDialogueTree.html#7887" class="Function">eq</a> <a id="7927" href="Applications.InternalizedDialogueTree.html#7927" class="Bound">α</a> <a id="7929" class="Keyword">using</a> <a id="7935" class="Symbol">(_</a> <a id="7938" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="7940" href="Applications.InternalizedDialogueTree.html#7940" class="Bound">encα</a> <a id="7945" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="7947" href="Applications.InternalizedDialogueTree.html#7947" class="Bound">eqα</a><a id="7950" class="Symbol">)</a> ← <a id="7954" href="Applications.InternalizedDialogueTree.html#7651" class="Function">cor</a> <a id="7958" href="Applications.InternalizedDialogueTree.html#7927" class="Bound">α</a>
   <a id="7963" class="Symbol">=</a> <a id="7965" href="Preliminaries.html#1161" class="Function">trans</a> <a id="7971" href="Applications.InternalizedDialogueTree.html#7947" class="Bound">eqα</a> <a id="7975" class="Symbol">(</a><a id="7976" href="Applications.InternalizedDialogueTree.html#5822" class="Function">encodes-eval-agree</a> <a id="7995" href="Applications.InternalizedDialogueTree.html#7940" class="Bound">encα</a> <a id="8000" href="Applications.InternalizedDialogueTree.html#7821" class="Function">enc</a> <a id="8004" href="Applications.InternalizedDialogueTree.html#7927" class="Bound">α</a><a id="8005" class="Symbol">)</a>

<a id="8008" class="Markup">\end{code}</a><a id="8018" class="Background">

Evaluating the extracted Church-encoded tree in System T
recovers the functional denoted by the original term.

</a><a id="8132" class="Markup">\begin{code}</a>

<a id="Cor[evalᵀdialogue-treeᵀ]"></a><a id="8146" href="Applications.InternalizedDialogueTree.html#8146" class="Function">Cor[evalᵀdialogue-treeᵀ]</a>
 <a id="8172" class="Symbol">:</a> <a id="8174" class="Symbol">(</a><a id="8175" href="Applications.InternalizedDialogueTree.html#8175" class="Bound">t</a> <a id="8177" class="Symbol">:</a> <a id="8179" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="8181" href="SystemT.Base.html#589" class="InductiveConstructor">ε</a> <a id="8183" class="Symbol">((</a><a id="8185" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="8187" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="8189" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="8190" class="Symbol">)</a> <a id="8192" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="8194" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="8195" class="Symbol">))</a>
 <a id="8199" class="Symbol">→</a> <a id="8201" class="Symbol">(</a><a id="8202" href="Applications.InternalizedDialogueTree.html#8202" class="Bound">α</a> <a id="8204" class="Symbol">:</a> <a id="8206" href="Preliminaries.html#4013" class="Function">ℕᴺ</a><a id="8208" class="Symbol">)</a> <a id="8210" class="Symbol">→</a> <a id="8212" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="8214" href="Applications.InternalizedDialogueTree.html#8175" class="Bound">t</a> <a id="8216" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="8218" href="Applications.InternalizedDialogueTree.html#8202" class="Bound">α</a> <a id="8220" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="8222" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="8224" href="Applications.InternalizedDialogueTree.html#4345" class="Function">evalᵀ</a> <a id="8230" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="8232" href="Applications.InternalizedDialogueTree.html#3454" class="Function">dialogue-treeᵀ</a> <a id="8247" href="Applications.InternalizedDialogueTree.html#8175" class="Bound">t</a> <a id="8249" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="8251" href="Applications.InternalizedDialogueTree.html#8202" class="Bound">α</a>
<a id="8253" href="Applications.InternalizedDialogueTree.html#8146" class="Function">Cor[evalᵀdialogue-treeᵀ]</a> <a id="8278" href="Applications.InternalizedDialogueTree.html#8278" class="Bound">t</a> <a id="8280" href="Applications.InternalizedDialogueTree.html#8280" class="Bound">α</a>
 <a id="8283" class="Keyword">using</a> <a id="8289" class="Symbol">(</a><a id="8290" href="Applications.InternalizedDialogueTree.html#8290" class="Bound">d</a> <a id="8292" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="8294" href="Applications.InternalizedDialogueTree.html#8294" class="Bound">enc</a> <a id="8298" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="8300" href="Applications.InternalizedDialogueTree.html#8300" class="Bound">eq</a><a id="8302" class="Symbol">)</a> ← <a id="8306" href="Applications.InternalizedDialogueTree.html#7457" class="Function">Thm[InternalDialogue]</a> <a id="8328" href="Applications.InternalizedDialogueTree.html#8278" class="Bound">t</a>
 <a id="8331" class="Symbol">=</a> <a id="8333" href="Preliminaries.html#1161" class="Function">trans</a> <a id="8339" href="Applications.InternalizedDialogueTree.html#8360" class="Function">e₀</a> <a id="8342" class="Symbol">(</a><a id="8343" href="Preliminaries.html#1094" class="Function">sym</a> <a id="8347" href="Applications.InternalizedDialogueTree.html#8398" class="Function">e₁</a><a id="8349" class="Symbol">)</a>
 <a id="8352" class="Keyword">where</a>
  <a id="8360" href="Applications.InternalizedDialogueTree.html#8360" class="Function">e₀</a> <a id="8363" class="Symbol">:</a> <a id="8365" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="8367" href="Applications.InternalizedDialogueTree.html#8278" class="Bound">t</a> <a id="8369" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="8371" href="Applications.InternalizedDialogueTree.html#8280" class="Bound">α</a> <a id="8373" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="8375" href="Applications.InternalizedDialogueTree.html#1989" class="Function">eval</a> <a id="8380" href="Applications.InternalizedDialogueTree.html#8290" class="Bound">d</a> <a id="8382" href="Applications.InternalizedDialogueTree.html#8280" class="Bound">α</a>
  <a id="8386" href="Applications.InternalizedDialogueTree.html#8360" class="Function">e₀</a> <a id="8389" class="Symbol">=</a> <a id="8391" href="Applications.InternalizedDialogueTree.html#8300" class="Bound">eq</a> <a id="8394" href="Applications.InternalizedDialogueTree.html#8280" class="Bound">α</a>
  <a id="8398" href="Applications.InternalizedDialogueTree.html#8398" class="Function">e₁</a> <a id="8401" class="Symbol">:</a> <a id="8403" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="8405" href="Applications.InternalizedDialogueTree.html#4345" class="Function">evalᵀ</a> <a id="8411" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="8413" href="Applications.InternalizedDialogueTree.html#3454" class="Function">dialogue-treeᵀ</a> <a id="8428" href="Applications.InternalizedDialogueTree.html#8278" class="Bound">t</a> <a id="8430" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="8432" href="Applications.InternalizedDialogueTree.html#8280" class="Bound">α</a> <a id="8434" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="8436" href="Applications.InternalizedDialogueTree.html#1989" class="Function">eval</a> <a id="8441" href="Applications.InternalizedDialogueTree.html#8290" class="Bound">d</a> <a id="8443" href="Applications.InternalizedDialogueTree.html#8280" class="Bound">α</a>
  <a id="8447" href="Applications.InternalizedDialogueTree.html#8398" class="Function">e₁</a> <a id="8450" class="Symbol">=</a> <a id="8452" href="Applications.InternalizedDialogueTree.html#5615" class="Function">encodes-eval</a> <a id="8465" href="Applications.InternalizedDialogueTree.html#8294" class="Bound">enc</a> <a id="8469" href="Applications.InternalizedDialogueTree.html#8280" class="Bound">α</a>

<a id="8472" class="Markup">\end{code}</a><a id="8482" class="Background">
</a></pre></body></html>

==> anc/html/Applications.Lifting.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Applications.Lifting</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">
 ======================================================
 =                                                    =
 =  Application: Lifting to higher-order functionals  =
 =                                                    =
 ======================================================

    Chuangjie Xu, July 2019

    Updated in February 2020 and June 2026, and
    restructured in November 2026

For each finite type X, we use the lifting nucleus Jι = X ⇾ ι to
represent a T-definable functional f : X ⇾ ι by its translation fᴶ
applied to a generic element Ω : Xᴶ.  We use this representation
to transfer properties of fᴶΩ back to f.


Update in June 2026:

- Constructed a generic element Ω for every finite type X and proved
  its genericity using function extensionality.

- Showed how to transfer predicates from the lifted representations fᴶΩ
  to T-definable functionals f : ⟦ X ⟧ʸ → ℕ.

</a><a id="893" class="Markup">\begin{code}</a>

<a id="907" class="Symbol">{-#</a> <a id="911" class="Keyword">OPTIONS</a> <a id="919" class="Pragma">--without-K</a> <a id="931" class="Pragma">--safe</a> <a id="938" class="Symbol">#-}</a>

<a id="943" class="Keyword">open</a> <a id="948" class="Keyword">import</a> <a id="955" href="Preliminaries.html" class="Module">Preliminaries</a>
<a id="969" class="Keyword">open</a> <a id="974" class="Keyword">import</a> <a id="981" href="SystemT.Base.html" class="Module">SystemT.Base</a>
<a id="994" class="Keyword">open</a> <a id="999" class="Keyword">import</a> <a id="1006" href="SystemT.Auxiliaries.html" class="Module">SystemT.Auxiliaries</a>
<a id="1026" class="Keyword">import</a> <a id="1033" href="Framework.Gentzen.LogicalRelation.html" class="Module">Framework.Gentzen.LogicalRelation</a> <a id="1067" class="Symbol">as</a> <a id="1070" class="Module">GentzenLR</a>

<a id="1081" class="Markup">\end{code}</a><a id="1091" class="Background">

■ A nucleus for lifting to higher types

Fix a finite type X and define Jι = X ⇾ ι.  The unit η embeds a natural
number as the corresponding constant function on X.  The operation κ is
pointwise: given g : ι ⇾ Jι and f : Jι, it first computes f x and then
evaluates g (f x) at the same x.  These three components instantiate the
Gentzen translation with the reader nucleus.

</a><a id="1468" class="Markup">\begin{code}</a>

<a id="1482" class="Keyword">module</a> <a id="1489" href="Applications.Lifting.html" class="Module">Applications.Lifting</a> <a id="1510" class="Symbol">(</a><a id="1511" href="Applications.Lifting.html#1511" class="Bound">X</a> <a id="1513" class="Symbol">:</a> <a id="1515" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="1517" class="Symbol">)</a> <a id="1519" class="Keyword">where</a>

<a id="Jι"></a><a id="1526" href="Applications.Lifting.html#1526" class="Function">Jι</a> <a id="1529" class="Symbol">:</a> <a id="1531" href="SystemT.Base.html#517" class="Datatype">Ty</a>
<a id="1534" href="Applications.Lifting.html#1526" class="Function">Jι</a> <a id="1537" class="Symbol">=</a> <a id="1539" href="Applications.Lifting.html#1511" class="Bound">X</a> <a id="1541" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1543" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a>

<a id="η"></a><a id="1546" href="Applications.Lifting.html#1546" class="Function">η</a> <a id="1548" class="Symbol">:</a> <a id="1550" class="Symbol">{</a><a id="1551" href="Applications.Lifting.html#1551" class="Bound">Γ</a> <a id="1553" class="Symbol">:</a> <a id="1555" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="1558" class="Symbol">}</a> <a id="1560" class="Symbol">→</a> <a id="1562" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="1564" href="Applications.Lifting.html#1551" class="Bound">Γ</a> <a id="1566" class="Symbol">(</a><a id="1567" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="1569" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1571" href="Applications.Lifting.html#1526" class="Function">Jι</a><a id="1573" class="Symbol">)</a>
<a id="1575" href="Applications.Lifting.html#1546" class="Function">η</a> <a id="1577" class="Symbol">=</a> <a id="1579" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="1583" class="Symbol">(</a><a id="1584" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="1588" href="SystemT.Base.html#1951" class="Function">ν₁</a><a id="1590" class="Symbol">)</a>
 <a id="1593" class="Comment">-- λ(n : ι). λ(x : X). n</a>

<a id="κ"></a><a id="1619" href="Applications.Lifting.html#1619" class="Function">κ</a> <a id="1621" class="Symbol">:</a> <a id="1623" class="Symbol">{</a><a id="1624" href="Applications.Lifting.html#1624" class="Bound">Γ</a> <a id="1626" class="Symbol">:</a> <a id="1628" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="1631" class="Symbol">}</a> <a id="1633" class="Symbol">→</a> <a id="1635" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="1637" href="Applications.Lifting.html#1624" class="Bound">Γ</a> <a id="1639" class="Symbol">((</a><a id="1641" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="1643" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1645" href="Applications.Lifting.html#1526" class="Function">Jι</a><a id="1647" class="Symbol">)</a> <a id="1649" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1651" href="Applications.Lifting.html#1526" class="Function">Jι</a> <a id="1654" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1656" href="Applications.Lifting.html#1526" class="Function">Jι</a><a id="1658" class="Symbol">)</a>
<a id="1660" href="Applications.Lifting.html#1619" class="Function">κ</a> <a id="1662" class="Symbol">=</a> <a id="1664" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="1668" class="Symbol">(</a><a id="1669" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="1673" class="Symbol">(</a><a id="1674" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="1678" class="Symbol">(</a><a id="1679" href="SystemT.Base.html#2016" class="Function">ν₂</a> <a id="1682" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1684" class="Symbol">(</a><a id="1685" href="SystemT.Base.html#1951" class="Function">ν₁</a> <a id="1688" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1690" href="SystemT.Base.html#1898" class="Function">ν₀</a><a id="1692" class="Symbol">)</a> <a id="1694" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1696" href="SystemT.Base.html#1898" class="Function">ν₀</a><a id="1698" class="Symbol">)))</a>
 <a id="1703" class="Comment">-- λ(g : ι ⇾ X ⇾ ι). λ(f : X ⇾ ι). λ(x : X). g (f x) x</a>

<a id="1759" class="Comment">-- Instantiate the Gentzen translation with the reader nucleus.</a>
<a id="1823" class="Keyword">open</a> <a id="1828" class="Keyword">import</a> <a id="1835" href="Framework.Gentzen.Translation.html" class="Module">Framework.Gentzen.Translation</a> <a id="1865" href="Applications.Lifting.html#1526" class="Function">Jι</a> <a id="1868" href="Applications.Lifting.html#1546" class="Function">η</a> <a id="1870" href="Applications.Lifting.html#1619" class="Function">κ</a>

<a id="1873" class="Markup">\end{code}</a><a id="1883" class="Background">

■ Relating terms and their lifting via a parametrized logical relation

The correctness relation is indexed by a semantic input x : ⟦ X ⟧ʸ.  At
base type, n : ℕ is related to f : ⟦ Jι ⟧ʸ exactly when f evaluates to n
at x.  The lemmas Rη and Rκ show that η and κ preserve this base
relation.  The imported module LogicalRelation then extends it to all
finite types.

</a><a id="2252" class="Markup">\begin{code}</a>

<a id="Rι"></a><a id="2266" href="Applications.Lifting.html#2266" class="Function">Rι</a> <a id="2269" class="Symbol">:</a> <a id="2271" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="2273" href="Applications.Lifting.html#1511" class="Bound">X</a> <a id="2275" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a> <a id="2278" class="Symbol">→</a> <a id="2280" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="2282" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="2284" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a> <a id="2287" class="Symbol">→</a> <a id="2289" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="2291" href="Applications.Lifting.html#1526" class="Function">Jι</a> <a id="2294" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a> <a id="2297" class="Symbol">→</a> <a id="2299" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="2303" href="Applications.Lifting.html#2266" class="Function">Rι</a> <a id="2306" href="Applications.Lifting.html#2306" class="Bound">x</a> <a id="2308" href="Applications.Lifting.html#2308" class="Bound">n</a> <a id="2310" href="Applications.Lifting.html#2310" class="Bound">f</a> <a id="2312" class="Symbol">=</a> <a id="2314" href="Applications.Lifting.html#2308" class="Bound">n</a> <a id="2316" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="2318" href="Applications.Lifting.html#2310" class="Bound">f</a> <a id="2320" href="Applications.Lifting.html#2306" class="Bound">x</a>

<a id="2323" class="Keyword">module</a> <a id="LR"></a><a id="2330" href="Applications.Lifting.html#2330" class="Module">LR</a> <a id="2333" class="Symbol">(</a><a id="2334" href="Applications.Lifting.html#2334" class="Bound">x</a> <a id="2336" class="Symbol">:</a> <a id="2338" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="2340" href="Applications.Lifting.html#1511" class="Bound">X</a> <a id="2342" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a><a id="2344" class="Symbol">)</a> <a id="2346" class="Symbol">=</a> <a id="2348" href="Framework.Gentzen.LogicalRelation.html" class="Module">GentzenLR</a> <a id="2358" href="Applications.Lifting.html#1526" class="Function">Jι</a> <a id="2361" href="Applications.Lifting.html#1546" class="Function">η</a> <a id="2363" href="Applications.Lifting.html#1619" class="Function">κ</a> <a id="2365" class="Symbol">(</a><a id="2366" href="Applications.Lifting.html#2266" class="Function">Rι</a> <a id="2369" href="Applications.Lifting.html#2334" class="Bound">x</a><a id="2370" class="Symbol">)</a>
<a id="2372" class="Keyword">open</a> <a id="2377" class="Keyword">import</a> <a id="2384" href="Framework.Gentzen.Genericity.html" class="Module">Framework.Gentzen.Genericity</a> <a id="2413" href="Applications.Lifting.html#1526" class="Function">Jι</a> <a id="2416" href="Applications.Lifting.html#1546" class="Function">η</a> <a id="2418" href="Applications.Lifting.html#1619" class="Function">κ</a> <a id="2420" href="Applications.Lifting.html#1511" class="Bound">X</a> <a id="2422" href="Applications.Lifting.html#2266" class="Function">Rι</a>

<a id="Rη"></a><a id="2426" href="Applications.Lifting.html#2426" class="Function">Rη</a> <a id="2429" class="Symbol">:</a> <a id="2431" class="Symbol">(</a><a id="2432" href="Applications.Lifting.html#2432" class="Bound">x</a> <a id="2434" class="Symbol">:</a> <a id="2436" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="2438" href="Applications.Lifting.html#1511" class="Bound">X</a> <a id="2440" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a><a id="2442" class="Symbol">)</a>
   <a id="2447" class="Symbol">→</a> <a id="2449" class="Symbol">{</a><a id="2450" href="Applications.Lifting.html#2450" class="Bound">Γ</a> <a id="2452" class="Symbol">:</a> <a id="2454" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="2457" class="Symbol">}</a> <a id="2459" class="Symbol">(</a><a id="2460" href="Applications.Lifting.html#2460" class="Bound">γ</a> <a id="2462" class="Symbol">:</a> <a id="2464" href="SystemT.Base.html#1280" class="Function Operator">⟦</a> <a id="2466" href="Applications.Lifting.html#2450" class="Bound">Γ</a> <a id="2468" href="SystemT.Base.html#1280" class="Function Operator">⟧ˣ</a><a id="2470" class="Symbol">)</a> <a id="2472" class="Symbol">(</a><a id="2473" href="Applications.Lifting.html#2473" class="Bound">n</a> <a id="2475" class="Symbol">:</a> <a id="2477" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="2479" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="2481" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a><a id="2483" class="Symbol">)</a>
   <a id="2488" class="Symbol">→</a> <a id="2490" href="Applications.Lifting.html#2266" class="Function">Rι</a> <a id="2493" href="Applications.Lifting.html#2432" class="Bound">x</a> <a id="2495" href="Applications.Lifting.html#2473" class="Bound">n</a> <a id="2497" class="Symbol">(</a><a id="2498" href="SystemT.Base.html#1464" class="Function Operator">⟦</a> <a id="2500" href="Applications.Lifting.html#1546" class="Function">η</a> <a id="2502" href="SystemT.Base.html#1464" class="Function Operator">⟧ᵐ</a> <a id="2505" href="Applications.Lifting.html#2460" class="Bound">γ</a> <a id="2507" href="Applications.Lifting.html#2473" class="Bound">n</a><a id="2508" class="Symbol">)</a>
<a id="2510" href="Applications.Lifting.html#2426" class="Function">Rη</a> <a id="2513" href="Applications.Lifting.html#2513" class="Bound">x</a> <a id="2515" class="Symbol">_</a> <a id="2517" href="Applications.Lifting.html#2517" class="Bound">n</a> <a id="2519" class="Symbol">=</a> <a id="2521" href="Preliminaries.html#825" class="InductiveConstructor">refl</a>

<a id="Rκ"></a><a id="2527" href="Applications.Lifting.html#2527" class="Function">Rκ</a> <a id="2530" class="Symbol">:</a> <a id="2532" class="Symbol">(</a><a id="2533" href="Applications.Lifting.html#2533" class="Bound">x</a> <a id="2535" class="Symbol">:</a> <a id="2537" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="2539" href="Applications.Lifting.html#1511" class="Bound">X</a> <a id="2541" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a><a id="2543" class="Symbol">)</a>
   <a id="2548" class="Symbol">→</a> <a id="2550" class="Symbol">{</a><a id="2551" href="Applications.Lifting.html#2551" class="Bound">Γ</a> <a id="2553" class="Symbol">:</a> <a id="2555" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="2558" class="Symbol">}</a> <a id="2560" class="Symbol">(</a><a id="2561" href="Applications.Lifting.html#2561" class="Bound">γ</a> <a id="2563" class="Symbol">:</a> <a id="2565" href="SystemT.Base.html#1280" class="Function Operator">⟦</a> <a id="2567" href="Applications.Lifting.html#2551" class="Bound">Γ</a> <a id="2569" href="SystemT.Base.html#1280" class="Function Operator">⟧ˣ</a><a id="2571" class="Symbol">)</a> <a id="2573" class="Symbol">{</a><a id="2574" href="Applications.Lifting.html#2574" class="Bound">f</a> <a id="2576" class="Symbol">:</a> <a id="2578" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="2580" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="2582" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="2584" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="2586" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a><a id="2588" class="Symbol">}</a> <a id="2590" class="Symbol">{</a><a id="2591" href="Applications.Lifting.html#2591" class="Bound">g</a> <a id="2593" class="Symbol">:</a> <a id="2595" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="2597" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="2599" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="2601" href="Applications.Lifting.html#1526" class="Function">Jι</a> <a id="2604" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a><a id="2606" class="Symbol">}</a>
   <a id="2611" class="Symbol">→</a> <a id="2613" class="Symbol">(∀</a> <a id="2616" href="Applications.Lifting.html#2616" class="Bound">i</a> <a id="2618" class="Symbol">→</a> <a id="2620" href="Applications.Lifting.html#2266" class="Function">Rι</a> <a id="2623" href="Applications.Lifting.html#2533" class="Bound">x</a> <a id="2625" class="Symbol">(</a><a id="2626" href="Applications.Lifting.html#2574" class="Bound">f</a> <a id="2628" href="Applications.Lifting.html#2616" class="Bound">i</a><a id="2629" class="Symbol">)</a> <a id="2631" class="Symbol">(</a><a id="2632" href="Applications.Lifting.html#2591" class="Bound">g</a> <a id="2634" href="Applications.Lifting.html#2616" class="Bound">i</a><a id="2635" class="Symbol">))</a>
   <a id="2641" class="Symbol">→</a> <a id="2643" class="Symbol">∀</a> <a id="2645" class="Symbol">{</a><a id="2646" href="Applications.Lifting.html#2646" class="Bound">n</a> <a id="2648" href="Applications.Lifting.html#2648" class="Bound">h</a><a id="2649" class="Symbol">}</a> <a id="2651" class="Symbol">→</a> <a id="2653" href="Applications.Lifting.html#2266" class="Function">Rι</a> <a id="2656" href="Applications.Lifting.html#2533" class="Bound">x</a> <a id="2658" href="Applications.Lifting.html#2646" class="Bound">n</a> <a id="2660" href="Applications.Lifting.html#2648" class="Bound">h</a>
   <a id="2665" class="Symbol">→</a> <a id="2667" href="Applications.Lifting.html#2266" class="Function">Rι</a> <a id="2670" href="Applications.Lifting.html#2533" class="Bound">x</a> <a id="2672" class="Symbol">(</a><a id="2673" href="Applications.Lifting.html#2574" class="Bound">f</a> <a id="2675" href="Applications.Lifting.html#2646" class="Bound">n</a><a id="2676" class="Symbol">)</a> <a id="2678" class="Symbol">(</a><a id="2679" href="SystemT.Base.html#1464" class="Function Operator">⟦</a> <a id="2681" href="Applications.Lifting.html#1619" class="Function">κ</a> <a id="2683" href="SystemT.Base.html#1464" class="Function Operator">⟧ᵐ</a> <a id="2686" href="Applications.Lifting.html#2561" class="Bound">γ</a> <a id="2688" href="Applications.Lifting.html#2591" class="Bound">g</a> <a id="2690" href="Applications.Lifting.html#2648" class="Bound">h</a><a id="2691" class="Symbol">)</a>
<a id="2693" href="Applications.Lifting.html#2527" class="Function">Rκ</a> <a id="2696" href="Applications.Lifting.html#2696" class="Bound">x</a> <a id="2698" class="Symbol">_</a> <a id="2700" class="Symbol">{</a><a id="2701" href="Applications.Lifting.html#2701" class="Bound">f</a><a id="2702" class="Symbol">}</a> <a id="2704" class="Symbol">{</a><a id="2705" href="Applications.Lifting.html#2705" class="Bound">g</a><a id="2706" class="Symbol">}</a> <a id="2708" href="Applications.Lifting.html#2708" class="Bound">ζ</a> <a id="2710" class="Symbol">{</a><a id="2711" href="Applications.Lifting.html#2711" class="Bound">n</a><a id="2712" class="Symbol">}</a> <a id="2714" class="Symbol">{</a><a id="2715" href="Applications.Lifting.html#2715" class="Bound">h</a><a id="2716" class="Symbol">}</a> <a id="2718" href="Applications.Lifting.html#2718" class="Bound">θ</a> <a id="2720" class="Symbol">=</a> <a id="2722" href="Preliminaries.html#1247" class="Function">transport</a> <a id="2732" class="Symbol">(λ</a> <a id="2735" href="Applications.Lifting.html#2735" class="Bound">z</a> <a id="2737" class="Symbol">→</a> <a id="2739" href="Applications.Lifting.html#2701" class="Bound">f</a> <a id="2741" href="Applications.Lifting.html#2711" class="Bound">n</a> <a id="2743" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="2745" href="Applications.Lifting.html#2705" class="Bound">g</a> <a id="2747" href="Applications.Lifting.html#2735" class="Bound">z</a> <a id="2749" href="Applications.Lifting.html#2696" class="Bound">x</a><a id="2750" class="Symbol">)</a> <a id="2752" href="Applications.Lifting.html#2718" class="Bound">θ</a> <a id="2754" class="Symbol">(</a><a id="2755" href="Applications.Lifting.html#2708" class="Bound">ζ</a> <a id="2757" href="Applications.Lifting.html#2711" class="Bound">n</a><a id="2758" class="Symbol">)</a>

<a id="R"></a><a id="2761" href="Applications.Lifting.html#2761" class="Function">R</a> <a id="2763" class="Symbol">:</a> <a id="2765" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="2767" href="Applications.Lifting.html#1511" class="Bound">X</a> <a id="2769" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a> <a id="2772" class="Symbol">→</a> <a id="2774" class="Symbol">{</a><a id="2775" href="Applications.Lifting.html#2775" class="Bound">ρ</a> <a id="2777" class="Symbol">:</a> <a id="2779" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="2781" class="Symbol">}</a>
  <a id="2785" class="Symbol">→</a> <a id="2787" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="2789" href="Applications.Lifting.html#2775" class="Bound">ρ</a> <a id="2791" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a> <a id="2794" class="Symbol">→</a> <a id="2796" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="2798" href="Framework.Gentzen.Translation.html#1024" class="Function Operator">⟨</a> <a id="2800" href="Applications.Lifting.html#2775" class="Bound">ρ</a> <a id="2802" href="Framework.Gentzen.Translation.html#1024" class="Function Operator">⟩ᴶ</a> <a id="2805" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a> <a id="2808" class="Symbol">→</a> <a id="2810" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="2814" href="Applications.Lifting.html#2761" class="Function">R</a> <a id="2816" href="Applications.Lifting.html#2816" class="Bound">x</a> <a id="2818" class="Symbol">=</a> <a id="2820" href="Framework.Gentzen.LogicalRelation.html#1101" class="Function Operator">_R_</a>
 <a id="2825" class="Keyword">where</a>
  <a id="2833" class="Keyword">open</a> <a id="2838" href="Applications.Lifting.html#2330" class="Module">LR</a> <a id="2841" href="Applications.Lifting.html#2816" class="Bound">x</a> <a id="2843" class="Keyword">using</a> <a id="2849" class="Symbol">(</a><a id="2850" href="Framework.Gentzen.LogicalRelation.html#1101" class="Function Operator">_R_</a><a id="2853" class="Symbol">)</a>

<a id="Rˣ"></a><a id="2856" href="Applications.Lifting.html#2856" class="Function">Rˣ</a> <a id="2859" class="Symbol">:</a> <a id="2861" class="Symbol">(</a><a id="2862" href="Applications.Lifting.html#2862" class="Bound">x</a> <a id="2864" class="Symbol">:</a> <a id="2866" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="2868" href="Applications.Lifting.html#1511" class="Bound">X</a> <a id="2870" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a><a id="2872" class="Symbol">)</a> <a id="2874" class="Symbol">{</a><a id="2875" href="Applications.Lifting.html#2875" class="Bound">Γ</a> <a id="2877" class="Symbol">:</a> <a id="2879" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="2882" class="Symbol">}</a>
   <a id="2887" class="Symbol">→</a> <a id="2889" href="SystemT.Base.html#1280" class="Function Operator">⟦</a> <a id="2891" href="Applications.Lifting.html#2875" class="Bound">Γ</a> <a id="2893" href="SystemT.Base.html#1280" class="Function Operator">⟧ˣ</a> <a id="2896" class="Symbol">→</a> <a id="2898" href="SystemT.Base.html#1280" class="Function Operator">⟦</a> <a id="2900" href="Framework.Gentzen.Translation.html#1142" class="Function Operator">⟪</a> <a id="2902" href="Applications.Lifting.html#2875" class="Bound">Γ</a> <a id="2904" href="Framework.Gentzen.Translation.html#1142" class="Function Operator">⟫ᴶ</a> <a id="2907" href="SystemT.Base.html#1280" class="Function Operator">⟧ˣ</a> <a id="2910" class="Symbol">→</a> <a id="2912" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="2916" href="Applications.Lifting.html#2856" class="Function">Rˣ</a> <a id="2919" href="Applications.Lifting.html#2919" class="Bound">x</a> <a id="2921" class="Symbol">=</a> <a id="2923" href="Framework.Gentzen.LogicalRelation.html#1258" class="Function Operator">_Rˣ_</a>
 <a id="2929" class="Keyword">where</a>
  <a id="2937" class="Keyword">open</a> <a id="2942" href="Applications.Lifting.html#2330" class="Module">LR</a> <a id="2945" href="Applications.Lifting.html#2919" class="Bound">x</a> <a id="2947" class="Keyword">using</a> <a id="2953" class="Symbol">(</a><a id="2954" href="Framework.Gentzen.LogicalRelation.html#1258" class="Function Operator">_Rˣ_</a><a id="2958" class="Symbol">)</a>

<a id="2961" class="Markup">\end{code}</a><a id="2971" class="Background">

■ Abstract consequence of a generic element

A term ω : Xᴶ may depend on variables in any context.  The predicate
is-generic requires ω to be related to every input x under every
assignment to its context.  In Cor, ω has context Γᴶ so that fᴶ can be
applied to it.  Under assignments related at x, the interpretations
of f and fᴶ ω agree at x.

</a><a id="3318" class="Markup">\begin{code}</a>

<a id="Cor"></a><a id="3332" href="Applications.Lifting.html#3332" class="Function">Cor</a> <a id="3336" class="Symbol">:</a> <a id="3338" class="Symbol">{</a><a id="3339" href="Applications.Lifting.html#3339" class="Bound">Γ</a> <a id="3341" class="Symbol">:</a> <a id="3343" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="3346" class="Symbol">}</a>
    <a id="3352" class="Symbol">→</a> <a id="3354" class="Symbol">(</a><a id="3355" href="Applications.Lifting.html#3355" class="Bound">ω</a> <a id="3357" class="Symbol">:</a> <a id="3359" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="3361" href="Framework.Gentzen.Translation.html#1142" class="Function Operator">⟪</a> <a id="3363" href="Applications.Lifting.html#3339" class="Bound">Γ</a> <a id="3365" href="Framework.Gentzen.Translation.html#1142" class="Function Operator">⟫ᴶ</a> <a id="3368" href="Framework.Gentzen.Translation.html#1024" class="Function Operator">⟨</a> <a id="3370" href="Applications.Lifting.html#1511" class="Bound">X</a> <a id="3372" href="Framework.Gentzen.Translation.html#1024" class="Function Operator">⟩ᴶ</a><a id="3374" class="Symbol">)</a>
    <a id="3380" class="Symbol">→</a> <a id="3382" href="Framework.Gentzen.Genericity.html#695" class="Function">is-generic</a> <a id="3393" href="Applications.Lifting.html#3355" class="Bound">ω</a>
    <a id="3399" class="Symbol">→</a> <a id="3401" class="Symbol">(</a><a id="3402" href="Applications.Lifting.html#3402" class="Bound">f</a> <a id="3404" class="Symbol">:</a> <a id="3406" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="3408" href="Applications.Lifting.html#3339" class="Bound">Γ</a> <a id="3410" class="Symbol">(</a><a id="3411" href="Applications.Lifting.html#1511" class="Bound">X</a> <a id="3413" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="3415" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="3416" class="Symbol">))</a>
    <a id="3423" class="Symbol">→</a> <a id="3425" class="Symbol">(</a><a id="3426" href="Applications.Lifting.html#3426" class="Bound">x</a> <a id="3428" class="Symbol">:</a> <a id="3430" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="3432" href="Applications.Lifting.html#1511" class="Bound">X</a> <a id="3434" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a><a id="3436" class="Symbol">)</a>
    <a id="3442" class="Symbol">→</a> <a id="3444" class="Symbol">{</a><a id="3445" href="Applications.Lifting.html#3445" class="Bound">γ</a> <a id="3447" class="Symbol">:</a> <a id="3449" href="SystemT.Base.html#1280" class="Function Operator">⟦</a> <a id="3451" href="Applications.Lifting.html#3339" class="Bound">Γ</a> <a id="3453" href="SystemT.Base.html#1280" class="Function Operator">⟧ˣ</a><a id="3455" class="Symbol">}</a> <a id="3457" class="Symbol">{</a><a id="3458" href="Applications.Lifting.html#3458" class="Bound">δ</a> <a id="3460" class="Symbol">:</a> <a id="3462" href="SystemT.Base.html#1280" class="Function Operator">⟦</a> <a id="3464" href="Framework.Gentzen.Translation.html#1142" class="Function Operator">⟪</a> <a id="3466" href="Applications.Lifting.html#3339" class="Bound">Γ</a> <a id="3468" href="Framework.Gentzen.Translation.html#1142" class="Function Operator">⟫ᴶ</a> <a id="3471" href="SystemT.Base.html#1280" class="Function Operator">⟧ˣ</a><a id="3473" class="Symbol">}</a>
    <a id="3479" class="Symbol">→</a> <a id="3481" href="Applications.Lifting.html#2856" class="Function">Rˣ</a> <a id="3484" href="Applications.Lifting.html#3426" class="Bound">x</a> <a id="3486" href="Applications.Lifting.html#3445" class="Bound">γ</a> <a id="3488" href="Applications.Lifting.html#3458" class="Bound">δ</a>
    <a id="3494" class="Symbol">→</a> <a id="3496" href="SystemT.Base.html#1464" class="Function Operator">⟦</a> <a id="3498" href="Applications.Lifting.html#3402" class="Bound">f</a> <a id="3500" href="SystemT.Base.html#1464" class="Function Operator">⟧ᵐ</a> <a id="3503" href="Applications.Lifting.html#3445" class="Bound">γ</a> <a id="3505" href="Applications.Lifting.html#3426" class="Bound">x</a> <a id="3507" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="3509" href="SystemT.Base.html#1464" class="Function Operator">⟦</a> <a id="3511" href="Applications.Lifting.html#3402" class="Bound">f</a> <a id="3513" href="Framework.Gentzen.Translation.html#1626" class="Function Operator">ᴶ</a> <a id="3515" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="3517" href="Applications.Lifting.html#3355" class="Bound">ω</a> <a id="3519" href="SystemT.Base.html#1464" class="Function Operator">⟧ᵐ</a> <a id="3522" href="Applications.Lifting.html#3458" class="Bound">δ</a> <a id="3524" href="Applications.Lifting.html#3426" class="Bound">x</a>
<a id="3526" href="Applications.Lifting.html#3332" class="Function">Cor</a> <a id="3530" href="Applications.Lifting.html#3530" class="Bound">ω</a> <a id="3532" href="Applications.Lifting.html#3532" class="Bound">generic</a> <a id="3540" href="Applications.Lifting.html#3540" class="Bound">f</a> <a id="3542" href="Applications.Lifting.html#3542" class="Bound">x</a> <a id="3544" class="Symbol">{</a><a id="3545" class="Argument">δ</a> <a id="3547" class="Symbol">=</a> <a id="3549" href="Applications.Lifting.html#3549" class="Bound">δ</a><a id="3550" class="Symbol">}</a> <a id="3552" href="Applications.Lifting.html#3552" class="Bound">ξ</a> <a id="3554" class="Symbol">=</a> <a id="3556" href="Framework.Gentzen.LogicalRelation.html#2314" class="Function">FTLR</a> <a id="3561" href="Applications.Lifting.html#3540" class="Bound">f</a> <a id="3563" href="Applications.Lifting.html#3552" class="Bound">ξ</a> <a id="3565" class="Symbol">(</a><a id="3566" href="Applications.Lifting.html#3532" class="Bound">generic</a> <a id="3574" href="Applications.Lifting.html#3549" class="Bound">δ</a> <a id="3576" href="Applications.Lifting.html#3542" class="Bound">x</a><a id="3577" class="Symbol">)</a>
 <a id="3580" class="Keyword">where</a>
  <a id="3588" class="Keyword">open</a> <a id="3593" href="Framework.Gentzen.LogicalRelation.html#2256" class="Module">LR.Soundness</a> <a id="3606" href="Applications.Lifting.html#3542" class="Bound">x</a> <a id="3608" class="Symbol">(</a><a id="3609" href="Applications.Lifting.html#2426" class="Function">Rη</a> <a id="3612" href="Applications.Lifting.html#3542" class="Bound">x</a><a id="3613" class="Symbol">)</a> <a id="3615" class="Symbol">(</a><a id="3616" href="Applications.Lifting.html#2527" class="Function">Rκ</a> <a id="3619" href="Applications.Lifting.html#3542" class="Bound">x</a><a id="3620" class="Symbol">)</a> <a id="3622" class="Keyword">using</a> <a id="3628" class="Symbol">(</a><a id="3629" href="Framework.Gentzen.LogicalRelation.html#2314" class="Function">FTLR</a><a id="3633" class="Symbol">)</a>

<a id="3636" class="Markup">\end{code}</a><a id="3646" class="Background">

■ A generic element for X = ι without FunExt

Because the module is parametrized by X, the special case is stated
under p : X ≡ ι.  After pattern matching on refl, Ω₀ is the identity
function on ι.  Its genericity is immediate, since the base relation is
just evaluation at x.

</a><a id="3926" class="Markup">\begin{code}</a>

<a id="Ω₀"></a><a id="3940" href="Applications.Lifting.html#3940" class="Function">Ω₀</a> <a id="3943" class="Symbol">:</a> <a id="3945" href="Applications.Lifting.html#1511" class="Bound">X</a> <a id="3947" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="3949" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a>
   <a id="3954" class="Symbol">→</a> <a id="3956" class="Symbol">{</a><a id="3957" href="Applications.Lifting.html#3957" class="Bound">Γ</a> <a id="3959" class="Symbol">:</a> <a id="3961" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="3964" class="Symbol">}</a> <a id="3966" class="Symbol">→</a> <a id="3968" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="3970" href="Applications.Lifting.html#3957" class="Bound">Γ</a> <a id="3972" href="Framework.Gentzen.Translation.html#1024" class="Function Operator">⟨</a> <a id="3974" href="Applications.Lifting.html#1511" class="Bound">X</a> <a id="3976" href="Framework.Gentzen.Translation.html#1024" class="Function Operator">⟩ᴶ</a>
<a id="3979" href="Applications.Lifting.html#3940" class="Function">Ω₀</a> <a id="3982" href="Preliminaries.html#825" class="InductiveConstructor">refl</a> <a id="3987" class="Symbol">=</a> <a id="3989" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="3993" href="SystemT.Base.html#1898" class="Function">ν₀</a>
       <a id="4003" class="Comment">-- λ(n : ι). n</a>

<a id="R[Ω₀]"></a><a id="4019" href="Applications.Lifting.html#4019" class="Function">R[Ω₀]</a> <a id="4025" class="Symbol">:</a> <a id="4027" class="Symbol">(</a><a id="4028" href="Applications.Lifting.html#4028" class="Bound">p</a> <a id="4030" class="Symbol">:</a> <a id="4032" href="Applications.Lifting.html#1511" class="Bound">X</a> <a id="4034" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="4036" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="4037" class="Symbol">)</a> <a id="4039" class="Symbol">→</a> <a id="4041" class="Symbol">{</a><a id="4042" href="Applications.Lifting.html#4042" class="Bound">Γ</a> <a id="4044" class="Symbol">:</a> <a id="4046" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="4049" class="Symbol">}</a> <a id="4051" class="Symbol">→</a> <a id="4053" href="Framework.Gentzen.Genericity.html#695" class="Function">is-generic</a> <a id="4064" class="Symbol">(</a><a id="4065" href="Applications.Lifting.html#3940" class="Function">Ω₀</a> <a id="4068" href="Applications.Lifting.html#4028" class="Bound">p</a> <a id="4070" class="Symbol">{</a><a id="4071" href="Applications.Lifting.html#4042" class="Bound">Γ</a><a id="4072" class="Symbol">})</a>
<a id="4075" href="Applications.Lifting.html#4019" class="Function">R[Ω₀]</a> <a id="4081" href="Preliminaries.html#825" class="InductiveConstructor">refl</a> <a id="4086" class="Symbol">_</a> <a id="4088" class="Symbol">_</a> <a id="4090" class="Symbol">=</a> <a id="4092" href="Preliminaries.html#825" class="InductiveConstructor">refl</a>

<a id="Cor[ι]"></a><a id="4098" href="Applications.Lifting.html#4098" class="Function">Cor[ι]</a> <a id="4105" class="Symbol">:</a> <a id="4107" class="Symbol">(</a><a id="4108" href="Applications.Lifting.html#4108" class="Bound">p</a> <a id="4110" class="Symbol">:</a> <a id="4112" href="Applications.Lifting.html#1511" class="Bound">X</a> <a id="4114" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="4116" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="4117" class="Symbol">)</a>
       <a id="4126" class="Symbol">→</a> <a id="4128" class="Symbol">{</a><a id="4129" href="Applications.Lifting.html#4129" class="Bound">Γ</a> <a id="4131" class="Symbol">:</a> <a id="4133" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="4136" class="Symbol">}</a>
       <a id="4145" class="Symbol">→</a> <a id="4147" class="Symbol">(</a><a id="4148" href="Applications.Lifting.html#4148" class="Bound">f</a> <a id="4150" class="Symbol">:</a> <a id="4152" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="4154" href="Applications.Lifting.html#4129" class="Bound">Γ</a> <a id="4156" class="Symbol">(</a><a id="4157" href="Applications.Lifting.html#1511" class="Bound">X</a> <a id="4159" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="4161" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="4162" class="Symbol">))</a>
       <a id="4172" class="Symbol">→</a> <a id="4174" class="Symbol">(</a><a id="4175" href="Applications.Lifting.html#4175" class="Bound">x</a> <a id="4177" class="Symbol">:</a> <a id="4179" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="4181" href="Applications.Lifting.html#1511" class="Bound">X</a> <a id="4183" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a><a id="4185" class="Symbol">)</a>
       <a id="4194" class="Symbol">→</a> <a id="4196" class="Symbol">{</a><a id="4197" href="Applications.Lifting.html#4197" class="Bound">γ</a> <a id="4199" class="Symbol">:</a> <a id="4201" href="SystemT.Base.html#1280" class="Function Operator">⟦</a> <a id="4203" href="Applications.Lifting.html#4129" class="Bound">Γ</a> <a id="4205" href="SystemT.Base.html#1280" class="Function Operator">⟧ˣ</a><a id="4207" class="Symbol">}</a> <a id="4209" class="Symbol">{</a><a id="4210" href="Applications.Lifting.html#4210" class="Bound">δ</a> <a id="4212" class="Symbol">:</a> <a id="4214" href="SystemT.Base.html#1280" class="Function Operator">⟦</a> <a id="4216" href="Framework.Gentzen.Translation.html#1142" class="Function Operator">⟪</a> <a id="4218" href="Applications.Lifting.html#4129" class="Bound">Γ</a> <a id="4220" href="Framework.Gentzen.Translation.html#1142" class="Function Operator">⟫ᴶ</a> <a id="4223" href="SystemT.Base.html#1280" class="Function Operator">⟧ˣ</a><a id="4225" class="Symbol">}</a>
       <a id="4234" class="Symbol">→</a> <a id="4236" href="Applications.Lifting.html#2856" class="Function">Rˣ</a> <a id="4239" href="Applications.Lifting.html#4175" class="Bound">x</a> <a id="4241" href="Applications.Lifting.html#4197" class="Bound">γ</a> <a id="4243" href="Applications.Lifting.html#4210" class="Bound">δ</a>
       <a id="4252" class="Symbol">→</a> <a id="4254" href="SystemT.Base.html#1464" class="Function Operator">⟦</a> <a id="4256" href="Applications.Lifting.html#4148" class="Bound">f</a> <a id="4258" href="SystemT.Base.html#1464" class="Function Operator">⟧ᵐ</a> <a id="4261" href="Applications.Lifting.html#4197" class="Bound">γ</a> <a id="4263" href="Applications.Lifting.html#4175" class="Bound">x</a> <a id="4265" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="4267" href="SystemT.Base.html#1464" class="Function Operator">⟦</a> <a id="4269" href="Applications.Lifting.html#4148" class="Bound">f</a> <a id="4271" href="Framework.Gentzen.Translation.html#1626" class="Function Operator">ᴶ</a> <a id="4273" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="4275" href="Applications.Lifting.html#3940" class="Function">Ω₀</a> <a id="4278" href="Applications.Lifting.html#4108" class="Bound">p</a> <a id="4280" href="SystemT.Base.html#1464" class="Function Operator">⟧ᵐ</a> <a id="4283" href="Applications.Lifting.html#4210" class="Bound">δ</a> <a id="4285" href="Applications.Lifting.html#4175" class="Bound">x</a>
<a id="4287" href="Applications.Lifting.html#4098" class="Function">Cor[ι]</a> <a id="4294" href="Preliminaries.html#825" class="InductiveConstructor">refl</a> <a id="4299" class="Symbol">=</a> <a id="4301" href="Applications.Lifting.html#3332" class="Function">Cor</a> <a id="4305" class="Symbol">(</a><a id="4306" href="Applications.Lifting.html#3940" class="Function">Ω₀</a> <a id="4309" href="Preliminaries.html#825" class="InductiveConstructor">refl</a><a id="4313" class="Symbol">)</a> <a id="4315" class="Symbol">(</a><a id="4316" href="Applications.Lifting.html#4019" class="Function">R[Ω₀]</a> <a id="4322" href="Preliminaries.html#825" class="InductiveConstructor">refl</a><a id="4326" class="Symbol">)</a>

<a id="4329" class="Markup">\end{code}</a><a id="4339" class="Background">

■ A generic element for X = ι ⇾ ι without FunExt

After specializing X to ι ⇾ ι, a translated input of type Xᴶ has type
Jι ⇾ Jι, that is, (X ⇾ ι) ⇾ (X ⇾ ι).  The generic element Ω₁ is the
expected generic oracle: given a query f : X ⇾ ι and an input
α : ι ⇾ ι, it returns α (f α).

To prove genericity, fix x : ⟦ ι ⇾ ι ⟧ʸ.  The function clause of R asks
us to send related inputs to related outputs.  Thus, from Rι x n h,
which unfolds to n ≡ h x, we must prove x n ≡ x (h x).  This follows
by congruence of the fixed function x.  No equality between functions is
constructed, so function extensionality is unnecessary.

</a><a id="4962" class="Markup">\begin{code}</a>

<a id="Ω₁"></a><a id="4976" href="Applications.Lifting.html#4976" class="Function">Ω₁</a> <a id="4979" class="Symbol">:</a> <a id="4981" href="Applications.Lifting.html#1511" class="Bound">X</a> <a id="4983" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="4985" class="Symbol">(</a><a id="4986" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="4988" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="4990" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="4991" class="Symbol">)</a>
   <a id="4996" class="Symbol">→</a> <a id="4998" class="Symbol">{</a><a id="4999" href="Applications.Lifting.html#4999" class="Bound">Γ</a> <a id="5001" class="Symbol">:</a> <a id="5003" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="5006" class="Symbol">}</a> <a id="5008" class="Symbol">→</a> <a id="5010" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="5012" href="Applications.Lifting.html#4999" class="Bound">Γ</a> <a id="5014" href="Framework.Gentzen.Translation.html#1024" class="Function Operator">⟨</a> <a id="5016" href="Applications.Lifting.html#1511" class="Bound">X</a> <a id="5018" href="Framework.Gentzen.Translation.html#1024" class="Function Operator">⟩ᴶ</a>
<a id="5021" href="Applications.Lifting.html#4976" class="Function">Ω₁</a> <a id="5024" href="Preliminaries.html#825" class="InductiveConstructor">refl</a> <a id="5029" class="Symbol">=</a> <a id="5031" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="5035" class="Symbol">(</a><a id="5036" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="5040" class="Symbol">(</a><a id="5041" href="SystemT.Base.html#1898" class="Function">ν₀</a> <a id="5044" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="5046" class="Symbol">(</a><a id="5047" href="SystemT.Base.html#1951" class="Function">ν₁</a> <a id="5050" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="5052" href="SystemT.Base.html#1898" class="Function">ν₀</a><a id="5054" class="Symbol">)))</a>
       <a id="5065" class="Comment">-- λ(f : (ι ⇾ ι) ⇾ ι). λ(α : ι ⇾ ι). α (f α)</a>

<a id="R[Ω₁]"></a><a id="5111" href="Applications.Lifting.html#5111" class="Function">R[Ω₁]</a> <a id="5117" class="Symbol">:</a> <a id="5119" class="Symbol">(</a><a id="5120" href="Applications.Lifting.html#5120" class="Bound">p</a> <a id="5122" class="Symbol">:</a> <a id="5124" href="Applications.Lifting.html#1511" class="Bound">X</a> <a id="5126" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="5128" class="Symbol">(</a><a id="5129" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="5131" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="5133" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="5134" class="Symbol">))</a> <a id="5137" class="Symbol">→</a> <a id="5139" class="Symbol">{</a><a id="5140" href="Applications.Lifting.html#5140" class="Bound">Γ</a> <a id="5142" class="Symbol">:</a> <a id="5144" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="5147" class="Symbol">}</a> <a id="5149" class="Symbol">→</a> <a id="5151" href="Framework.Gentzen.Genericity.html#695" class="Function">is-generic</a> <a id="5162" class="Symbol">(</a><a id="5163" href="Applications.Lifting.html#4976" class="Function">Ω₁</a> <a id="5166" href="Applications.Lifting.html#5120" class="Bound">p</a> <a id="5168" class="Symbol">{</a><a id="5169" href="Applications.Lifting.html#5140" class="Bound">Γ</a><a id="5170" class="Symbol">})</a>
<a id="5173" href="Applications.Lifting.html#5111" class="Function">R[Ω₁]</a> <a id="5179" href="Preliminaries.html#825" class="InductiveConstructor">refl</a> <a id="5184" href="Applications.Lifting.html#5184" class="Bound">γ</a> <a id="5186" href="Applications.Lifting.html#5186" class="Bound">x</a> <a id="5188" href="Applications.Lifting.html#5188" class="Bound">p</a> <a id="5190" class="Symbol">=</a> <a id="5192" href="Preliminaries.html#839" class="Function">ap</a> <a id="5195" href="Applications.Lifting.html#5186" class="Bound">x</a> <a id="5197" href="Applications.Lifting.html#5188" class="Bound">p</a>

<a id="Cor[ι⇾ι]"></a><a id="5200" href="Applications.Lifting.html#5200" class="Function">Cor[ι⇾ι]</a> <a id="5209" class="Symbol">:</a> <a id="5211" class="Symbol">(</a><a id="5212" href="Applications.Lifting.html#5212" class="Bound">p</a> <a id="5214" class="Symbol">:</a> <a id="5216" href="Applications.Lifting.html#1511" class="Bound">X</a> <a id="5218" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="5220" class="Symbol">(</a><a id="5221" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="5223" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="5225" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="5226" class="Symbol">))</a>
         <a id="5238" class="Symbol">→</a> <a id="5240" class="Symbol">{</a><a id="5241" href="Applications.Lifting.html#5241" class="Bound">Γ</a> <a id="5243" class="Symbol">:</a> <a id="5245" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="5248" class="Symbol">}</a>
         <a id="5259" class="Symbol">→</a> <a id="5261" class="Symbol">(</a><a id="5262" href="Applications.Lifting.html#5262" class="Bound">f</a> <a id="5264" class="Symbol">:</a> <a id="5266" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="5268" href="Applications.Lifting.html#5241" class="Bound">Γ</a> <a id="5270" class="Symbol">(</a><a id="5271" href="Applications.Lifting.html#1511" class="Bound">X</a> <a id="5273" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="5275" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="5276" class="Symbol">))</a>
         <a id="5288" class="Symbol">→</a> <a id="5290" class="Symbol">(</a><a id="5291" href="Applications.Lifting.html#5291" class="Bound">x</a> <a id="5293" class="Symbol">:</a> <a id="5295" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="5297" href="Applications.Lifting.html#1511" class="Bound">X</a> <a id="5299" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a><a id="5301" class="Symbol">)</a>
         <a id="5312" class="Symbol">→</a> <a id="5314" class="Symbol">{</a><a id="5315" href="Applications.Lifting.html#5315" class="Bound">γ</a> <a id="5317" class="Symbol">:</a> <a id="5319" href="SystemT.Base.html#1280" class="Function Operator">⟦</a> <a id="5321" href="Applications.Lifting.html#5241" class="Bound">Γ</a> <a id="5323" href="SystemT.Base.html#1280" class="Function Operator">⟧ˣ</a><a id="5325" class="Symbol">}</a> <a id="5327" class="Symbol">{</a><a id="5328" href="Applications.Lifting.html#5328" class="Bound">δ</a> <a id="5330" class="Symbol">:</a> <a id="5332" href="SystemT.Base.html#1280" class="Function Operator">⟦</a> <a id="5334" href="Framework.Gentzen.Translation.html#1142" class="Function Operator">⟪</a> <a id="5336" href="Applications.Lifting.html#5241" class="Bound">Γ</a> <a id="5338" href="Framework.Gentzen.Translation.html#1142" class="Function Operator">⟫ᴶ</a> <a id="5341" href="SystemT.Base.html#1280" class="Function Operator">⟧ˣ</a><a id="5343" class="Symbol">}</a>
         <a id="5354" class="Symbol">→</a> <a id="5356" href="Applications.Lifting.html#2856" class="Function">Rˣ</a> <a id="5359" href="Applications.Lifting.html#5291" class="Bound">x</a> <a id="5361" href="Applications.Lifting.html#5315" class="Bound">γ</a> <a id="5363" href="Applications.Lifting.html#5328" class="Bound">δ</a>
         <a id="5374" class="Symbol">→</a> <a id="5376" href="SystemT.Base.html#1464" class="Function Operator">⟦</a> <a id="5378" href="Applications.Lifting.html#5262" class="Bound">f</a> <a id="5380" href="SystemT.Base.html#1464" class="Function Operator">⟧ᵐ</a> <a id="5383" href="Applications.Lifting.html#5315" class="Bound">γ</a> <a id="5385" href="Applications.Lifting.html#5291" class="Bound">x</a> <a id="5387" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="5389" href="SystemT.Base.html#1464" class="Function Operator">⟦</a> <a id="5391" href="Applications.Lifting.html#5262" class="Bound">f</a> <a id="5393" href="Framework.Gentzen.Translation.html#1626" class="Function Operator">ᴶ</a> <a id="5395" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="5397" href="Applications.Lifting.html#4976" class="Function">Ω₁</a> <a id="5400" href="Applications.Lifting.html#5212" class="Bound">p</a> <a id="5402" href="SystemT.Base.html#1464" class="Function Operator">⟧ᵐ</a> <a id="5405" href="Applications.Lifting.html#5328" class="Bound">δ</a> <a id="5407" href="Applications.Lifting.html#5291" class="Bound">x</a>
<a id="5409" href="Applications.Lifting.html#5200" class="Function">Cor[ι⇾ι]</a> <a id="5418" href="Preliminaries.html#825" class="InductiveConstructor">refl</a> <a id="5423" class="Symbol">=</a> <a id="5425" href="Applications.Lifting.html#3332" class="Function">Cor</a> <a id="5429" class="Symbol">(</a><a id="5430" href="Applications.Lifting.html#4976" class="Function">Ω₁</a> <a id="5433" href="Preliminaries.html#825" class="InductiveConstructor">refl</a><a id="5437" class="Symbol">)</a> <a id="5439" class="Symbol">(</a><a id="5440" href="Applications.Lifting.html#5111" class="Function">R[Ω₁]</a> <a id="5446" href="Preliminaries.html#825" class="InductiveConstructor">refl</a><a id="5450" class="Symbol">)</a>

<a id="5453" class="Markup">\end{code}</a><a id="5463" class="Background">

■ A generic element for arbitrary X

For arbitrary X, the generic element is constructed uniformly.  For each
type ρ, the term up turns an X-indexed ρ-value into a translated value
of type ⟨ ρ ⟩ᴶ.  Conversely, down observes a translated value at a given
x : X and returns an ordinary ρ-value.  The two maps are mutually
recursive at function types: up uses down on the domain, while down uses
up on the domain.

The candidate generic element is obtained by applying up at type X to
the identity function on X.

</a><a id="5976" class="Markup">\begin{code}</a>

<a id="up"></a><a id="5990" href="Applications.Lifting.html#5990" class="Function">up</a>   <a id="5995" class="Symbol">:</a> <a id="5997" class="Symbol">(</a><a id="5998" href="Applications.Lifting.html#5998" class="Bound">ρ</a> <a id="6000" class="Symbol">:</a> <a id="6002" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="6004" class="Symbol">)</a>
     <a id="6011" class="Symbol">→</a> <a id="6013" class="Symbol">{</a><a id="6014" href="Applications.Lifting.html#6014" class="Bound">Γ</a> <a id="6016" class="Symbol">:</a> <a id="6018" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="6021" class="Symbol">}</a>
     <a id="6028" class="Symbol">→</a> <a id="6030" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="6032" href="Applications.Lifting.html#6014" class="Bound">Γ</a> <a id="6034" class="Symbol">((</a><a id="6036" href="Applications.Lifting.html#1511" class="Bound">X</a> <a id="6038" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="6040" href="Applications.Lifting.html#5998" class="Bound">ρ</a><a id="6041" class="Symbol">)</a> <a id="6043" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="6045" href="Framework.Gentzen.Translation.html#1024" class="Function Operator">⟨</a> <a id="6047" href="Applications.Lifting.html#5998" class="Bound">ρ</a> <a id="6049" href="Framework.Gentzen.Translation.html#1024" class="Function Operator">⟩ᴶ</a><a id="6051" class="Symbol">)</a>

<a id="down"></a><a id="6054" href="Applications.Lifting.html#6054" class="Function">down</a> <a id="6059" class="Symbol">:</a> <a id="6061" class="Symbol">(</a><a id="6062" href="Applications.Lifting.html#6062" class="Bound">ρ</a> <a id="6064" class="Symbol">:</a> <a id="6066" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="6068" class="Symbol">)</a>
     <a id="6075" class="Symbol">→</a> <a id="6077" class="Symbol">{</a><a id="6078" href="Applications.Lifting.html#6078" class="Bound">Γ</a> <a id="6080" class="Symbol">:</a> <a id="6082" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="6085" class="Symbol">}</a>
     <a id="6092" class="Symbol">→</a> <a id="6094" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="6096" href="Applications.Lifting.html#6078" class="Bound">Γ</a> <a id="6098" class="Symbol">(</a><a id="6099" href="Framework.Gentzen.Translation.html#1024" class="Function Operator">⟨</a> <a id="6101" href="Applications.Lifting.html#6062" class="Bound">ρ</a> <a id="6103" href="Framework.Gentzen.Translation.html#1024" class="Function Operator">⟩ᴶ</a> <a id="6106" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="6108" href="Applications.Lifting.html#1511" class="Bound">X</a> <a id="6110" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="6112" href="Applications.Lifting.html#6062" class="Bound">ρ</a><a id="6113" class="Symbol">)</a>

<a id="6116" href="Applications.Lifting.html#5990" class="Function">up</a> <a id="6119" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="6121" class="Symbol">=</a> <a id="6123" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="6127" href="SystemT.Base.html#1898" class="Function">ν₀</a>
    <a id="6134" class="Comment">-- λ(f : X ⇾ ι). f</a>

<a id="6154" href="Applications.Lifting.html#5990" class="Function">up</a> <a id="6157" class="Symbol">(</a><a id="6158" href="Applications.Lifting.html#6158" class="Bound">σ</a> <a id="6160" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="6162" href="Applications.Lifting.html#6162" class="Bound">τ</a><a id="6163" class="Symbol">)</a> <a id="6165" class="Symbol">=</a> <a id="6167" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="6171" class="Symbol">(</a><a id="6172" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="6176" class="Symbol">(</a><a id="6177" href="Applications.Lifting.html#5990" class="Function">up</a> <a id="6180" href="Applications.Lifting.html#6162" class="Bound">τ</a> <a id="6182" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="6184" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="6188" class="Symbol">(</a><a id="6189" href="SystemT.Base.html#2016" class="Function">ν₂</a> <a id="6192" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="6194" href="SystemT.Base.html#1898" class="Function">ν₀</a> <a id="6197" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="6199" class="Symbol">(</a><a id="6200" href="Applications.Lifting.html#6054" class="Function">down</a> <a id="6205" href="Applications.Lifting.html#6158" class="Bound">σ</a> <a id="6207" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="6209" href="SystemT.Base.html#1951" class="Function">ν₁</a> <a id="6212" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="6214" href="SystemT.Base.html#1898" class="Function">ν₀</a><a id="6216" class="Symbol">))))</a>
          <a id="6231" class="Comment">-- λ(f : X ⇾ σ ⇾ τ). λ(a : σᴶ). up τ (λ(x : X). f x (down σ a x))</a>

<a id="6298" href="Applications.Lifting.html#5990" class="Function">up</a> <a id="6301" class="Symbol">(</a><a id="6302" href="Applications.Lifting.html#6302" class="Bound">σ</a> <a id="6304" href="SystemT.Base.html#547" class="InductiveConstructor Operator">⊠</a> <a id="6306" href="Applications.Lifting.html#6306" class="Bound">τ</a><a id="6307" class="Symbol">)</a> <a id="6309" class="Symbol">=</a> <a id="6311" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="6315" class="Symbol">(</a><a id="6316" href="SystemT.Base.html#1003" class="InductiveConstructor">Pair</a> <a id="6321" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="6323" class="Symbol">(</a><a id="6324" href="Applications.Lifting.html#5990" class="Function">up</a> <a id="6327" href="Applications.Lifting.html#6302" class="Bound">σ</a> <a id="6329" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="6331" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="6335" class="Symbol">(</a><a id="6336" href="SystemT.Base.html#1044" class="InductiveConstructor">Pr1</a> <a id="6340" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="6342" class="Symbol">(</a><a id="6343" href="SystemT.Base.html#1951" class="Function">ν₁</a> <a id="6346" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="6348" href="SystemT.Base.html#1898" class="Function">ν₀</a><a id="6350" class="Symbol">)))</a>
                       <a id="6377" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="6379" class="Symbol">(</a><a id="6380" href="Applications.Lifting.html#5990" class="Function">up</a> <a id="6383" href="Applications.Lifting.html#6306" class="Bound">τ</a> <a id="6385" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="6387" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="6391" class="Symbol">(</a><a id="6392" href="SystemT.Base.html#1081" class="InductiveConstructor">Pr2</a> <a id="6396" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="6398" class="Symbol">(</a><a id="6399" href="SystemT.Base.html#1951" class="Function">ν₁</a> <a id="6402" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="6404" href="SystemT.Base.html#1898" class="Function">ν₀</a><a id="6406" class="Symbol">))))</a>
          <a id="6421" class="Comment">-- λ(f : X ⇾ σ ⊠ τ). ⟨ up σ (pr₁ ∘ f) , up τ (pr₂ ∘ f) ⟩</a>

<a id="6479" href="Applications.Lifting.html#6054" class="Function">down</a> <a id="6484" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="6486" class="Symbol">=</a> <a id="6488" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="6492" href="SystemT.Base.html#1898" class="Function">ν₀</a>
      <a id="6501" class="Comment">-- λ(f : X ⇾ ι). f</a>

<a id="6521" href="Applications.Lifting.html#6054" class="Function">down</a> <a id="6526" class="Symbol">(</a><a id="6527" href="Applications.Lifting.html#6527" class="Bound">σ</a> <a id="6529" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="6531" href="Applications.Lifting.html#6531" class="Bound">τ</a><a id="6532" class="Symbol">)</a> <a id="6534" class="Symbol">=</a> <a id="6536" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="6540" class="Symbol">(</a><a id="6541" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="6545" class="Symbol">(</a><a id="6546" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="6550" class="Symbol">(</a><a id="6551" href="Applications.Lifting.html#6054" class="Function">down</a> <a id="6556" href="Applications.Lifting.html#6531" class="Bound">τ</a> <a id="6558" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="6560" class="Symbol">(</a><a id="6561" href="SystemT.Base.html#2016" class="Function">ν₂</a> <a id="6564" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="6566" class="Symbol">(</a><a id="6567" href="Applications.Lifting.html#5990" class="Function">up</a> <a id="6570" href="Applications.Lifting.html#6527" class="Bound">σ</a> <a id="6572" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="6574" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="6578" href="SystemT.Base.html#1951" class="Function">ν₁</a><a id="6580" class="Symbol">))</a> <a id="6583" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="6585" href="SystemT.Base.html#1951" class="Function">ν₁</a><a id="6587" class="Symbol">)))</a>
            <a id="6603" class="Comment">-- λ(f : σᴶ ⇾ τᴶ). λ(x : X). λ(a : σ). down τ (f (up σ (λ(z : X). a))) x</a>

<a id="6677" href="Applications.Lifting.html#6054" class="Function">down</a> <a id="6682" class="Symbol">(</a><a id="6683" href="Applications.Lifting.html#6683" class="Bound">σ</a> <a id="6685" href="SystemT.Base.html#547" class="InductiveConstructor Operator">⊠</a> <a id="6687" href="Applications.Lifting.html#6687" class="Bound">τ</a><a id="6688" class="Symbol">)</a> <a id="6690" class="Symbol">=</a> <a id="6692" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="6696" class="Symbol">(</a><a id="6697" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="6701" class="Symbol">(</a><a id="6702" href="SystemT.Base.html#1003" class="InductiveConstructor">Pair</a> <a id="6707" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="6709" class="Symbol">(</a><a id="6710" href="Applications.Lifting.html#6054" class="Function">down</a> <a id="6715" href="Applications.Lifting.html#6683" class="Bound">σ</a> <a id="6717" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="6719" class="Symbol">(</a><a id="6720" href="SystemT.Base.html#1044" class="InductiveConstructor">Pr1</a> <a id="6724" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="6726" href="SystemT.Base.html#1951" class="Function">ν₁</a><a id="6728" class="Symbol">)</a> <a id="6730" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="6732" href="SystemT.Base.html#1898" class="Function">ν₀</a><a id="6734" class="Symbol">)</a>
                              <a id="6766" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="6768" class="Symbol">(</a><a id="6769" href="Applications.Lifting.html#6054" class="Function">down</a> <a id="6774" href="Applications.Lifting.html#6687" class="Bound">τ</a> <a id="6776" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="6778" class="Symbol">(</a><a id="6779" href="SystemT.Base.html#1081" class="InductiveConstructor">Pr2</a> <a id="6783" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="6785" href="SystemT.Base.html#1951" class="Function">ν₁</a><a id="6787" class="Symbol">)</a> <a id="6789" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="6791" href="SystemT.Base.html#1898" class="Function">ν₀</a><a id="6793" class="Symbol">)))</a>
            <a id="6809" class="Comment">-- λ(w : σᴶ ⊠ τᴶ). λ(x : X). ⟨ down σ (pr₁ w) x , down τ (pr₂ w) x ⟩</a>

<a id="Ω"></a><a id="6879" href="Applications.Lifting.html#6879" class="Function">Ω</a> <a id="6881" class="Symbol">:</a> <a id="6883" class="Symbol">{</a><a id="6884" href="Applications.Lifting.html#6884" class="Bound">Γ</a> <a id="6886" class="Symbol">:</a> <a id="6888" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="6891" class="Symbol">}</a> <a id="6893" class="Symbol">→</a> <a id="6895" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="6897" href="Applications.Lifting.html#6884" class="Bound">Γ</a> <a id="6899" href="Framework.Gentzen.Translation.html#1024" class="Function Operator">⟨</a> <a id="6901" href="Applications.Lifting.html#1511" class="Bound">X</a> <a id="6903" href="Framework.Gentzen.Translation.html#1024" class="Function Operator">⟩ᴶ</a>
<a id="6906" href="Applications.Lifting.html#6879" class="Function">Ω</a> <a id="6908" class="Symbol">=</a> <a id="6910" href="Applications.Lifting.html#5990" class="Function">up</a> <a id="6913" href="Applications.Lifting.html#1511" class="Bound">X</a> <a id="6915" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="6917" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="6921" href="SystemT.Base.html#1898" class="Function">ν₀</a>
 <a id="6925" class="Comment">-- up X (λ(x : X). x)</a>

<a id="6948" class="Markup">\end{code}</a><a id="6958" class="Background">

■ Genericity of Ω for arbitrary X

The proofs R[up] and R→down express the two compatibility properties of
up and down.  The lemma R[up] says that up maps an X-indexed value F to
a translated value related to F x.  The lemma R→down says that, if an
ordinary value is related to a translated value, then down recovers that
ordinary value at x.

The only use of function extensionality is in the function-type case of
R→down, where pointwise equalities are assembled into an equality of
functions.  Hence the general proof that Ω is generic requires FunExt,
even though the concrete cases X = ι and X = ι ⇾ ι do not.

</a><a id="7576" class="Markup">\begin{code}</a>

<a id="R[up]"></a><a id="7590" href="Applications.Lifting.html#7590" class="Function">R[up]</a> <a id="7596" class="Symbol">:</a> <a id="7598" href="Preliminaries.html#1625" class="Function">FunExt</a> <a id="7605" class="Symbol">→</a> <a id="7607" class="Symbol">{</a><a id="7608" href="Applications.Lifting.html#7608" class="Bound">Γ</a> <a id="7610" class="Symbol">:</a> <a id="7612" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="7615" class="Symbol">}</a> <a id="7617" class="Symbol">{</a><a id="7618" href="Applications.Lifting.html#7618" class="Bound">γ</a> <a id="7620" class="Symbol">:</a> <a id="7622" href="SystemT.Base.html#1280" class="Function Operator">⟦</a> <a id="7624" href="Applications.Lifting.html#7608" class="Bound">Γ</a> <a id="7626" href="SystemT.Base.html#1280" class="Function Operator">⟧ˣ</a><a id="7628" class="Symbol">}</a>
      <a id="7636" class="Symbol">→</a> <a id="7638" class="Symbol">(</a><a id="7639" href="Applications.Lifting.html#7639" class="Bound">ρ</a> <a id="7641" class="Symbol">:</a> <a id="7643" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="7645" class="Symbol">)</a> <a id="7647" class="Symbol">(</a><a id="7648" href="Applications.Lifting.html#7648" class="Bound">x</a> <a id="7650" class="Symbol">:</a> <a id="7652" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="7654" href="Applications.Lifting.html#1511" class="Bound">X</a> <a id="7656" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a><a id="7658" class="Symbol">)</a> <a id="7660" class="Symbol">(</a><a id="7661" href="Applications.Lifting.html#7661" class="Bound">f</a> <a id="7663" class="Symbol">:</a> <a id="7665" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="7667" href="Applications.Lifting.html#1511" class="Bound">X</a> <a id="7669" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="7671" href="Applications.Lifting.html#7639" class="Bound">ρ</a> <a id="7673" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a><a id="7675" class="Symbol">)</a>
      <a id="7683" class="Symbol">→</a> <a id="7685" href="Applications.Lifting.html#2761" class="Function">R</a> <a id="7687" href="Applications.Lifting.html#7648" class="Bound">x</a> <a id="7689" class="Symbol">(</a><a id="7690" href="Applications.Lifting.html#7661" class="Bound">f</a> <a id="7692" href="Applications.Lifting.html#7648" class="Bound">x</a><a id="7693" class="Symbol">)</a> <a id="7695" class="Symbol">(</a><a id="7696" href="SystemT.Base.html#1464" class="Function Operator">⟦</a> <a id="7698" href="Applications.Lifting.html#5990" class="Function">up</a> <a id="7701" href="Applications.Lifting.html#7639" class="Bound">ρ</a> <a id="7703" href="SystemT.Base.html#1464" class="Function Operator">⟧ᵐ</a> <a id="7706" href="Applications.Lifting.html#7618" class="Bound">γ</a> <a id="7708" href="Applications.Lifting.html#7661" class="Bound">f</a><a id="7709" class="Symbol">)</a>

<a id="R→down"></a><a id="7712" href="Applications.Lifting.html#7712" class="Function">R→down</a> <a id="7719" class="Symbol">:</a> <a id="7721" href="Preliminaries.html#1625" class="Function">FunExt</a> <a id="7728" class="Symbol">→</a> <a id="7730" class="Symbol">{</a><a id="7731" href="Applications.Lifting.html#7731" class="Bound">Γ</a> <a id="7733" class="Symbol">:</a> <a id="7735" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="7738" class="Symbol">}</a> <a id="7740" class="Symbol">{</a><a id="7741" href="Applications.Lifting.html#7741" class="Bound">γ</a> <a id="7743" class="Symbol">:</a> <a id="7745" href="SystemT.Base.html#1280" class="Function Operator">⟦</a> <a id="7747" href="Applications.Lifting.html#7731" class="Bound">Γ</a> <a id="7749" href="SystemT.Base.html#1280" class="Function Operator">⟧ˣ</a><a id="7751" class="Symbol">}</a>
       <a id="7760" class="Symbol">→</a> <a id="7762" class="Symbol">(</a><a id="7763" href="Applications.Lifting.html#7763" class="Bound">ρ</a> <a id="7765" class="Symbol">:</a> <a id="7767" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="7769" class="Symbol">)</a> <a id="7771" class="Symbol">(</a><a id="7772" href="Applications.Lifting.html#7772" class="Bound">x</a> <a id="7774" class="Symbol">:</a> <a id="7776" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="7778" href="Applications.Lifting.html#1511" class="Bound">X</a> <a id="7780" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a><a id="7782" class="Symbol">)</a>
       <a id="7791" class="Symbol">→</a> <a id="7793" class="Symbol">{</a><a id="7794" href="Applications.Lifting.html#7794" class="Bound">a</a> <a id="7796" class="Symbol">:</a> <a id="7798" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="7800" href="Applications.Lifting.html#7763" class="Bound">ρ</a> <a id="7802" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a><a id="7804" class="Symbol">}</a> <a id="7806" class="Symbol">{</a><a id="7807" href="Applications.Lifting.html#7807" class="Bound">b</a> <a id="7809" class="Symbol">:</a> <a id="7811" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="7813" href="Framework.Gentzen.Translation.html#1024" class="Function Operator">⟨</a> <a id="7815" href="Applications.Lifting.html#7763" class="Bound">ρ</a> <a id="7817" href="Framework.Gentzen.Translation.html#1024" class="Function Operator">⟩ᴶ</a> <a id="7820" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a><a id="7822" class="Symbol">}</a>
       <a id="7831" class="Symbol">→</a> <a id="7833" href="Applications.Lifting.html#2761" class="Function">R</a> <a id="7835" href="Applications.Lifting.html#7772" class="Bound">x</a> <a id="7837" href="Applications.Lifting.html#7794" class="Bound">a</a> <a id="7839" href="Applications.Lifting.html#7807" class="Bound">b</a> <a id="7841" class="Symbol">→</a> <a id="7843" href="Applications.Lifting.html#7794" class="Bound">a</a> <a id="7845" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="7847" href="SystemT.Base.html#1464" class="Function Operator">⟦</a> <a id="7849" href="Applications.Lifting.html#6054" class="Function">down</a> <a id="7854" href="Applications.Lifting.html#7763" class="Bound">ρ</a> <a id="7856" href="SystemT.Base.html#1464" class="Function Operator">⟧ᵐ</a> <a id="7859" href="Applications.Lifting.html#7741" class="Bound">γ</a> <a id="7861" href="Applications.Lifting.html#7807" class="Bound">b</a> <a id="7863" href="Applications.Lifting.html#7772" class="Bound">x</a>

<a id="7866" href="Applications.Lifting.html#7590" class="Function">R[up]</a> <a id="7872" href="Applications.Lifting.html#7872" class="Bound">funExt</a> <a id="7879" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="7881" href="Applications.Lifting.html#7881" class="Bound">x</a> <a id="7883" href="Applications.Lifting.html#7883" class="Bound">f</a> <a id="7885" class="Symbol">=</a> <a id="7887" href="Preliminaries.html#825" class="InductiveConstructor">refl</a>
<a id="7892" href="Applications.Lifting.html#7590" class="Function">R[up]</a> <a id="7898" href="Applications.Lifting.html#7898" class="Bound">funExt</a> <a id="7905" class="Symbol">{</a><a id="7906" class="Argument">γ</a> <a id="7908" class="Symbol">=</a> <a id="7910" href="Applications.Lifting.html#7910" class="Bound">γ</a><a id="7911" class="Symbol">}</a> <a id="7913" class="Symbol">(</a><a id="7914" href="Applications.Lifting.html#7914" class="Bound">σ</a> <a id="7916" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="7918" href="Applications.Lifting.html#7918" class="Bound">τ</a><a id="7919" class="Symbol">)</a> <a id="7921" href="Applications.Lifting.html#7921" class="Bound">x</a> <a id="7923" href="Applications.Lifting.html#7923" class="Bound">f</a> <a id="7925" class="Symbol">{</a><a id="7926" href="Applications.Lifting.html#7926" class="Bound">u</a><a id="7927" class="Symbol">}</a> <a id="7929" class="Symbol">{</a><a id="7930" href="Applications.Lifting.html#7930" class="Bound">h</a><a id="7931" class="Symbol">}</a> <a id="7933" href="Applications.Lifting.html#7933" class="Bound">θ</a> <a id="7935" class="Symbol">=</a> <a id="7937" href="Applications.Lifting.html#8335" class="Function">goal</a>
 <a id="7943" class="Keyword">where</a>
  <a id="7951" href="Applications.Lifting.html#7951" class="Function">up-τ</a> <a id="7956" class="Symbol">:</a> <a id="7958" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="7960" class="Symbol">(</a><a id="7961" href="Applications.Lifting.html#1511" class="Bound">X</a> <a id="7963" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="7965" href="Applications.Lifting.html#7918" class="Bound">τ</a><a id="7966" class="Symbol">)</a> <a id="7968" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="7970" href="Framework.Gentzen.Translation.html#1024" class="Function Operator">⟨</a> <a id="7972" href="Applications.Lifting.html#7918" class="Bound">τ</a> <a id="7974" href="Framework.Gentzen.Translation.html#1024" class="Function Operator">⟩ᴶ</a> <a id="7977" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a>
  <a id="7982" href="Applications.Lifting.html#7951" class="Function">up-τ</a> <a id="7987" class="Symbol">=</a> <a id="7989" href="SystemT.Base.html#1464" class="Function Operator">⟦</a> <a id="7991" href="Applications.Lifting.html#5990" class="Function">up</a> <a id="7994" href="Applications.Lifting.html#7918" class="Bound">τ</a> <a id="7996" href="SystemT.Base.html#1464" class="Function Operator">⟧ᵐ</a> <a id="7999" class="Symbol">((</a><a id="8001" href="Applications.Lifting.html#7910" class="Bound">γ</a> <a id="8003" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="8005" href="Applications.Lifting.html#7923" class="Bound">f</a><a id="8006" class="Symbol">)</a> <a id="8008" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="8010" href="Applications.Lifting.html#7930" class="Bound">h</a><a id="8011" class="Symbol">)</a>
  <a id="8015" href="Applications.Lifting.html#8015" class="Function">down-σ</a> <a id="8022" class="Symbol">:</a> <a id="8024" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="8026" href="Framework.Gentzen.Translation.html#1024" class="Function Operator">⟨</a> <a id="8028" href="Applications.Lifting.html#7914" class="Bound">σ</a> <a id="8030" href="Framework.Gentzen.Translation.html#1024" class="Function Operator">⟩ᴶ</a> <a id="8033" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="8035" class="Symbol">(</a><a id="8036" href="Applications.Lifting.html#1511" class="Bound">X</a> <a id="8038" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="8040" href="Applications.Lifting.html#7914" class="Bound">σ</a><a id="8041" class="Symbol">)</a> <a id="8043" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a>
  <a id="8048" href="Applications.Lifting.html#8015" class="Function">down-σ</a> <a id="8055" href="Applications.Lifting.html#8055" class="Bound">u</a> <a id="8057" href="Applications.Lifting.html#8057" class="Bound">y</a> <a id="8059" class="Symbol">=</a> <a id="8061" href="SystemT.Base.html#1464" class="Function Operator">⟦</a> <a id="8063" href="Applications.Lifting.html#6054" class="Function">down</a> <a id="8068" href="Applications.Lifting.html#7914" class="Bound">σ</a> <a id="8070" href="SystemT.Base.html#1464" class="Function Operator">⟧ᵐ</a> <a id="8073" class="Symbol">(((</a><a id="8076" href="Applications.Lifting.html#7910" class="Bound">γ</a> <a id="8078" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="8080" href="Applications.Lifting.html#7923" class="Bound">f</a><a id="8081" class="Symbol">)</a> <a id="8083" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="8085" href="Applications.Lifting.html#8055" class="Bound">u</a><a id="8086" class="Symbol">)</a> <a id="8088" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="8090" href="Applications.Lifting.html#8057" class="Bound">y</a><a id="8091" class="Symbol">)</a> <a id="8093" href="Applications.Lifting.html#8055" class="Bound">u</a> <a id="8095" href="Applications.Lifting.html#8057" class="Bound">y</a>
  <a id="8099" href="Applications.Lifting.html#8099" class="Function">IH-R[up-τ]</a> <a id="8110" class="Symbol">:</a> <a id="8112" href="Applications.Lifting.html#2761" class="Function">R</a> <a id="8114" href="Applications.Lifting.html#7921" class="Bound">x</a> <a id="8116" class="Symbol">(</a><a id="8117" href="Applications.Lifting.html#7923" class="Bound">f</a> <a id="8119" href="Applications.Lifting.html#7921" class="Bound">x</a> <a id="8121" class="Symbol">(</a><a id="8122" href="Applications.Lifting.html#8015" class="Function">down-σ</a> <a id="8129" href="Applications.Lifting.html#7930" class="Bound">h</a> <a id="8131" href="Applications.Lifting.html#7921" class="Bound">x</a><a id="8132" class="Symbol">))</a> <a id="8135" class="Symbol">(</a><a id="8136" href="Applications.Lifting.html#7951" class="Function">up-τ</a> <a id="8141" class="Symbol">(λ</a> <a id="8144" href="Applications.Lifting.html#8144" class="Bound">y</a> <a id="8146" class="Symbol">→</a> <a id="8148" href="Applications.Lifting.html#7923" class="Bound">f</a> <a id="8150" href="Applications.Lifting.html#8144" class="Bound">y</a> <a id="8152" class="Symbol">(</a><a id="8153" href="Applications.Lifting.html#8015" class="Function">down-σ</a> <a id="8160" href="Applications.Lifting.html#7930" class="Bound">h</a> <a id="8162" href="Applications.Lifting.html#8144" class="Bound">y</a><a id="8163" class="Symbol">)))</a>
  <a id="8169" href="Applications.Lifting.html#8099" class="Function">IH-R[up-τ]</a> <a id="8180" class="Symbol">=</a> <a id="8182" href="Applications.Lifting.html#7590" class="Function">R[up]</a> <a id="8188" href="Applications.Lifting.html#7898" class="Bound">funExt</a> <a id="8195" class="Symbol">{</a><a id="8196" class="Argument">γ</a> <a id="8198" class="Symbol">=</a> <a id="8200" class="Symbol">(</a><a id="8201" href="Applications.Lifting.html#7910" class="Bound">γ</a> <a id="8203" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="8205" href="Applications.Lifting.html#7923" class="Bound">f</a><a id="8206" class="Symbol">)</a> <a id="8208" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="8210" href="Applications.Lifting.html#7930" class="Bound">h</a><a id="8211" class="Symbol">}</a> <a id="8213" href="Applications.Lifting.html#7918" class="Bound">τ</a> <a id="8215" href="Applications.Lifting.html#7921" class="Bound">x</a> <a id="8217" class="Symbol">(λ</a> <a id="8220" href="Applications.Lifting.html#8220" class="Bound">y</a> <a id="8222" class="Symbol">→</a> <a id="8224" href="Applications.Lifting.html#7923" class="Bound">f</a> <a id="8226" href="Applications.Lifting.html#8220" class="Bound">y</a> <a id="8228" class="Symbol">(</a><a id="8229" href="Applications.Lifting.html#8015" class="Function">down-σ</a> <a id="8236" href="Applications.Lifting.html#7930" class="Bound">h</a> <a id="8238" href="Applications.Lifting.html#8220" class="Bound">y</a><a id="8239" class="Symbol">))</a>
  <a id="8244" href="Applications.Lifting.html#8244" class="Function">IH-R→down-σ</a> <a id="8256" class="Symbol">:</a> <a id="8258" href="Applications.Lifting.html#7926" class="Bound">u</a> <a id="8260" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="8262" href="Applications.Lifting.html#8015" class="Function">down-σ</a> <a id="8269" href="Applications.Lifting.html#7930" class="Bound">h</a> <a id="8271" href="Applications.Lifting.html#7921" class="Bound">x</a>
  <a id="8275" href="Applications.Lifting.html#8244" class="Function">IH-R→down-σ</a> <a id="8287" class="Symbol">=</a> <a id="8289" href="Applications.Lifting.html#7712" class="Function">R→down</a> <a id="8296" href="Applications.Lifting.html#7898" class="Bound">funExt</a> <a id="8303" class="Symbol">{</a><a id="8304" class="Argument">γ</a> <a id="8306" class="Symbol">=</a> <a id="8308" class="Symbol">((</a><a id="8310" href="Applications.Lifting.html#7910" class="Bound">γ</a> <a id="8312" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="8314" href="Applications.Lifting.html#7923" class="Bound">f</a><a id="8315" class="Symbol">)</a> <a id="8317" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="8319" href="Applications.Lifting.html#7930" class="Bound">h</a><a id="8320" class="Symbol">)</a> <a id="8322" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="8324" href="Applications.Lifting.html#7921" class="Bound">x</a><a id="8325" class="Symbol">}</a> <a id="8327" href="Applications.Lifting.html#7914" class="Bound">σ</a> <a id="8329" href="Applications.Lifting.html#7921" class="Bound">x</a> <a id="8331" href="Applications.Lifting.html#7933" class="Bound">θ</a>
  <a id="8335" href="Applications.Lifting.html#8335" class="Function">goal</a> <a id="8340" class="Symbol">:</a> <a id="8342" href="Applications.Lifting.html#2761" class="Function">R</a> <a id="8344" href="Applications.Lifting.html#7921" class="Bound">x</a> <a id="8346" class="Symbol">(</a><a id="8347" href="Applications.Lifting.html#7923" class="Bound">f</a> <a id="8349" href="Applications.Lifting.html#7921" class="Bound">x</a> <a id="8351" href="Applications.Lifting.html#7926" class="Bound">u</a><a id="8352" class="Symbol">)</a> <a id="8354" class="Symbol">(</a><a id="8355" href="Applications.Lifting.html#7951" class="Function">up-τ</a> <a id="8360" class="Symbol">(λ</a> <a id="8363" href="Applications.Lifting.html#8363" class="Bound">y</a> <a id="8365" class="Symbol">→</a> <a id="8367" href="Applications.Lifting.html#7923" class="Bound">f</a> <a id="8369" href="Applications.Lifting.html#8363" class="Bound">y</a> <a id="8371" class="Symbol">(</a><a id="8372" href="Applications.Lifting.html#8015" class="Function">down-σ</a> <a id="8379" href="Applications.Lifting.html#7930" class="Bound">h</a> <a id="8381" href="Applications.Lifting.html#8363" class="Bound">y</a><a id="8382" class="Symbol">)))</a>
  <a id="8388" href="Applications.Lifting.html#8335" class="Function">goal</a> <a id="8393" class="Symbol">=</a> <a id="8395" href="Preliminaries.html#1247" class="Function">transport</a> <a id="8405" class="Symbol">(λ</a> <a id="8408" href="Applications.Lifting.html#8408" class="Bound">z</a> <a id="8410" class="Symbol">→</a> <a id="8412" href="Applications.Lifting.html#2761" class="Function">R</a> <a id="8414" href="Applications.Lifting.html#7921" class="Bound">x</a> <a id="8416" class="Symbol">(</a><a id="8417" href="Applications.Lifting.html#7923" class="Bound">f</a> <a id="8419" href="Applications.Lifting.html#7921" class="Bound">x</a> <a id="8421" href="Applications.Lifting.html#8408" class="Bound">z</a><a id="8422" class="Symbol">)</a> <a id="8424" class="Symbol">(</a><a id="8425" href="Applications.Lifting.html#7951" class="Function">up-τ</a> <a id="8430" class="Symbol">(λ</a> <a id="8433" href="Applications.Lifting.html#8433" class="Bound">y</a> <a id="8435" class="Symbol">→</a> <a id="8437" href="Applications.Lifting.html#7923" class="Bound">f</a> <a id="8439" href="Applications.Lifting.html#8433" class="Bound">y</a> <a id="8441" class="Symbol">(</a><a id="8442" href="Applications.Lifting.html#8015" class="Function">down-σ</a> <a id="8449" href="Applications.Lifting.html#7930" class="Bound">h</a> <a id="8451" href="Applications.Lifting.html#8433" class="Bound">y</a><a id="8452" class="Symbol">))))</a>
                   <a id="8476" class="Symbol">(</a><a id="8477" href="Preliminaries.html#1094" class="Function">sym</a> <a id="8481" href="Applications.Lifting.html#8244" class="Function">IH-R→down-σ</a><a id="8492" class="Symbol">)</a> <a id="8494" href="Applications.Lifting.html#8099" class="Function">IH-R[up-τ]</a>
<a id="8505" href="Applications.Lifting.html#7590" class="Function">R[up]</a> <a id="8511" href="Applications.Lifting.html#8511" class="Bound">funExt</a> <a id="8518" class="Symbol">{</a><a id="8519" class="Argument">γ</a> <a id="8521" class="Symbol">=</a> <a id="8523" href="Applications.Lifting.html#8523" class="Bound">γ</a><a id="8524" class="Symbol">}</a> <a id="8526" class="Symbol">(</a><a id="8527" href="Applications.Lifting.html#8527" class="Bound">σ</a> <a id="8529" href="SystemT.Base.html#547" class="InductiveConstructor Operator">⊠</a> <a id="8531" href="Applications.Lifting.html#8531" class="Bound">τ</a><a id="8532" class="Symbol">)</a> <a id="8534" href="Applications.Lifting.html#8534" class="Bound">x</a> <a id="8536" href="Applications.Lifting.html#8536" class="Bound">f</a> <a id="8538" class="Symbol">=</a>
  <a id="8542" href="Applications.Lifting.html#7590" class="Function">R[up]</a> <a id="8548" href="Applications.Lifting.html#8511" class="Bound">funExt</a> <a id="8555" class="Symbol">{</a><a id="8556" class="Argument">γ</a> <a id="8558" class="Symbol">=</a> <a id="8560" href="Applications.Lifting.html#8523" class="Bound">γ</a> <a id="8562" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="8564" href="Applications.Lifting.html#8536" class="Bound">f</a><a id="8565" class="Symbol">}</a> <a id="8567" href="Applications.Lifting.html#8527" class="Bound">σ</a> <a id="8569" href="Applications.Lifting.html#8534" class="Bound">x</a> <a id="8571" class="Symbol">(</a><a id="8572" href="Preliminaries.html#2060" class="Field">pr₁</a> <a id="8576" href="Preliminaries.html#1788" class="Function Operator">∘</a> <a id="8578" href="Applications.Lifting.html#8536" class="Bound">f</a><a id="8579" class="Symbol">)</a> <a id="8581" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a>
  <a id="8585" href="Applications.Lifting.html#7590" class="Function">R[up]</a> <a id="8591" href="Applications.Lifting.html#8511" class="Bound">funExt</a> <a id="8598" class="Symbol">{</a><a id="8599" class="Argument">γ</a> <a id="8601" class="Symbol">=</a> <a id="8603" href="Applications.Lifting.html#8523" class="Bound">γ</a> <a id="8605" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="8607" href="Applications.Lifting.html#8536" class="Bound">f</a><a id="8608" class="Symbol">}</a> <a id="8610" href="Applications.Lifting.html#8531" class="Bound">τ</a> <a id="8612" href="Applications.Lifting.html#8534" class="Bound">x</a> <a id="8614" class="Symbol">(</a><a id="8615" href="Preliminaries.html#2070" class="Field">pr₂</a> <a id="8619" href="Preliminaries.html#1788" class="Function Operator">∘</a> <a id="8621" href="Applications.Lifting.html#8536" class="Bound">f</a><a id="8622" class="Symbol">)</a>

<a id="8625" href="Applications.Lifting.html#7712" class="Function">R→down</a> <a id="8632" href="Applications.Lifting.html#8632" class="Bound">funExt</a> <a id="8639" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="8641" href="Applications.Lifting.html#8641" class="Bound">x</a> <a id="8643" href="Applications.Lifting.html#8643" class="Bound">θ</a> <a id="8645" class="Symbol">=</a> <a id="8647" href="Applications.Lifting.html#8643" class="Bound">θ</a>
<a id="8649" href="Applications.Lifting.html#7712" class="Function">R→down</a> <a id="8656" href="Applications.Lifting.html#8656" class="Bound">funExt</a> <a id="8663" class="Symbol">{</a><a id="8664" class="Argument">γ</a> <a id="8666" class="Symbol">=</a> <a id="8668" href="Applications.Lifting.html#8668" class="Bound">γ</a><a id="8669" class="Symbol">}</a> <a id="8671" class="Symbol">(</a><a id="8672" href="Applications.Lifting.html#8672" class="Bound">σ</a> <a id="8674" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="8676" href="Applications.Lifting.html#8676" class="Bound">τ</a><a id="8677" class="Symbol">)</a> <a id="8679" href="Applications.Lifting.html#8679" class="Bound">x</a> <a id="8681" class="Symbol">{</a><a id="8682" href="Applications.Lifting.html#8682" class="Bound">u</a><a id="8683" class="Symbol">}</a> <a id="8685" class="Symbol">{</a><a id="8686" class="Argument">b</a> <a id="8688" class="Symbol">=</a> <a id="8690" href="Applications.Lifting.html#8690" class="Bound">b</a><a id="8691" class="Symbol">}</a> <a id="8693" href="Applications.Lifting.html#8693" class="Bound">θ</a> <a id="8695" class="Symbol">=</a>
  <a id="8699" href="Applications.Lifting.html#8656" class="Bound">funExt</a> <a id="8706" class="Symbol">(λ</a> <a id="8709" href="Applications.Lifting.html#8709" class="Bound">a</a> <a id="8711" class="Symbol">→</a>
    <a id="8717" href="Applications.Lifting.html#7712" class="Function">R→down</a> <a id="8724" href="Applications.Lifting.html#8656" class="Bound">funExt</a> <a id="8731" class="Symbol">{</a><a id="8732" class="Argument">γ</a> <a id="8734" class="Symbol">=</a> <a id="8736" class="Symbol">((</a><a id="8738" href="Applications.Lifting.html#8668" class="Bound">γ</a> <a id="8740" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="8742" href="Applications.Lifting.html#8690" class="Bound">b</a><a id="8743" class="Symbol">)</a> <a id="8745" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="8747" href="Applications.Lifting.html#8679" class="Bound">x</a><a id="8748" class="Symbol">)</a> <a id="8750" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="8752" href="Applications.Lifting.html#8709" class="Bound">a</a><a id="8753" class="Symbol">}</a> <a id="8755" href="Applications.Lifting.html#8676" class="Bound">τ</a> <a id="8757" href="Applications.Lifting.html#8679" class="Bound">x</a>
      <a id="8765" class="Symbol">(</a><a id="8766" href="Applications.Lifting.html#8693" class="Bound">θ</a> <a id="8768" class="Symbol">(</a><a id="8769" href="Applications.Lifting.html#7590" class="Function">R[up]</a> <a id="8775" href="Applications.Lifting.html#8656" class="Bound">funExt</a> <a id="8782" class="Symbol">{</a><a id="8783" class="Argument">γ</a> <a id="8785" class="Symbol">=</a> <a id="8787" class="Symbol">((</a><a id="8789" href="Applications.Lifting.html#8668" class="Bound">γ</a> <a id="8791" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="8793" href="Applications.Lifting.html#8690" class="Bound">b</a><a id="8794" class="Symbol">)</a> <a id="8796" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="8798" href="Applications.Lifting.html#8679" class="Bound">x</a><a id="8799" class="Symbol">)</a> <a id="8801" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="8803" href="Applications.Lifting.html#8709" class="Bound">a</a><a id="8804" class="Symbol">}</a> <a id="8806" href="Applications.Lifting.html#8672" class="Bound">σ</a> <a id="8808" href="Applications.Lifting.html#8679" class="Bound">x</a> <a id="8810" class="Symbol">(λ</a> <a id="8813" href="Applications.Lifting.html#8813" class="Bound">_</a> <a id="8815" class="Symbol">→</a> <a id="8817" href="Applications.Lifting.html#8709" class="Bound">a</a><a id="8818" class="Symbol">))))</a>
<a id="8823" href="Applications.Lifting.html#7712" class="Function">R→down</a> <a id="8830" href="Applications.Lifting.html#8830" class="Bound">funExt</a> <a id="8837" class="Symbol">{</a><a id="8838" class="Argument">γ</a> <a id="8840" class="Symbol">=</a> <a id="8842" href="Applications.Lifting.html#8842" class="Bound">γ</a><a id="8843" class="Symbol">}</a> <a id="8845" class="Symbol">(</a><a id="8846" href="Applications.Lifting.html#8846" class="Bound">σ</a> <a id="8848" href="SystemT.Base.html#547" class="InductiveConstructor Operator">⊠</a> <a id="8850" href="Applications.Lifting.html#8850" class="Bound">τ</a><a id="8851" class="Symbol">)</a> <a id="8853" href="Applications.Lifting.html#8853" class="Bound">x</a> <a id="8855" class="Symbol">{</a><a id="8856" class="Argument">b</a> <a id="8858" class="Symbol">=</a> <a id="8860" href="Applications.Lifting.html#8860" class="Bound">b</a><a id="8861" class="Symbol">}</a> <a id="8863" href="Applications.Lifting.html#8863" class="Bound">θ</a> <a id="8865" class="Symbol">=</a>
  <a id="8869" href="Preliminaries.html#938" class="Function">ap²</a> <a id="8873" href="Preliminaries.html#2047" class="InductiveConstructor Operator">_,_</a> <a id="8877" class="Symbol">(</a><a id="8878" href="Applications.Lifting.html#7712" class="Function">R→down</a> <a id="8885" href="Applications.Lifting.html#8830" class="Bound">funExt</a> <a id="8892" class="Symbol">{</a><a id="8893" class="Argument">γ</a> <a id="8895" class="Symbol">=</a> <a id="8897" class="Symbol">(</a><a id="8898" href="Applications.Lifting.html#8842" class="Bound">γ</a> <a id="8900" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="8902" href="Applications.Lifting.html#8860" class="Bound">b</a><a id="8903" class="Symbol">)</a> <a id="8905" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="8907" href="Applications.Lifting.html#8853" class="Bound">x</a><a id="8908" class="Symbol">}</a> <a id="8910" href="Applications.Lifting.html#8846" class="Bound">σ</a> <a id="8912" href="Applications.Lifting.html#8853" class="Bound">x</a> <a id="8914" class="Symbol">(</a><a id="8915" href="Preliminaries.html#2060" class="Field">pr₁</a> <a id="8919" href="Applications.Lifting.html#8863" class="Bound">θ</a><a id="8920" class="Symbol">))</a>
          <a id="8933" class="Symbol">(</a><a id="8934" href="Applications.Lifting.html#7712" class="Function">R→down</a> <a id="8941" href="Applications.Lifting.html#8830" class="Bound">funExt</a> <a id="8948" class="Symbol">{</a><a id="8949" class="Argument">γ</a> <a id="8951" class="Symbol">=</a> <a id="8953" class="Symbol">(</a><a id="8954" href="Applications.Lifting.html#8842" class="Bound">γ</a> <a id="8956" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="8958" href="Applications.Lifting.html#8860" class="Bound">b</a><a id="8959" class="Symbol">)</a> <a id="8961" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="8963" href="Applications.Lifting.html#8853" class="Bound">x</a><a id="8964" class="Symbol">}</a> <a id="8966" href="Applications.Lifting.html#8850" class="Bound">τ</a> <a id="8968" href="Applications.Lifting.html#8853" class="Bound">x</a> <a id="8970" class="Symbol">(</a><a id="8971" href="Preliminaries.html#2070" class="Field">pr₂</a> <a id="8975" href="Applications.Lifting.html#8863" class="Bound">θ</a><a id="8976" class="Symbol">))</a>

<a id="R[Ω]"></a><a id="8980" href="Applications.Lifting.html#8980" class="Function">R[Ω]</a> <a id="8985" class="Symbol">:</a> <a id="8987" href="Preliminaries.html#1625" class="Function">FunExt</a>
     <a id="8999" class="Symbol">→</a> <a id="9001" class="Symbol">{</a><a id="9002" href="Applications.Lifting.html#9002" class="Bound">Γ</a> <a id="9004" class="Symbol">:</a> <a id="9006" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="9009" class="Symbol">}</a> <a id="9011" class="Symbol">→</a> <a id="9013" href="Framework.Gentzen.Genericity.html#695" class="Function">is-generic</a> <a id="9024" class="Symbol">(</a><a id="9025" href="Applications.Lifting.html#6879" class="Function">Ω</a> <a id="9027" class="Symbol">{</a><a id="9028" href="Applications.Lifting.html#9002" class="Bound">Γ</a><a id="9029" class="Symbol">})</a>
<a id="9032" href="Applications.Lifting.html#8980" class="Function">R[Ω]</a> <a id="9037" href="Applications.Lifting.html#9037" class="Bound">funExt</a> <a id="9044" href="Applications.Lifting.html#9044" class="Bound">δ</a> <a id="9046" href="Applications.Lifting.html#9046" class="Bound">x</a> <a id="9048" class="Symbol">=</a> <a id="9050" href="Applications.Lifting.html#7590" class="Function">R[up]</a> <a id="9056" href="Applications.Lifting.html#9037" class="Bound">funExt</a> <a id="9063" href="Applications.Lifting.html#1511" class="Bound">X</a> <a id="9065" href="Applications.Lifting.html#9046" class="Bound">x</a> <a id="9067" class="Symbol">(λ</a> <a id="9070" href="Applications.Lifting.html#9070" class="Bound">a</a> <a id="9072" class="Symbol">→</a> <a id="9074" href="Applications.Lifting.html#9070" class="Bound">a</a><a id="9075" class="Symbol">)</a>

<a id="9078" class="Markup">\end{code}</a><a id="9088" class="Background">

■ Representation using the uniform generic element

The context-polymorphic Ω satisfies is-generic by R[Ω].

</a><a id="9199" class="Markup">\begin{code}</a>

<a id="Cor[Ω]"></a><a id="9213" href="Applications.Lifting.html#9213" class="Function">Cor[Ω]</a> <a id="9220" class="Symbol">:</a> <a id="9222" href="Preliminaries.html#1625" class="Function">FunExt</a> <a id="9229" class="Symbol">→</a> <a id="9231" class="Symbol">{</a><a id="9232" href="Applications.Lifting.html#9232" class="Bound">Γ</a> <a id="9234" class="Symbol">:</a> <a id="9236" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="9239" class="Symbol">}</a>
       <a id="9248" class="Symbol">→</a> <a id="9250" class="Symbol">(</a><a id="9251" href="Applications.Lifting.html#9251" class="Bound">f</a> <a id="9253" class="Symbol">:</a> <a id="9255" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="9257" href="Applications.Lifting.html#9232" class="Bound">Γ</a> <a id="9259" class="Symbol">(</a><a id="9260" href="Applications.Lifting.html#1511" class="Bound">X</a> <a id="9262" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="9264" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="9265" class="Symbol">))</a>
       <a id="9275" class="Symbol">→</a> <a id="9277" class="Symbol">(</a><a id="9278" href="Applications.Lifting.html#9278" class="Bound">x</a> <a id="9280" class="Symbol">:</a> <a id="9282" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="9284" href="Applications.Lifting.html#1511" class="Bound">X</a> <a id="9286" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a><a id="9288" class="Symbol">)</a>
       <a id="9297" class="Symbol">→</a> <a id="9299" class="Symbol">{</a><a id="9300" href="Applications.Lifting.html#9300" class="Bound">γ</a> <a id="9302" class="Symbol">:</a> <a id="9304" href="SystemT.Base.html#1280" class="Function Operator">⟦</a> <a id="9306" href="Applications.Lifting.html#9232" class="Bound">Γ</a> <a id="9308" href="SystemT.Base.html#1280" class="Function Operator">⟧ˣ</a><a id="9310" class="Symbol">}</a> <a id="9312" class="Symbol">{</a><a id="9313" href="Applications.Lifting.html#9313" class="Bound">δ</a> <a id="9315" class="Symbol">:</a> <a id="9317" href="SystemT.Base.html#1280" class="Function Operator">⟦</a> <a id="9319" href="Framework.Gentzen.Translation.html#1142" class="Function Operator">⟪</a> <a id="9321" href="Applications.Lifting.html#9232" class="Bound">Γ</a> <a id="9323" href="Framework.Gentzen.Translation.html#1142" class="Function Operator">⟫ᴶ</a> <a id="9326" href="SystemT.Base.html#1280" class="Function Operator">⟧ˣ</a><a id="9328" class="Symbol">}</a>
       <a id="9337" class="Symbol">→</a> <a id="9339" href="Applications.Lifting.html#2856" class="Function">Rˣ</a> <a id="9342" href="Applications.Lifting.html#9278" class="Bound">x</a> <a id="9344" href="Applications.Lifting.html#9300" class="Bound">γ</a> <a id="9346" href="Applications.Lifting.html#9313" class="Bound">δ</a>
       <a id="9355" class="Symbol">→</a> <a id="9357" href="SystemT.Base.html#1464" class="Function Operator">⟦</a> <a id="9359" href="Applications.Lifting.html#9251" class="Bound">f</a> <a id="9361" href="SystemT.Base.html#1464" class="Function Operator">⟧ᵐ</a> <a id="9364" href="Applications.Lifting.html#9300" class="Bound">γ</a> <a id="9366" href="Applications.Lifting.html#9278" class="Bound">x</a> <a id="9368" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="9370" href="SystemT.Base.html#1464" class="Function Operator">⟦</a> <a id="9372" href="Applications.Lifting.html#9251" class="Bound">f</a> <a id="9374" href="Framework.Gentzen.Translation.html#1626" class="Function Operator">ᴶ</a> <a id="9376" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="9378" href="Applications.Lifting.html#6879" class="Function">Ω</a> <a id="9380" href="SystemT.Base.html#1464" class="Function Operator">⟧ᵐ</a> <a id="9383" href="Applications.Lifting.html#9313" class="Bound">δ</a> <a id="9385" href="Applications.Lifting.html#9278" class="Bound">x</a>
<a id="9387" href="Applications.Lifting.html#9213" class="Function">Cor[Ω]</a> <a id="9394" href="Applications.Lifting.html#9394" class="Bound">funExt</a> <a id="9401" class="Symbol">{</a><a id="9402" href="Applications.Lifting.html#9402" class="Bound">Γ</a><a id="9403" class="Symbol">}</a> <a id="9405" href="Applications.Lifting.html#9405" class="Bound">f</a> <a id="9407" href="Applications.Lifting.html#9407" class="Bound">x</a> <a id="9409" href="Applications.Lifting.html#9409" class="Bound">ξ</a> <a id="9411" class="Symbol">=</a>
  <a id="9415" href="Applications.Lifting.html#3332" class="Function">Cor</a> <a id="9419" class="Symbol">(</a><a id="9420" href="Applications.Lifting.html#6879" class="Function">Ω</a> <a id="9422" class="Symbol">{</a><a id="9423" href="Framework.Gentzen.Translation.html#1142" class="Function Operator">⟪</a> <a id="9425" href="Applications.Lifting.html#9402" class="Bound">Γ</a> <a id="9427" href="Framework.Gentzen.Translation.html#1142" class="Function Operator">⟫ᴶ</a><a id="9429" class="Symbol">})</a> <a id="9432" class="Symbol">(</a><a id="9433" href="Applications.Lifting.html#8980" class="Function">R[Ω]</a> <a id="9438" href="Applications.Lifting.html#9394" class="Bound">funExt</a><a id="9444" class="Symbol">)</a> <a id="9446" href="Applications.Lifting.html#9405" class="Bound">f</a> <a id="9448" href="Applications.Lifting.html#9407" class="Bound">x</a> <a id="9450" href="Applications.Lifting.html#9409" class="Bound">ξ</a>

<a id="9453" class="Markup">\end{code}</a><a id="9463" class="Background">

■ Correctness for arbitrary X

Specializing the open-term corollary Cor[Ω] to the empty context gives
pointwise agreement between f and fᴶ Ω.  The theorem Cor[X] then uses
function extensionality once more to turn this pointwise agreement into
equality of semantic functions.

</a><a id="9742" class="Markup">\begin{code}</a>

<a id="Cor[X]"></a><a id="9756" href="Applications.Lifting.html#9756" class="Function">Cor[X]</a> <a id="9763" class="Symbol">:</a> <a id="9765" href="Preliminaries.html#1625" class="Function">FunExt</a>
       <a id="9779" class="Symbol">→</a> <a id="9781" class="Symbol">(</a><a id="9782" href="Applications.Lifting.html#9782" class="Bound">f</a> <a id="9784" class="Symbol">:</a> <a id="9786" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="9788" href="SystemT.Base.html#589" class="InductiveConstructor">ε</a> <a id="9790" class="Symbol">(</a><a id="9791" href="Applications.Lifting.html#1511" class="Bound">X</a> <a id="9793" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="9795" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="9796" class="Symbol">))</a>
       <a id="9806" class="Symbol">→</a> <a id="9808" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="9810" href="Applications.Lifting.html#9782" class="Bound">f</a> <a id="9812" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="9814" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="9816" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="9818" href="Applications.Lifting.html#9782" class="Bound">f</a> <a id="9820" href="Framework.Gentzen.Translation.html#1626" class="Function Operator">ᴶ</a> <a id="9822" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="9824" href="Applications.Lifting.html#6879" class="Function">Ω</a> <a id="9826" href="SystemT.Base.html#1723" class="Function Operator">⟧</a>
<a id="9828" href="Applications.Lifting.html#9756" class="Function">Cor[X]</a> <a id="9835" href="Applications.Lifting.html#9835" class="Bound">funExt</a> <a id="9842" href="Applications.Lifting.html#9842" class="Bound">f</a> <a id="9844" class="Symbol">=</a> <a id="9846" href="Applications.Lifting.html#9835" class="Bound">funExt</a> <a id="9853" class="Symbol">(λ</a> <a id="9856" href="Applications.Lifting.html#9856" class="Bound">x</a> <a id="9858" class="Symbol">→</a> <a id="9860" href="Applications.Lifting.html#9213" class="Function">Cor[Ω]</a> <a id="9867" href="Applications.Lifting.html#9835" class="Bound">funExt</a> <a id="9874" href="Applications.Lifting.html#9842" class="Bound">f</a> <a id="9876" href="Applications.Lifting.html#9856" class="Bound">x</a> <a id="9878" href="Preliminaries.html#2546" class="InductiveConstructor">⋆</a><a id="9879" class="Symbol">)</a>

<a id="9882" class="Markup">\end{code}</a><a id="9892" class="Background">

■ Transferring predicates to T-definable functionals

The submodule PredicateUsage packages the motivating application.  It
starts with a predicate P on semantic functionals of type X ⇾ ι.  The
assumptions Pη and Pκ state that P is preserved by the semantic actions
of η and κ.  The predicate Q lifts P from base type to all translated
types, and Qˣ lifts Q pointwise to translated environments.

The lemma FTQ is a direct unary fundamental theorem for the translated
term tᴶ.  If Ω satisfies Q at type X, then FTQ applied to f : X ⇾ ι
gives P ⟦ fᴶ · Ω ⟧.  Finally, Cor[X] identifies f with fᴶ Ω, so the
property transfers to P ⟦ f ⟧.

This direct unary proof could also be recovered from the binary logical
relation used above by taking its base relation to be Qι n h = P h,
independent of n.  The unary presentation is kept because the lifted
predicate Q and the final theorem predicate-transfer are more readable in
this form.

</a><a id="10825" class="Markup">\begin{code}</a>

<a id="10839" class="Keyword">module</a> <a id="PredicateUsage"></a><a id="10846" href="Applications.Lifting.html#10846" class="Module">PredicateUsage</a>
  <a id="10863" class="Symbol">(</a><a id="10864" href="Applications.Lifting.html#10864" class="Bound">P</a> <a id="10866" class="Symbol">:</a> <a id="10868" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="10870" href="Applications.Lifting.html#1511" class="Bound">X</a> <a id="10872" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="10874" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="10876" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a> <a id="10879" class="Symbol">→</a> <a id="10881" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="10884" class="Symbol">)</a>
  <a id="10888" class="Symbol">(</a><a id="10889" href="Applications.Lifting.html#10889" class="Bound">Pη</a> <a id="10892" class="Symbol">:</a> <a id="10894" class="Symbol">(</a><a id="10895" href="Applications.Lifting.html#10895" class="Bound">n</a> <a id="10897" class="Symbol">:</a> <a id="10899" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="10901" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="10903" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a><a id="10905" class="Symbol">)</a> <a id="10907" class="Symbol">→</a> <a id="10909" href="Applications.Lifting.html#10864" class="Bound">P</a> <a id="10911" class="Symbol">(λ</a> <a id="10914" href="Applications.Lifting.html#10914" class="Bound">_</a> <a id="10916" class="Symbol">→</a> <a id="10918" href="Applications.Lifting.html#10895" class="Bound">n</a><a id="10919" class="Symbol">))</a>
  <a id="10924" class="Symbol">(</a><a id="10925" href="Applications.Lifting.html#10925" class="Bound">Pκ</a> <a id="10928" class="Symbol">:</a> <a id="10930" class="Symbol">{</a><a id="10931" href="Applications.Lifting.html#10931" class="Bound">g</a> <a id="10933" class="Symbol">:</a> <a id="10935" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="10937" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="10939" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="10941" href="Applications.Lifting.html#1526" class="Function">Jι</a> <a id="10944" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a><a id="10946" class="Symbol">}</a> <a id="10948" class="Symbol">→</a> <a id="10950" class="Symbol">((</a><a id="10952" href="Applications.Lifting.html#10952" class="Bound">n</a> <a id="10954" class="Symbol">:</a> <a id="10956" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="10958" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="10960" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a><a id="10962" class="Symbol">)</a> <a id="10964" class="Symbol">→</a> <a id="10966" href="Applications.Lifting.html#10864" class="Bound">P</a> <a id="10968" class="Symbol">(</a><a id="10969" href="Applications.Lifting.html#10931" class="Bound">g</a> <a id="10971" href="Applications.Lifting.html#10952" class="Bound">n</a><a id="10972" class="Symbol">))</a>
      <a id="10981" class="Symbol">→</a> <a id="10983" class="Symbol">{</a><a id="10984" href="Applications.Lifting.html#10984" class="Bound">h</a> <a id="10986" class="Symbol">:</a> <a id="10988" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="10990" href="Applications.Lifting.html#1526" class="Function">Jι</a> <a id="10993" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a><a id="10995" class="Symbol">}</a> <a id="10997" class="Symbol">→</a> <a id="10999" href="Applications.Lifting.html#10864" class="Bound">P</a> <a id="11001" href="Applications.Lifting.html#10984" class="Bound">h</a>
      <a id="11009" class="Symbol">→</a> <a id="11011" href="Applications.Lifting.html#10864" class="Bound">P</a> <a id="11013" class="Symbol">(λ</a> <a id="11016" href="Applications.Lifting.html#11016" class="Bound">x</a> <a id="11018" class="Symbol">→</a> <a id="11020" href="Applications.Lifting.html#10931" class="Bound">g</a> <a id="11022" class="Symbol">(</a><a id="11023" href="Applications.Lifting.html#10984" class="Bound">h</a> <a id="11025" href="Applications.Lifting.html#11016" class="Bound">x</a><a id="11026" class="Symbol">)</a> <a id="11028" href="Applications.Lifting.html#11016" class="Bound">x</a><a id="11029" class="Symbol">))</a>
 <a id="11033" class="Keyword">where</a>

 <a id="11041" class="Comment">-- Lift P from base type to all translated types.</a>
 <a id="PredicateUsage.Q"></a><a id="11092" href="Applications.Lifting.html#11092" class="Function">Q</a> <a id="11094" class="Symbol">:</a> <a id="11096" class="Symbol">{</a><a id="11097" href="Applications.Lifting.html#11097" class="Bound">ρ</a> <a id="11099" class="Symbol">:</a> <a id="11101" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="11103" class="Symbol">}</a> <a id="11105" class="Symbol">→</a> <a id="11107" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="11109" href="Framework.Gentzen.Translation.html#1024" class="Function Operator">⟨</a> <a id="11111" href="Applications.Lifting.html#11097" class="Bound">ρ</a> <a id="11113" href="Framework.Gentzen.Translation.html#1024" class="Function Operator">⟩ᴶ</a> <a id="11116" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a> <a id="11119" class="Symbol">→</a> <a id="11121" href="Agda.Primitive.html#388" class="Primitive">Set</a>
 <a id="11126" href="Applications.Lifting.html#11092" class="Function">Q</a> <a id="11128" class="Symbol">{</a><a id="11129" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="11130" class="Symbol">}</a> <a id="11132" class="Symbol">=</a> <a id="11134" href="Applications.Lifting.html#10864" class="Bound">P</a>
 <a id="11137" href="Applications.Lifting.html#11092" class="Function">Q</a> <a id="11139" class="Symbol">{</a><a id="11140" href="Applications.Lifting.html#11140" class="Bound">σ</a> <a id="11142" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="11144" href="Applications.Lifting.html#11144" class="Bound">τ</a><a id="11145" class="Symbol">}</a> <a id="11147" href="Applications.Lifting.html#11147" class="Bound">f</a> <a id="11149" class="Symbol">=</a> <a id="11151" class="Symbol">∀</a> <a id="11153" class="Symbol">{</a><a id="11154" href="Applications.Lifting.html#11154" class="Bound">x</a><a id="11155" class="Symbol">}</a> <a id="11157" class="Symbol">→</a> <a id="11159" href="Applications.Lifting.html#11092" class="Function">Q</a> <a id="11161" href="Applications.Lifting.html#11154" class="Bound">x</a> <a id="11163" class="Symbol">→</a> <a id="11165" href="Applications.Lifting.html#11092" class="Function">Q</a> <a id="11167" class="Symbol">(</a><a id="11168" href="Applications.Lifting.html#11147" class="Bound">f</a> <a id="11170" href="Applications.Lifting.html#11154" class="Bound">x</a><a id="11171" class="Symbol">)</a>
 <a id="11174" href="Applications.Lifting.html#11092" class="Function">Q</a> <a id="11176" class="Symbol">{</a><a id="11177" href="Applications.Lifting.html#11177" class="Bound">σ</a> <a id="11179" href="SystemT.Base.html#547" class="InductiveConstructor Operator">⊠</a> <a id="11181" href="Applications.Lifting.html#11181" class="Bound">τ</a><a id="11182" class="Symbol">}</a> <a id="11184" class="Symbol">(</a><a id="11185" href="Applications.Lifting.html#11185" class="Bound">a</a> <a id="11187" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="11189" href="Applications.Lifting.html#11189" class="Bound">b</a><a id="11190" class="Symbol">)</a> <a id="11192" class="Symbol">=</a> <a id="11194" href="Applications.Lifting.html#11092" class="Function">Q</a> <a id="11196" href="Applications.Lifting.html#11185" class="Bound">a</a> <a id="11198" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="11200" href="Applications.Lifting.html#11092" class="Function">Q</a> <a id="11202" href="Applications.Lifting.html#11189" class="Bound">b</a>

 <a id="11206" class="Comment">-- Pointwise lifting of Q to translated environments.</a>
 <a id="PredicateUsage.Qˣ"></a><a id="11261" href="Applications.Lifting.html#11261" class="Function">Qˣ</a> <a id="11264" class="Symbol">:</a> <a id="11266" class="Symbol">{</a><a id="11267" href="Applications.Lifting.html#11267" class="Bound">Γ</a> <a id="11269" class="Symbol">:</a> <a id="11271" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="11274" class="Symbol">}</a> <a id="11276" class="Symbol">(</a><a id="11277" href="Applications.Lifting.html#11277" class="Bound">δ</a> <a id="11279" class="Symbol">:</a> <a id="11281" href="SystemT.Base.html#1280" class="Function Operator">⟦</a> <a id="11283" href="Framework.Gentzen.Translation.html#1142" class="Function Operator">⟪</a> <a id="11285" href="Applications.Lifting.html#11267" class="Bound">Γ</a> <a id="11287" href="Framework.Gentzen.Translation.html#1142" class="Function Operator">⟫ᴶ</a> <a id="11290" href="SystemT.Base.html#1280" class="Function Operator">⟧ˣ</a><a id="11292" class="Symbol">)</a> <a id="11294" class="Symbol">→</a> <a id="11296" href="Agda.Primitive.html#388" class="Primitive">Set</a>
 <a id="11301" href="Applications.Lifting.html#11261" class="Function">Qˣ</a> <a id="11304" class="Symbol">{</a><a id="11305" href="SystemT.Base.html#589" class="InductiveConstructor">ε</a><a id="11306" class="Symbol">}</a> <a id="11308" href="Preliminaries.html#2546" class="InductiveConstructor">⋆</a> <a id="11310" class="Symbol">=</a> <a id="11312" href="Preliminaries.html#2531" class="Datatype">𝟙</a>
 <a id="11315" href="Applications.Lifting.html#11261" class="Function">Qˣ</a> <a id="11318" class="Symbol">{</a><a id="11319" href="Applications.Lifting.html#11319" class="Bound">Γ</a> <a id="11321" href="SystemT.Base.html#600" class="InductiveConstructor Operator">₊</a> <a id="11323" href="Applications.Lifting.html#11323" class="Bound">σ</a><a id="11324" class="Symbol">}</a> <a id="11326" class="Symbol">(</a><a id="11327" href="Applications.Lifting.html#11327" class="Bound">δ</a> <a id="11329" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="11331" href="Applications.Lifting.html#11331" class="Bound">a</a><a id="11332" class="Symbol">)</a> <a id="11334" class="Symbol">=</a> <a id="11336" href="Applications.Lifting.html#11261" class="Function">Qˣ</a> <a id="11339" href="Applications.Lifting.html#11327" class="Bound">δ</a> <a id="11341" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="11343" href="Applications.Lifting.html#11092" class="Function">Q</a> <a id="11345" href="Applications.Lifting.html#11331" class="Bound">a</a>

 <a id="11349" class="Comment">-- Variables preserve Q by lookup in the translated environment.</a>
 <a id="PredicateUsage.Q[Var]"></a><a id="11415" href="Applications.Lifting.html#11415" class="Function">Q[Var]</a> <a id="11422" class="Symbol">:</a> <a id="11424" class="Symbol">{</a><a id="11425" href="Applications.Lifting.html#11425" class="Bound">Γ</a> <a id="11427" class="Symbol">:</a> <a id="11429" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="11432" class="Symbol">}</a> <a id="11434" class="Symbol">{</a><a id="11435" href="Applications.Lifting.html#11435" class="Bound">ρ</a> <a id="11437" class="Symbol">:</a> <a id="11439" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="11441" class="Symbol">}</a> <a id="11443" class="Symbol">{</a><a id="11444" href="Applications.Lifting.html#11444" class="Bound">δ</a> <a id="11446" class="Symbol">:</a> <a id="11448" href="SystemT.Base.html#1280" class="Function Operator">⟦</a> <a id="11450" href="Framework.Gentzen.Translation.html#1142" class="Function Operator">⟪</a> <a id="11452" href="Applications.Lifting.html#11425" class="Bound">Γ</a> <a id="11454" href="Framework.Gentzen.Translation.html#1142" class="Function Operator">⟫ᴶ</a> <a id="11457" href="SystemT.Base.html#1280" class="Function Operator">⟧ˣ</a><a id="11459" class="Symbol">}</a>
        <a id="11469" class="Symbol">→</a> <a id="11471" href="Applications.Lifting.html#11261" class="Function">Qˣ</a> <a id="11474" href="Applications.Lifting.html#11444" class="Bound">δ</a> <a id="11476" class="Symbol">→</a> <a id="11478" class="Symbol">(</a><a id="11479" href="Applications.Lifting.html#11479" class="Bound">i</a> <a id="11481" class="Symbol">:</a> <a id="11483" href="SystemT.Base.html#627" class="Datatype Operator">∥</a> <a id="11485" href="Applications.Lifting.html#11435" class="Bound">ρ</a> <a id="11487" href="SystemT.Base.html#627" class="Datatype Operator">∈</a> <a id="11489" href="Applications.Lifting.html#11425" class="Bound">Γ</a> <a id="11491" href="SystemT.Base.html#627" class="Datatype Operator">∥</a><a id="11492" class="Symbol">)</a> <a id="11494" class="Symbol">→</a> <a id="11496" href="Applications.Lifting.html#11092" class="Function">Q</a> <a id="11498" class="Symbol">(</a><a id="11499" href="Applications.Lifting.html#11444" class="Bound">δ</a> <a id="11501" href="SystemT.Base.html#1357" class="Function Operator">₍</a> <a id="11503" href="Framework.Gentzen.Translation.html#1204" class="Function Operator">⟨</a> <a id="11505" href="Applications.Lifting.html#11479" class="Bound">i</a> <a id="11507" href="Framework.Gentzen.Translation.html#1204" class="Function Operator">⟩ᵛ</a> <a id="11510" href="SystemT.Base.html#1357" class="Function Operator">₎</a><a id="11511" class="Symbol">)</a>
 <a id="11514" href="Applications.Lifting.html#11415" class="Function">Q[Var]</a> <a id="11521" class="Symbol">(</a><a id="11522" href="Applications.Lifting.html#11522" class="Bound">Θ</a> <a id="11524" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="11526" href="Applications.Lifting.html#11526" class="Bound">q</a><a id="11527" class="Symbol">)</a>  <a id="11530" href="SystemT.Base.html#661" class="InductiveConstructor">zero</a>   <a id="11537" class="Symbol">=</a> <a id="11539" href="Applications.Lifting.html#11526" class="Bound">q</a>
 <a id="11542" href="Applications.Lifting.html#11415" class="Function">Q[Var]</a> <a id="11549" class="Symbol">(</a><a id="11550" href="Applications.Lifting.html#11550" class="Bound">Θ</a> <a id="11552" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="11554" href="Applications.Lifting.html#11554" class="Bound">q</a><a id="11555" class="Symbol">)</a> <a id="11557" class="Symbol">(</a><a id="11558" href="SystemT.Base.html#697" class="InductiveConstructor">suc</a> <a id="11562" href="Applications.Lifting.html#11562" class="Bound">i</a><a id="11563" class="Symbol">)</a> <a id="11565" class="Symbol">=</a> <a id="11567" href="Applications.Lifting.html#11415" class="Function">Q[Var]</a> <a id="11574" href="Applications.Lifting.html#11550" class="Bound">Θ</a> <a id="11576" href="Applications.Lifting.html#11562" class="Bound">i</a>

 <a id="11580" class="Comment">-- Preservation of Q by the lifted extension operator KE.</a>
 <a id="PredicateUsage.Q[KE]"></a><a id="11639" href="Applications.Lifting.html#11639" class="Function">Q[KE]</a> <a id="11645" class="Symbol">:</a> <a id="11647" class="Symbol">{</a><a id="11648" href="Applications.Lifting.html#11648" class="Bound">ρ</a> <a id="11650" class="Symbol">:</a> <a id="11652" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="11654" class="Symbol">}</a> <a id="11656" class="Symbol">{</a><a id="11657" href="Applications.Lifting.html#11657" class="Bound">Γ</a> <a id="11659" class="Symbol">:</a> <a id="11661" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="11664" class="Symbol">}</a> <a id="11666" class="Symbol">{</a><a id="11667" href="Applications.Lifting.html#11667" class="Bound">γ</a> <a id="11669" class="Symbol">:</a> <a id="11671" href="SystemT.Base.html#1280" class="Function Operator">⟦</a> <a id="11673" href="Applications.Lifting.html#11657" class="Bound">Γ</a> <a id="11675" href="SystemT.Base.html#1280" class="Function Operator">⟧ˣ</a><a id="11677" class="Symbol">}</a> <a id="11679" class="Symbol">{</a><a id="11680" href="Applications.Lifting.html#11680" class="Bound">g</a> <a id="11682" class="Symbol">:</a> <a id="11684" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="11686" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="11688" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="11690" href="Framework.Gentzen.Translation.html#1024" class="Function Operator">⟨</a> <a id="11692" href="Applications.Lifting.html#11648" class="Bound">ρ</a> <a id="11694" href="Framework.Gentzen.Translation.html#1024" class="Function Operator">⟩ᴶ</a> <a id="11697" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a><a id="11699" class="Symbol">}</a>
       <a id="11708" class="Symbol">→</a> <a id="11710" class="Symbol">(∀</a> <a id="11713" href="Applications.Lifting.html#11713" class="Bound">i</a> <a id="11715" class="Symbol">→</a> <a id="11717" href="Applications.Lifting.html#11092" class="Function">Q</a> <a id="11719" class="Symbol">(</a><a id="11720" href="Applications.Lifting.html#11680" class="Bound">g</a> <a id="11722" href="Applications.Lifting.html#11713" class="Bound">i</a><a id="11723" class="Symbol">))</a>
       <a id="11733" class="Symbol">→</a> <a id="11735" href="Applications.Lifting.html#11092" class="Function">Q</a> <a id="11737" class="Symbol">{</a><a id="11738" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="11740" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="11742" href="Applications.Lifting.html#11648" class="Bound">ρ</a><a id="11743" class="Symbol">}</a> <a id="11745" class="Symbol">(</a><a id="11746" href="SystemT.Base.html#1464" class="Function Operator">⟦</a> <a id="11748" href="Framework.Gentzen.Translation.html#1343" class="Function">KE</a> <a id="11751" href="SystemT.Base.html#1464" class="Function Operator">⟧ᵐ</a> <a id="11754" href="Applications.Lifting.html#11667" class="Bound">γ</a> <a id="11756" href="Applications.Lifting.html#11680" class="Bound">g</a><a id="11757" class="Symbol">)</a>
 <a id="11760" href="Applications.Lifting.html#11639" class="Function">Q[KE]</a> <a id="11766" class="Symbol">{</a><a id="11767" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="11768" class="Symbol">}</a> <a id="11770" class="Symbol">=</a> <a id="11772" href="Applications.Lifting.html#10925" class="Bound">Pκ</a>
 <a id="11776" href="Applications.Lifting.html#11639" class="Function">Q[KE]</a> <a id="11782" class="Symbol">{</a><a id="11783" href="Applications.Lifting.html#11783" class="Bound">σ</a> <a id="11785" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="11787" href="Applications.Lifting.html#11787" class="Bound">τ</a><a id="11788" class="Symbol">}</a> <a id="11790" href="Applications.Lifting.html#11790" class="Bound">ζ</a> <a id="11792" href="Applications.Lifting.html#11792" class="Bound">χ</a> <a id="11794" href="Applications.Lifting.html#11794" class="Bound">q</a> <a id="11796" class="Symbol">=</a> <a id="11798" href="Applications.Lifting.html#11639" class="Function">Q[KE]</a> <a id="11804" class="Symbol">{</a><a id="11805" href="Applications.Lifting.html#11787" class="Bound">τ</a><a id="11806" class="Symbol">}</a> <a id="11808" class="Symbol">(λ</a> <a id="11811" href="Applications.Lifting.html#11811" class="Bound">i</a> <a id="11813" class="Symbol">→</a> <a id="11815" href="Applications.Lifting.html#11790" class="Bound">ζ</a> <a id="11817" href="Applications.Lifting.html#11811" class="Bound">i</a> <a id="11819" href="Applications.Lifting.html#11794" class="Bound">q</a><a id="11820" class="Symbol">)</a> <a id="11822" href="Applications.Lifting.html#11792" class="Bound">χ</a>
 <a id="11825" href="Applications.Lifting.html#11639" class="Function">Q[KE]</a> <a id="11831" class="Symbol">{</a><a id="11832" href="Applications.Lifting.html#11832" class="Bound">σ</a> <a id="11834" href="SystemT.Base.html#547" class="InductiveConstructor Operator">⊠</a> <a id="11836" href="Applications.Lifting.html#11836" class="Bound">τ</a><a id="11837" class="Symbol">}</a> <a id="11839" href="Applications.Lifting.html#11839" class="Bound">ζ</a> <a id="11841" href="Applications.Lifting.html#11841" class="Bound">χ</a> <a id="11843" class="Symbol">=</a> <a id="11845" href="Applications.Lifting.html#11639" class="Function">Q[KE]</a> <a id="11851" class="Symbol">(</a><a id="11852" href="Preliminaries.html#2060" class="Field">pr₁</a> <a id="11856" href="Preliminaries.html#1788" class="Function Operator">∘</a> <a id="11858" href="Applications.Lifting.html#11839" class="Bound">ζ</a><a id="11859" class="Symbol">)</a> <a id="11861" href="Applications.Lifting.html#11841" class="Bound">χ</a> <a id="11863" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="11865" href="Applications.Lifting.html#11639" class="Function">Q[KE]</a> <a id="11871" class="Symbol">(</a><a id="11872" href="Preliminaries.html#2070" class="Field">pr₂</a> <a id="11876" href="Preliminaries.html#1788" class="Function Operator">∘</a> <a id="11878" href="Applications.Lifting.html#11839" class="Bound">ζ</a><a id="11879" class="Symbol">)</a> <a id="11881" href="Applications.Lifting.html#11841" class="Bound">χ</a>

 <a id="11885" class="Comment">-- Fundamental theorem for the unary predicate Q.</a>
 <a id="PredicateUsage.FTQ"></a><a id="11936" href="Applications.Lifting.html#11936" class="Function">FTQ</a> <a id="11940" class="Symbol">:</a> <a id="11942" class="Symbol">{</a><a id="11943" href="Applications.Lifting.html#11943" class="Bound">Γ</a> <a id="11945" class="Symbol">:</a> <a id="11947" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="11950" class="Symbol">}</a> <a id="11952" class="Symbol">{</a><a id="11953" href="Applications.Lifting.html#11953" class="Bound">ρ</a> <a id="11955" class="Symbol">:</a> <a id="11957" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="11959" class="Symbol">}</a>
     <a id="11966" class="Symbol">→</a> <a id="11968" class="Symbol">(</a><a id="11969" href="Applications.Lifting.html#11969" class="Bound">t</a> <a id="11971" class="Symbol">:</a> <a id="11973" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="11975" href="Applications.Lifting.html#11943" class="Bound">Γ</a> <a id="11977" href="Applications.Lifting.html#11953" class="Bound">ρ</a><a id="11978" class="Symbol">)</a>
     <a id="11985" class="Symbol">→</a> <a id="11987" class="Symbol">{</a><a id="11988" href="Applications.Lifting.html#11988" class="Bound">δ</a> <a id="11990" class="Symbol">:</a> <a id="11992" href="SystemT.Base.html#1280" class="Function Operator">⟦</a> <a id="11994" href="Framework.Gentzen.Translation.html#1142" class="Function Operator">⟪</a> <a id="11996" href="Applications.Lifting.html#11943" class="Bound">Γ</a> <a id="11998" href="Framework.Gentzen.Translation.html#1142" class="Function Operator">⟫ᴶ</a> <a id="12001" href="SystemT.Base.html#1280" class="Function Operator">⟧ˣ</a><a id="12003" class="Symbol">}</a> <a id="12005" class="Symbol">→</a> <a id="12007" href="Applications.Lifting.html#11261" class="Function">Qˣ</a> <a id="12010" href="Applications.Lifting.html#11988" class="Bound">δ</a>
     <a id="12017" class="Symbol">→</a> <a id="12019" href="Applications.Lifting.html#11092" class="Function">Q</a> <a id="12021" class="Symbol">(</a><a id="12022" href="SystemT.Base.html#1464" class="Function Operator">⟦</a> <a id="12024" href="Applications.Lifting.html#11969" class="Bound">t</a> <a id="12026" href="Framework.Gentzen.Translation.html#1626" class="Function Operator">ᴶ</a> <a id="12028" href="SystemT.Base.html#1464" class="Function Operator">⟧ᵐ</a> <a id="12031" href="Applications.Lifting.html#11988" class="Bound">δ</a><a id="12032" class="Symbol">)</a>
 <a id="12035" href="Applications.Lifting.html#11936" class="Function">FTQ</a> <a id="12039" class="Symbol">(</a><a id="12040" href="SystemT.Base.html#787" class="InductiveConstructor">Var</a> <a id="12044" href="Applications.Lifting.html#12044" class="Bound">i</a><a id="12045" class="Symbol">)</a> <a id="12047" href="Applications.Lifting.html#12047" class="Bound">θ</a> <a id="12049" class="Symbol">=</a> <a id="12051" href="Applications.Lifting.html#11415" class="Function">Q[Var]</a> <a id="12058" href="Applications.Lifting.html#12047" class="Bound">θ</a> <a id="12060" href="Applications.Lifting.html#12044" class="Bound">i</a>
 <a id="12063" href="Applications.Lifting.html#11936" class="Function">FTQ</a> <a id="12067" class="Symbol">(</a><a id="12068" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="12072" href="Applications.Lifting.html#12072" class="Bound">t</a><a id="12073" class="Symbol">)</a> <a id="12075" href="Applications.Lifting.html#12075" class="Bound">θ</a> <a id="12077" class="Symbol">=</a> <a id="12079" class="Symbol">λ</a> <a id="12081" href="Applications.Lifting.html#12081" class="Bound">q</a> <a id="12083" class="Symbol">→</a> <a id="12085" href="Applications.Lifting.html#11936" class="Function">FTQ</a> <a id="12089" href="Applications.Lifting.html#12072" class="Bound">t</a> <a id="12091" class="Symbol">(</a><a id="12092" href="Applications.Lifting.html#12075" class="Bound">θ</a> <a id="12094" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="12096" href="Applications.Lifting.html#12081" class="Bound">q</a><a id="12097" class="Symbol">)</a>
 <a id="12100" href="Applications.Lifting.html#11936" class="Function">FTQ</a> <a id="12104" class="Symbol">(</a><a id="12105" href="Applications.Lifting.html#12105" class="Bound">f</a> <a id="12107" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="12109" href="Applications.Lifting.html#12109" class="Bound">a</a><a id="12110" class="Symbol">)</a> <a id="12112" href="Applications.Lifting.html#12112" class="Bound">θ</a> <a id="12114" class="Symbol">=</a> <a id="12116" href="Applications.Lifting.html#11936" class="Function">FTQ</a> <a id="12120" href="Applications.Lifting.html#12105" class="Bound">f</a> <a id="12122" href="Applications.Lifting.html#12112" class="Bound">θ</a> <a id="12124" class="Symbol">(</a><a id="12125" href="Applications.Lifting.html#11936" class="Function">FTQ</a> <a id="12129" href="Applications.Lifting.html#12109" class="Bound">a</a> <a id="12131" href="Applications.Lifting.html#12112" class="Bound">θ</a><a id="12132" class="Symbol">)</a>
 <a id="12135" href="Applications.Lifting.html#11936" class="Function">FTQ</a> <a id="12139" href="SystemT.Base.html#1003" class="InductiveConstructor">Pair</a> <a id="12144" class="Symbol">_</a> <a id="12146" href="Applications.Lifting.html#12146" class="Bound">ξ</a> <a id="12148" href="Applications.Lifting.html#12148" class="Bound">ζ</a> <a id="12150" class="Symbol">=</a> <a id="12152" href="Applications.Lifting.html#12146" class="Bound">ξ</a> <a id="12154" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="12156" href="Applications.Lifting.html#12148" class="Bound">ζ</a>
 <a id="12159" href="Applications.Lifting.html#11936" class="Function">FTQ</a> <a id="12163" href="SystemT.Base.html#1044" class="InductiveConstructor">Pr1</a> <a id="12167" class="Symbol">_</a> <a id="12169" class="Symbol">=</a> <a id="12171" href="Preliminaries.html#2060" class="Field">pr₁</a>
 <a id="12176" href="Applications.Lifting.html#11936" class="Function">FTQ</a> <a id="12180" href="SystemT.Base.html#1081" class="InductiveConstructor">Pr2</a> <a id="12184" class="Symbol">_</a> <a id="12186" class="Symbol">=</a> <a id="12188" href="Preliminaries.html#2070" class="Field">pr₂</a>
 <a id="12193" href="Applications.Lifting.html#11936" class="Function">FTQ</a> <a id="12197" href="SystemT.Base.html#920" class="InductiveConstructor">Zero</a> <a id="12202" class="Symbol">_</a> <a id="12204" class="Symbol">=</a> <a id="12206" href="Applications.Lifting.html#10889" class="Bound">Pη</a> <a id="12209" class="Number">0</a>
 <a id="12212" href="Applications.Lifting.html#11936" class="Function">FTQ</a> <a id="12216" href="SystemT.Base.html#934" class="InductiveConstructor">Suc</a> <a id="12220" class="Symbol">_</a> <a id="12222" class="Symbol">=</a> <a id="12224" href="Applications.Lifting.html#10925" class="Bound">Pκ</a> <a id="12227" class="Symbol">(</a><a id="12228" href="Applications.Lifting.html#10889" class="Bound">Pη</a> <a id="12231" href="Preliminaries.html#1788" class="Function Operator">∘</a> <a id="12233" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a><a id="12236" class="Symbol">)</a>
 <a id="12239" href="Applications.Lifting.html#11936" class="Function">FTQ</a> <a id="12243" href="SystemT.Base.html#954" class="InductiveConstructor">Rec</a> <a id="12247" class="Symbol">_</a> <a id="12249" class="Symbol">{</a><a id="12250" href="Applications.Lifting.html#12250" class="Bound">a</a><a id="12251" class="Symbol">}</a> <a id="12253" href="Applications.Lifting.html#12253" class="Bound">χ</a> <a id="12255" class="Symbol">{</a><a id="12256" href="Applications.Lifting.html#12256" class="Bound">g</a><a id="12257" class="Symbol">}</a> <a id="12259" href="Applications.Lifting.html#12259" class="Bound">ξ</a> <a id="12261" class="Symbol">=</a> <a id="12263" href="Applications.Lifting.html#11639" class="Function">Q[KE]</a> <a id="12269" href="Applications.Lifting.html#12286" class="Function">claim</a>
  <a id="12277" class="Keyword">where</a>
   <a id="12286" href="Applications.Lifting.html#12286" class="Function">claim</a> <a id="12292" class="Symbol">:</a> <a id="12294" class="Symbol">∀</a> <a id="12296" href="Applications.Lifting.html#12296" class="Bound">i</a> <a id="12298" class="Symbol">→</a> <a id="12300" href="Applications.Lifting.html#11092" class="Function">Q</a> <a id="12302" class="Symbol">(</a><a id="12303" href="Preliminaries.html#2669" class="Function">rec</a> <a id="12307" href="Applications.Lifting.html#12250" class="Bound">a</a> <a id="12309" class="Symbol">_</a> <a id="12311" href="Applications.Lifting.html#12296" class="Bound">i</a><a id="12312" class="Symbol">)</a>
   <a id="12317" href="Applications.Lifting.html#12286" class="Function">claim</a>  <a id="12324" href="Preliminaries.html#2618" class="InductiveConstructor">zero</a>   <a id="12331" class="Symbol">=</a> <a id="12333" href="Applications.Lifting.html#12253" class="Bound">χ</a>
   <a id="12338" href="Applications.Lifting.html#12286" class="Function">claim</a> <a id="12344" class="Symbol">(</a><a id="12345" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="12349" href="Applications.Lifting.html#12349" class="Bound">i</a><a id="12350" class="Symbol">)</a> <a id="12352" class="Symbol">=</a> <a id="12354" href="Applications.Lifting.html#12259" class="Bound">ξ</a> <a id="12356" class="Symbol">(</a><a id="12357" href="Applications.Lifting.html#10889" class="Bound">Pη</a> <a id="12360" href="Applications.Lifting.html#12349" class="Bound">i</a><a id="12361" class="Symbol">)</a> <a id="12363" class="Symbol">(</a><a id="12364" href="Applications.Lifting.html#12286" class="Function">claim</a> <a id="12370" href="Applications.Lifting.html#12349" class="Bound">i</a><a id="12371" class="Symbol">)</a>

 <a id="12375" class="Comment">-- Predicate-transfer theorem for all closed T-definable functionals.</a>
 <a id="PredicateUsage.predicate-transfer"></a><a id="12446" href="Applications.Lifting.html#12446" class="Function">predicate-transfer</a>
   <a id="12468" class="Symbol">:</a> <a id="12470" href="Preliminaries.html#1625" class="Function">FunExt</a>
   <a id="12480" class="Symbol">→</a> <a id="12482" href="Applications.Lifting.html#11092" class="Function">Q</a> <a id="12484" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="12486" href="Applications.Lifting.html#6879" class="Function">Ω</a> <a id="12488" href="SystemT.Base.html#1723" class="Function Operator">⟧</a>
   <a id="12493" class="Symbol">→</a> <a id="12495" class="Symbol">(</a><a id="12496" href="Applications.Lifting.html#12496" class="Bound">f</a> <a id="12498" class="Symbol">:</a> <a id="12500" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="12502" href="SystemT.Base.html#589" class="InductiveConstructor">ε</a> <a id="12504" class="Symbol">(</a><a id="12505" href="Applications.Lifting.html#1511" class="Bound">X</a> <a id="12507" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="12509" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="12510" class="Symbol">))</a> <a id="12513" class="Symbol">→</a> <a id="12515" href="Applications.Lifting.html#10864" class="Bound">P</a> <a id="12517" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="12519" href="Applications.Lifting.html#12496" class="Bound">f</a> <a id="12521" href="SystemT.Base.html#1723" class="Function Operator">⟧</a>
 <a id="12524" href="Applications.Lifting.html#12446" class="Function">predicate-transfer</a> <a id="12543" href="Applications.Lifting.html#12543" class="Bound">funExt</a> <a id="12550" href="Applications.Lifting.html#12550" class="Bound">qΩ</a> <a id="12553" href="Applications.Lifting.html#12553" class="Bound">f</a> <a id="12555" class="Symbol">=</a> <a id="12557" href="Preliminaries.html#1247" class="Function">transport</a> <a id="12567" href="Applications.Lifting.html#10864" class="Bound">P</a> <a id="12569" class="Symbol">(</a><a id="12570" href="Preliminaries.html#1094" class="Function">sym</a> <a id="12574" href="Applications.Lifting.html#12644" class="Function">e</a><a id="12575" class="Symbol">)</a> <a id="12577" href="Applications.Lifting.html#12595" class="Function">P[fᴶΩ]</a>
  <a id="12586" class="Keyword">where</a>
   <a id="12595" href="Applications.Lifting.html#12595" class="Function">P[fᴶΩ]</a> <a id="12602" class="Symbol">:</a> <a id="12604" href="Applications.Lifting.html#10864" class="Bound">P</a> <a id="12606" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="12608" href="Applications.Lifting.html#12553" class="Bound">f</a> <a id="12610" href="Framework.Gentzen.Translation.html#1626" class="Function Operator">ᴶ</a> <a id="12612" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="12614" href="Applications.Lifting.html#6879" class="Function">Ω</a> <a id="12616" href="SystemT.Base.html#1723" class="Function Operator">⟧</a>
   <a id="12621" href="Applications.Lifting.html#12595" class="Function">P[fᴶΩ]</a> <a id="12628" class="Symbol">=</a> <a id="12630" href="Applications.Lifting.html#11936" class="Function">FTQ</a> <a id="12634" href="Applications.Lifting.html#12553" class="Bound">f</a> <a id="12636" href="Preliminaries.html#2546" class="InductiveConstructor">⋆</a> <a id="12638" href="Applications.Lifting.html#12550" class="Bound">qΩ</a>
   <a id="12644" href="Applications.Lifting.html#12644" class="Function">e</a> <a id="12646" class="Symbol">:</a> <a id="12648" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="12650" href="Applications.Lifting.html#12553" class="Bound">f</a> <a id="12652" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="12654" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="12656" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="12658" href="Applications.Lifting.html#12553" class="Bound">f</a> <a id="12660" href="Framework.Gentzen.Translation.html#1626" class="Function Operator">ᴶ</a> <a id="12662" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="12664" href="Applications.Lifting.html#6879" class="Function">Ω</a> <a id="12666" href="SystemT.Base.html#1723" class="Function Operator">⟧</a>
   <a id="12671" href="Applications.Lifting.html#12644" class="Function">e</a> <a id="12673" class="Symbol">=</a> <a id="12675" href="Applications.Lifting.html#9756" class="Function">Cor[X]</a> <a id="12682" href="Applications.Lifting.html#12543" class="Bound">funExt</a> <a id="12689" href="Applications.Lifting.html#12553" class="Bound">f</a>

<a id="12692" class="Markup">\end{code}</a><a id="12702" class="Background">
</a></pre></body></html>

==> anc/html/Applications.Majorizability.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Applications.Majorizability</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">
 =================================
 =                               =
 =  Application: Majorizability  =
 =                               =
 =================================

    Chuangjie Xu, July 2019

    Updated in February 2020 and restructured in November 2026

We use the monadic translation to construct majorants for System T
terms. The fundamental theorem of logical relations shows that the
interpretation of each closed term is majorized by that of its
translation.

References

□ W. A. Howard.  Hereditarily majorizable functionals of finite type.
  In Metamathematical investigation of intuitionistic Arithmetic and
  Analysis, volume 344 of Lecture Notes in Mathematics, pages
  454–461. Springer, Berlin, 1973.

</a><a id="731" class="Markup">\begin{code}</a>

<a id="745" class="Symbol">{-#</a> <a id="749" class="Keyword">OPTIONS</a> <a id="757" class="Pragma">--without-K</a> <a id="769" class="Pragma">--safe</a> <a id="776" class="Symbol">#-}</a>

<a id="781" class="Keyword">module</a> <a id="788" href="Applications.Majorizability.html" class="Module">Applications.Majorizability</a> <a id="816" class="Keyword">where</a>

<a id="823" class="Keyword">open</a> <a id="828" class="Keyword">import</a> <a id="835" href="Preliminaries.html" class="Module">Preliminaries</a>
<a id="849" class="Keyword">open</a> <a id="854" class="Keyword">import</a> <a id="861" href="SystemT.Base.html" class="Module">SystemT.Base</a>
<a id="874" class="Keyword">open</a> <a id="879" class="Keyword">import</a> <a id="886" href="SystemT.Auxiliaries.html" class="Module">SystemT.Auxiliaries</a>

<a id="907" class="Markup">\end{code}</a><a id="917" class="Background">

■ A nucleus for majorizability

</a><a id="951" class="Markup">\begin{code}</a>

<a id="Jι"></a><a id="965" href="Applications.Majorizability.html#965" class="Function">Jι</a> <a id="968" class="Symbol">:</a> <a id="970" href="SystemT.Base.html#517" class="Datatype">Ty</a>
<a id="973" href="Applications.Majorizability.html#965" class="Function">Jι</a> <a id="976" class="Symbol">=</a> <a id="978" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a>

<a id="η"></a><a id="981" href="Applications.Majorizability.html#981" class="Function">η</a> <a id="983" class="Symbol">:</a> <a id="985" class="Symbol">{</a><a id="986" href="Applications.Majorizability.html#986" class="Bound">Γ</a> <a id="988" class="Symbol">:</a> <a id="990" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="993" class="Symbol">}</a> <a id="995" class="Symbol">→</a> <a id="997" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="999" href="Applications.Majorizability.html#986" class="Bound">Γ</a> <a id="1001" class="Symbol">(</a><a id="1002" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="1004" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1006" href="Applications.Majorizability.html#965" class="Function">Jι</a><a id="1008" class="Symbol">)</a>
<a id="1010" href="Applications.Majorizability.html#981" class="Function">η</a> <a id="1012" class="Symbol">=</a> <a id="1014" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="1018" href="SystemT.Base.html#1898" class="Function">ν₀</a>
<a id="1021" class="Comment">--   λn.n</a>

<a id="1032" class="Comment">--</a>
<a id="1035" class="Comment">-- κ g n  is the maximum of g(i) for all i ≤ n.</a>
<a id="1083" class="Comment">--</a>
<a id="κ"></a><a id="1086" href="Applications.Majorizability.html#1086" class="Function">κ</a> <a id="1088" class="Symbol">:</a> <a id="1090" class="Symbol">{</a><a id="1091" href="Applications.Majorizability.html#1091" class="Bound">Γ</a> <a id="1093" class="Symbol">:</a> <a id="1095" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="1098" class="Symbol">}</a> <a id="1100" class="Symbol">→</a> <a id="1102" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="1104" href="Applications.Majorizability.html#1091" class="Bound">Γ</a> <a id="1106" class="Symbol">((</a><a id="1108" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="1110" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1112" href="Applications.Majorizability.html#965" class="Function">Jι</a><a id="1114" class="Symbol">)</a> <a id="1116" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1118" href="Applications.Majorizability.html#965" class="Function">Jι</a> <a id="1121" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1123" href="Applications.Majorizability.html#965" class="Function">Jι</a><a id="1125" class="Symbol">)</a>
<a id="1127" href="Applications.Majorizability.html#1086" class="Function">κ</a> <a id="1129" class="Symbol">=</a> <a id="1131" href="SystemT.Auxiliaries.html#3385" class="Function">MaxUpTo</a>
<a id="1139" class="Comment">-- Lam (Rec · (ν₀ · Zero) · Lam (Lam (Max · ν₀ · (ν₂ · (Suc · ν₁)))))</a>
<a id="1209" class="Comment">-- i.e.</a>
<a id="1217" class="Comment">-- κ g  0      = g 0</a>
<a id="1238" class="Comment">-- κ g (suc n) = max (κ g n) (g (suc n))</a>

<a id="κ-spec"></a><a id="1280" href="Applications.Majorizability.html#1280" class="Function">κ-spec</a> <a id="1287" class="Symbol">:</a> <a id="1289" class="Symbol">{</a><a id="1290" href="Applications.Majorizability.html#1290" class="Bound">i</a> <a id="1292" href="Applications.Majorizability.html#1292" class="Bound">j</a> <a id="1294" class="Symbol">:</a> <a id="1296" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="1297" class="Symbol">}</a> <a id="1299" class="Symbol">→</a> <a id="1301" href="Applications.Majorizability.html#1290" class="Bound">i</a> <a id="1303" href="Preliminaries.html#3062" class="Datatype Operator">≤</a> <a id="1305" href="Applications.Majorizability.html#1292" class="Bound">j</a>
       <a id="1314" class="Symbol">→</a> <a id="1316" class="Symbol">{</a><a id="1317" href="Applications.Majorizability.html#1317" class="Bound">Γ</a> <a id="1319" class="Symbol">:</a> <a id="1321" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="1324" class="Symbol">}</a> <a id="1326" class="Symbol">(</a><a id="1327" href="Applications.Majorizability.html#1327" class="Bound">γ</a> <a id="1329" class="Symbol">:</a> <a id="1331" href="SystemT.Base.html#1280" class="Function Operator">⟦</a> <a id="1333" href="Applications.Majorizability.html#1317" class="Bound">Γ</a> <a id="1335" href="SystemT.Base.html#1280" class="Function Operator">⟧ˣ</a><a id="1337" class="Symbol">)</a>
       <a id="1346" class="Symbol">→</a> <a id="1348" class="Symbol">(</a><a id="1349" href="Applications.Majorizability.html#1349" class="Bound">g</a> <a id="1351" class="Symbol">:</a> <a id="1353" href="Preliminaries.html#2603" class="Datatype">ℕ</a> <a id="1355" class="Symbol">→</a> <a id="1357" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="1358" class="Symbol">)</a> <a id="1360" class="Symbol">→</a> <a id="1362" href="Applications.Majorizability.html#1349" class="Bound">g</a> <a id="1364" href="Applications.Majorizability.html#1290" class="Bound">i</a> <a id="1366" href="Preliminaries.html#3062" class="Datatype Operator">≤</a> <a id="1368" href="SystemT.Base.html#1464" class="Function Operator">⟦</a> <a id="1370" href="Applications.Majorizability.html#1086" class="Function">κ</a> <a id="1372" href="SystemT.Base.html#1464" class="Function Operator">⟧ᵐ</a> <a id="1375" href="Applications.Majorizability.html#1327" class="Bound">γ</a> <a id="1377" href="Applications.Majorizability.html#1349" class="Bound">g</a> <a id="1379" href="Applications.Majorizability.html#1292" class="Bound">j</a>
<a id="1381" href="Applications.Majorizability.html#1280" class="Function">κ-spec</a> <a id="1388" class="Symbol">=</a> <a id="1390" href="SystemT.Auxiliaries.html#3590" class="Function">MaxUpTo-spec</a>

<a id="1404" class="Comment">--</a>
<a id="1407" class="Comment">-- Instantiate the translation by importing the following module</a>
<a id="1472" class="Comment">-- with the nucleus (Jι, η, κ)</a>
<a id="1503" class="Comment">--</a>
<a id="1506" class="Keyword">open</a> <a id="1511" class="Keyword">import</a> <a id="1518" href="Framework.Gentzen.Translation.html" class="Module">Framework.Gentzen.Translation</a> <a id="1548" href="Applications.Majorizability.html#965" class="Function">Jι</a> <a id="1551" href="Applications.Majorizability.html#981" class="Function">η</a> <a id="1553" href="Applications.Majorizability.html#1086" class="Function">κ</a>

<a id="1556" class="Markup">\end{code}</a><a id="1566" class="Background">

■ Howard&#39;s majorizability relation

</a><a id="1604" class="Markup">\begin{code}</a>

<a id="_⊲ι_"></a><a id="1618" href="Applications.Majorizability.html#1618" class="Function Operator">_⊲ι_</a> <a id="1623" class="Symbol">:</a> <a id="1625" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="1627" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="1629" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a> <a id="1632" class="Symbol">→</a> <a id="1634" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="1636" href="Applications.Majorizability.html#965" class="Function">Jι</a> <a id="1639" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a> <a id="1642" class="Symbol">→</a> <a id="1644" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="1648" href="Applications.Majorizability.html#1618" class="Function Operator">_⊲ι_</a> <a id="1653" class="Symbol">=</a> <a id="1655" href="Preliminaries.html#3062" class="Datatype Operator">_≤_</a>

<a id="⊲η"></a><a id="1660" href="Applications.Majorizability.html#1660" class="Function">⊲η</a> <a id="1663" class="Symbol">:</a> <a id="1665" class="Symbol">{</a><a id="1666" href="Applications.Majorizability.html#1666" class="Bound">Γ</a> <a id="1668" class="Symbol">:</a> <a id="1670" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="1673" class="Symbol">}</a> <a id="1675" class="Symbol">(</a><a id="1676" href="Applications.Majorizability.html#1676" class="Bound">γ</a> <a id="1678" class="Symbol">:</a> <a id="1680" href="SystemT.Base.html#1280" class="Function Operator">⟦</a> <a id="1682" href="Applications.Majorizability.html#1666" class="Bound">Γ</a> <a id="1684" href="SystemT.Base.html#1280" class="Function Operator">⟧ˣ</a><a id="1686" class="Symbol">)</a> <a id="1688" class="Symbol">(</a><a id="1689" href="Applications.Majorizability.html#1689" class="Bound">n</a> <a id="1691" class="Symbol">:</a> <a id="1693" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="1695" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="1697" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a><a id="1699" class="Symbol">)</a> <a id="1701" class="Symbol">→</a> <a id="1703" href="Applications.Majorizability.html#1689" class="Bound">n</a> <a id="1705" href="Applications.Majorizability.html#1618" class="Function Operator">⊲ι</a> <a id="1708" href="SystemT.Base.html#1464" class="Function Operator">⟦</a> <a id="1710" href="Applications.Majorizability.html#981" class="Function">η</a> <a id="1712" href="SystemT.Base.html#1464" class="Function Operator">⟧ᵐ</a> <a id="1715" href="Applications.Majorizability.html#1676" class="Bound">γ</a> <a id="1717" href="Applications.Majorizability.html#1689" class="Bound">n</a>
<a id="1719" href="Applications.Majorizability.html#1660" class="Function">⊲η</a> <a id="1722" class="Symbol">_</a> <a id="1724" href="Applications.Majorizability.html#1724" class="Bound">n</a> <a id="1726" class="Symbol">=</a> <a id="1728" href="Preliminaries.html#3228" class="Function">≤refl</a>

<a id="⊲κ"></a><a id="1735" href="Applications.Majorizability.html#1735" class="Function">⊲κ</a> <a id="1738" class="Symbol">:</a> <a id="1740" class="Symbol">{</a><a id="1741" href="Applications.Majorizability.html#1741" class="Bound">Γ</a> <a id="1743" class="Symbol">:</a> <a id="1745" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="1748" class="Symbol">}</a> <a id="1750" class="Symbol">(</a><a id="1751" href="Applications.Majorizability.html#1751" class="Bound">γ</a> <a id="1753" class="Symbol">:</a> <a id="1755" href="SystemT.Base.html#1280" class="Function Operator">⟦</a> <a id="1757" href="Applications.Majorizability.html#1741" class="Bound">Γ</a> <a id="1759" href="SystemT.Base.html#1280" class="Function Operator">⟧ˣ</a><a id="1761" class="Symbol">)</a> <a id="1763" class="Symbol">{</a><a id="1764" href="Applications.Majorizability.html#1764" class="Bound">f</a> <a id="1766" class="Symbol">:</a> <a id="1768" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="1770" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="1772" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1774" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="1776" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a><a id="1778" class="Symbol">}</a> <a id="1780" class="Symbol">{</a><a id="1781" href="Applications.Majorizability.html#1781" class="Bound">g</a> <a id="1783" class="Symbol">:</a> <a id="1785" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="1787" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="1789" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1791" href="Applications.Majorizability.html#965" class="Function">Jι</a> <a id="1794" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a><a id="1796" class="Symbol">}</a>
   <a id="1801" class="Symbol">→</a> <a id="1803" class="Symbol">(∀</a> <a id="1806" href="Applications.Majorizability.html#1806" class="Bound">i</a> <a id="1808" class="Symbol">→</a> <a id="1810" href="Applications.Majorizability.html#1764" class="Bound">f</a> <a id="1812" href="Applications.Majorizability.html#1806" class="Bound">i</a> <a id="1814" href="Applications.Majorizability.html#1618" class="Function Operator">⊲ι</a> <a id="1817" href="Applications.Majorizability.html#1781" class="Bound">g</a> <a id="1819" href="Applications.Majorizability.html#1806" class="Bound">i</a><a id="1820" class="Symbol">)</a> <a id="1822" class="Symbol">→</a> <a id="1824" class="Symbol">∀</a> <a id="1826" class="Symbol">{</a><a id="1827" href="Applications.Majorizability.html#1827" class="Bound">n</a> <a id="1829" href="Applications.Majorizability.html#1829" class="Bound">a</a><a id="1830" class="Symbol">}</a> <a id="1832" class="Symbol">→</a> <a id="1834" href="Applications.Majorizability.html#1827" class="Bound">n</a> <a id="1836" href="Applications.Majorizability.html#1618" class="Function Operator">⊲ι</a> <a id="1839" href="Applications.Majorizability.html#1829" class="Bound">a</a> <a id="1841" class="Symbol">→</a> <a id="1843" href="Applications.Majorizability.html#1764" class="Bound">f</a> <a id="1845" href="Applications.Majorizability.html#1827" class="Bound">n</a> <a id="1847" href="Applications.Majorizability.html#1618" class="Function Operator">⊲ι</a> <a id="1850" href="SystemT.Base.html#1464" class="Function Operator">⟦</a> <a id="1852" href="Applications.Majorizability.html#1086" class="Function">κ</a> <a id="1854" href="SystemT.Base.html#1464" class="Function Operator">⟧ᵐ</a> <a id="1857" href="Applications.Majorizability.html#1751" class="Bound">γ</a> <a id="1859" href="Applications.Majorizability.html#1781" class="Bound">g</a> <a id="1861" href="Applications.Majorizability.html#1829" class="Bound">a</a>
<a id="1863" href="Applications.Majorizability.html#1735" class="Function">⊲κ</a> <a id="1866" href="Applications.Majorizability.html#1866" class="Bound">γ</a> <a id="1868" class="Symbol">{</a><a id="1869" href="Applications.Majorizability.html#1869" class="Bound">f</a><a id="1870" class="Symbol">}</a> <a id="1872" class="Symbol">{</a><a id="1873" href="Applications.Majorizability.html#1873" class="Bound">g</a><a id="1874" class="Symbol">}</a> <a id="1876" href="Applications.Majorizability.html#1876" class="Bound">ζ</a> <a id="1878" class="Symbol">{</a><a id="1879" href="Applications.Majorizability.html#1879" class="Bound">x</a><a id="1880" class="Symbol">}</a> <a id="1882" href="Applications.Majorizability.html#1882" class="Bound">θ</a> <a id="1884" class="Symbol">=</a> <a id="1886" href="Preliminaries.html#3358" class="Function">≤trans</a> <a id="1893" class="Symbol">(</a><a id="1894" href="Applications.Majorizability.html#1876" class="Bound">ζ</a> <a id="1896" href="Applications.Majorizability.html#1879" class="Bound">x</a><a id="1897" class="Symbol">)</a> <a id="1899" class="Symbol">(</a><a id="1900" href="Applications.Majorizability.html#1280" class="Function">κ-spec</a> <a id="1907" href="Applications.Majorizability.html#1882" class="Bound">θ</a> <a id="1909" href="Applications.Majorizability.html#1866" class="Bound">γ</a> <a id="1911" href="Applications.Majorizability.html#1873" class="Bound">g</a><a id="1912" class="Symbol">)</a>

<a id="1915" class="Keyword">open</a> <a id="1920" class="Keyword">import</a> <a id="1927" href="Framework.Gentzen.LogicalRelation.html" class="Module">Framework.Gentzen.LogicalRelation</a> <a id="1961" href="Applications.Majorizability.html#965" class="Function">Jι</a> <a id="1964" href="Applications.Majorizability.html#981" class="Function">η</a> <a id="1966" href="Applications.Majorizability.html#1086" class="Function">κ</a> <a id="1968" href="Applications.Majorizability.html#1618" class="Function Operator">_⊲ι_</a>
<a id="1973" class="Keyword">open</a> <a id="1978" href="Framework.Gentzen.LogicalRelation.html#2256" class="Module">Soundness</a> <a id="1988" href="Applications.Majorizability.html#1660" class="Function">⊲η</a> <a id="1991" href="Applications.Majorizability.html#1735" class="Function">⊲κ</a>

<a id="1995" class="Comment">--</a>
<a id="1998" class="Comment">-- Howard&#39;s majorizability relation extends ≤ to all types of T</a>
<a id="2062" class="Comment">--</a>
<a id="_⊲_"></a><a id="2065" href="Applications.Majorizability.html#2065" class="Function Operator">_⊲_</a> <a id="2069" class="Symbol">:</a> <a id="2071" class="Symbol">{</a><a id="2072" href="Applications.Majorizability.html#2072" class="Bound">ρ</a> <a id="2074" class="Symbol">:</a> <a id="2076" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="2078" class="Symbol">}</a> <a id="2080" class="Symbol">→</a> <a id="2082" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="2084" href="Applications.Majorizability.html#2072" class="Bound">ρ</a> <a id="2086" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a> <a id="2089" class="Symbol">→</a> <a id="2091" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="2093" href="Framework.Gentzen.Translation.html#1024" class="Function Operator">⟨</a> <a id="2095" href="Applications.Majorizability.html#2072" class="Bound">ρ</a> <a id="2097" href="Framework.Gentzen.Translation.html#1024" class="Function Operator">⟩ᴶ</a> <a id="2100" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a> <a id="2103" class="Symbol">→</a> <a id="2105" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="2109" href="Applications.Majorizability.html#2065" class="Function Operator">_⊲_</a> <a id="2113" class="Symbol">=</a> <a id="2115" href="Framework.Gentzen.LogicalRelation.html#1101" class="Function Operator">_R_</a>
<a id="2119" class="Comment">-- i.e.</a>
<a id="2127" class="Comment">-- n ⊲ι     m = n ≤ m</a>
<a id="2149" class="Comment">-- u ⊲[σ×τ] v = (pr₁ u ⊲σ pr₁ v) ∧ (pr₂ u ⊲τ pr₂ v)</a>
<a id="2201" class="Comment">-- f ⊲[σ→τ] g = ∀ x y → x ⊲σ y → f x ⊲τ g y</a>

<a id="2246" class="Markup">\end{code}</a><a id="2256" class="Background">

■ Corollary: Every closed T term is majorized by its translation.

</a><a id="2325" class="Markup">\begin{code}</a>

<a id="Cor[Maj]"></a><a id="2339" href="Applications.Majorizability.html#2339" class="Function">Cor[Maj]</a> <a id="2348" class="Symbol">:</a> <a id="2350" class="Symbol">{</a><a id="2351" href="Applications.Majorizability.html#2351" class="Bound">ρ</a> <a id="2353" class="Symbol">:</a> <a id="2355" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="2357" class="Symbol">}</a> <a id="2359" class="Symbol">(</a><a id="2360" href="Applications.Majorizability.html#2360" class="Bound">t</a> <a id="2362" class="Symbol">:</a> <a id="2364" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="2366" href="SystemT.Base.html#589" class="InductiveConstructor">ε</a> <a id="2368" href="Applications.Majorizability.html#2351" class="Bound">ρ</a><a id="2369" class="Symbol">)</a> <a id="2371" class="Symbol">→</a> <a id="2373" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="2375" href="Applications.Majorizability.html#2360" class="Bound">t</a> <a id="2377" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="2379" href="Applications.Majorizability.html#2065" class="Function Operator">⊲</a> <a id="2381" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="2383" href="Applications.Majorizability.html#2360" class="Bound">t</a> <a id="2385" href="Framework.Gentzen.Translation.html#1626" class="Function Operator">ᴶ</a> <a id="2387" href="SystemT.Base.html#1723" class="Function Operator">⟧</a>
<a id="2389" href="Applications.Majorizability.html#2339" class="Function">Cor[Maj]</a> <a id="2398" href="Applications.Majorizability.html#2398" class="Bound">t</a> <a id="2400" class="Symbol">=</a> <a id="2402" href="Framework.Gentzen.LogicalRelation.html#2314" class="Function">FTLR</a> <a id="2407" href="Applications.Majorizability.html#2398" class="Bound">t</a> <a id="2409" href="Preliminaries.html#2546" class="InductiveConstructor">⋆</a>

<a id="2412" class="Markup">\end{code}</a><a id="2422" class="Background">
</a></pre></body></html>

==> anc/html/Framework.Gentzen.Genericity.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Framework.Gentzen.Genericity</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Chuangjie Xu, November 2026

Generic elements for the Gentzen-style translation

A generic element Ω supplies a single argument to a translated function
f ᴶ. Once the fundamental theorem relates f to its translation, genericity
lets us relate the value of f at each input to the interpretation of
f ᴶ · Ω.

</a><a id="308" class="Markup">\begin{code}</a>

<a id="322" class="Symbol">{-#</a> <a id="326" class="Keyword">OPTIONS</a> <a id="334" class="Pragma">--without-K</a> <a id="346" class="Pragma">--safe</a> <a id="353" class="Symbol">#-}</a>

<a id="358" class="Keyword">open</a> <a id="363" class="Keyword">import</a> <a id="370" href="SystemT.Base.html" class="Module">SystemT.Base</a>

<a id="384" class="Keyword">module</a> <a id="391" href="Framework.Gentzen.Genericity.html" class="Module">Framework.Gentzen.Genericity</a>
  <a id="422" class="Symbol">(</a><a id="423" href="Framework.Gentzen.Genericity.html#423" class="Bound">Jι</a> <a id="426" class="Symbol">:</a> <a id="428" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="430" class="Symbol">)</a>
  <a id="434" class="Symbol">(</a><a id="435" href="Framework.Gentzen.Genericity.html#435" class="Bound">η</a> <a id="437" class="Symbol">:</a> <a id="439" class="Symbol">{</a><a id="440" href="Framework.Gentzen.Genericity.html#440" class="Bound">Γ</a> <a id="442" class="Symbol">:</a> <a id="444" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="447" class="Symbol">}</a> <a id="449" class="Symbol">→</a> <a id="451" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="453" href="Framework.Gentzen.Genericity.html#440" class="Bound">Γ</a> <a id="455" class="Symbol">(</a><a id="456" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="458" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="460" href="Framework.Gentzen.Genericity.html#423" class="Bound">Jι</a><a id="462" class="Symbol">))</a>
  <a id="467" class="Symbol">(</a><a id="468" href="Framework.Gentzen.Genericity.html#468" class="Bound">κ</a> <a id="470" class="Symbol">:</a> <a id="472" class="Symbol">{</a><a id="473" href="Framework.Gentzen.Genericity.html#473" class="Bound">Γ</a> <a id="475" class="Symbol">:</a> <a id="477" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="480" class="Symbol">}</a> <a id="482" class="Symbol">→</a> <a id="484" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="486" href="Framework.Gentzen.Genericity.html#473" class="Bound">Γ</a> <a id="488" class="Symbol">((</a><a id="490" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="492" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="494" href="Framework.Gentzen.Genericity.html#423" class="Bound">Jι</a><a id="496" class="Symbol">)</a> <a id="498" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="500" href="Framework.Gentzen.Genericity.html#423" class="Bound">Jι</a> <a id="503" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="505" href="Framework.Gentzen.Genericity.html#423" class="Bound">Jι</a><a id="507" class="Symbol">))</a>
  <a id="512" class="Symbol">(</a><a id="513" href="Framework.Gentzen.Genericity.html#513" class="Bound">X</a> <a id="515" class="Symbol">:</a> <a id="517" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="519" class="Symbol">)</a>
  <a id="523" class="Symbol">(</a><a id="524" href="Framework.Gentzen.Genericity.html#524" class="Bound">Rι</a> <a id="527" class="Symbol">:</a> <a id="529" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="531" href="Framework.Gentzen.Genericity.html#513" class="Bound">X</a> <a id="533" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a> <a id="536" class="Symbol">→</a> <a id="538" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="540" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="542" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a> <a id="545" class="Symbol">→</a> <a id="547" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="549" href="Framework.Gentzen.Genericity.html#423" class="Bound">Jι</a> <a id="552" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a> <a id="555" class="Symbol">→</a> <a id="557" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="560" class="Symbol">)</a>
  <a id="564" class="Keyword">where</a>

<a id="571" class="Keyword">open</a> <a id="576" class="Keyword">import</a> <a id="583" href="Framework.Gentzen.Translation.html" class="Module">Framework.Gentzen.Translation</a> <a id="613" href="Framework.Gentzen.Genericity.html#423" class="Bound">Jι</a> <a id="616" href="Framework.Gentzen.Genericity.html#435" class="Bound">η</a> <a id="618" href="Framework.Gentzen.Genericity.html#468" class="Bound">κ</a> <a id="620" class="Keyword">using</a> <a id="626" class="Symbol">(</a><a id="627" href="Framework.Gentzen.Translation.html#1024" class="Function Operator">⟨_⟩ᴶ</a><a id="631" class="Symbol">)</a>
<a id="633" class="Keyword">import</a> <a id="640" href="Framework.Gentzen.LogicalRelation.html" class="Module">Framework.Gentzen.LogicalRelation</a> <a id="674" href="Framework.Gentzen.Genericity.html#423" class="Bound">Jι</a> <a id="677" href="Framework.Gentzen.Genericity.html#435" class="Bound">η</a> <a id="679" href="Framework.Gentzen.Genericity.html#468" class="Bound">κ</a> <a id="681" class="Symbol">as</a> <a id="GentzenLR"></a><a id="684" href="Framework.Gentzen.Genericity.html#684" class="Module">GentzenLR</a>

<a id="is-generic"></a><a id="695" href="Framework.Gentzen.Genericity.html#695" class="Function">is-generic</a> <a id="706" class="Symbol">:</a> <a id="708" class="Symbol">{</a><a id="709" href="Framework.Gentzen.Genericity.html#709" class="Bound">Γ</a> <a id="711" class="Symbol">:</a> <a id="713" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="716" class="Symbol">}</a> <a id="718" class="Symbol">→</a> <a id="720" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="722" href="Framework.Gentzen.Genericity.html#709" class="Bound">Γ</a> <a id="724" href="Framework.Gentzen.Translation.html#1024" class="Function Operator">⟨</a> <a id="726" href="Framework.Gentzen.Genericity.html#513" class="Bound">X</a> <a id="728" href="Framework.Gentzen.Translation.html#1024" class="Function Operator">⟩ᴶ</a> <a id="731" class="Symbol">→</a> <a id="733" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="737" href="Framework.Gentzen.Genericity.html#695" class="Function">is-generic</a> <a id="748" class="Symbol">{</a><a id="749" href="Framework.Gentzen.Genericity.html#749" class="Bound">Γ</a><a id="750" class="Symbol">}</a> <a id="752" href="Framework.Gentzen.Genericity.html#752" class="Bound">Ω</a> <a id="754" class="Symbol">=</a> <a id="756" class="Symbol">(</a><a id="757" href="Framework.Gentzen.Genericity.html#757" class="Bound">γ</a> <a id="759" class="Symbol">:</a> <a id="761" href="SystemT.Base.html#1280" class="Function Operator">⟦</a> <a id="763" href="Framework.Gentzen.Genericity.html#749" class="Bound">Γ</a> <a id="765" href="SystemT.Base.html#1280" class="Function Operator">⟧ˣ</a><a id="767" class="Symbol">)</a> <a id="769" class="Symbol">(</a><a id="770" href="Framework.Gentzen.Genericity.html#770" class="Bound">x</a> <a id="772" class="Symbol">:</a> <a id="774" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="776" href="Framework.Gentzen.Genericity.html#513" class="Bound">X</a> <a id="778" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a><a id="780" class="Symbol">)</a> <a id="782" class="Symbol">→</a> <a id="784" href="Framework.Gentzen.LogicalRelation.html#1101" class="Function Operator">LR._R_</a> <a id="791" href="Framework.Gentzen.Genericity.html#770" class="Bound">x</a> <a id="793" href="Framework.Gentzen.Genericity.html#770" class="Bound">x</a> <a id="795" class="Symbol">(</a><a id="796" href="SystemT.Base.html#1464" class="Function Operator">⟦</a> <a id="798" href="Framework.Gentzen.Genericity.html#752" class="Bound">Ω</a> <a id="800" href="SystemT.Base.html#1464" class="Function Operator">⟧ᵐ</a> <a id="803" href="Framework.Gentzen.Genericity.html#757" class="Bound">γ</a><a id="804" class="Symbol">)</a>
 <a id="807" class="Keyword">where</a>
  <a id="815" class="Keyword">module</a> <a id="822" href="Framework.Gentzen.Genericity.html#822" class="Module">LR</a> <a id="825" class="Symbol">(</a><a id="826" href="Framework.Gentzen.Genericity.html#826" class="Bound">x</a> <a id="828" class="Symbol">:</a> <a id="830" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="832" href="Framework.Gentzen.Genericity.html#513" class="Bound">X</a> <a id="834" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a><a id="836" class="Symbol">)</a> <a id="838" class="Symbol">=</a> <a id="840" href="Framework.Gentzen.Genericity.html#684" class="Module">GentzenLR</a> <a id="850" class="Symbol">(</a><a id="851" href="Framework.Gentzen.Genericity.html#524" class="Bound">Rι</a> <a id="854" href="Framework.Gentzen.Genericity.html#826" class="Bound">x</a><a id="855" class="Symbol">)</a>

<a id="858" class="Markup">\end{code}</a><a id="868" class="Background">
</a></pre></body></html>

==> anc/html/Framework.Gentzen.LogicalRelation.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Framework.Gentzen.LogicalRelation</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">
 ==============================================
 =                                            =
 =  Logical Relation and Fundamental Theorem  =
 =                                            =
 ==============================================

    Chuangjie Xu, February 2020

    Restructured in November 2026

We prove a fundamental theorem of logical relations for the monadic
translation of System T. The theorem establishes soundness by showing
that each term and its translation have related interpretations under
related assignments.

For this, we fix a base relation Rι between ℕ and ⟦ Jι ⟧ʸ and assume
that the nucleus operations η and κ are compatible with it.

</a><a id="671" class="Markup">\begin{code}</a>

<a id="685" class="Symbol">{-#</a> <a id="689" class="Keyword">OPTIONS</a> <a id="697" class="Pragma">--without-K</a> <a id="709" class="Pragma">--safe</a> <a id="716" class="Symbol">#-}</a>

<a id="721" class="Keyword">open</a> <a id="726" class="Keyword">import</a> <a id="733" href="Preliminaries.html" class="Module">Preliminaries</a>
<a id="747" class="Keyword">open</a> <a id="752" class="Keyword">import</a> <a id="759" href="SystemT.Base.html" class="Module">SystemT.Base</a>

<a id="773" class="Keyword">module</a> <a id="780" href="Framework.Gentzen.LogicalRelation.html" class="Module">Framework.Gentzen.LogicalRelation</a>
       <a id="821" class="Symbol">(</a><a id="822" href="Framework.Gentzen.LogicalRelation.html#822" class="Bound">Jι</a> <a id="825" class="Symbol">:</a> <a id="827" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="829" class="Symbol">)</a>
       <a id="838" class="Symbol">(</a><a id="839" href="Framework.Gentzen.LogicalRelation.html#839" class="Bound">η</a>  <a id="842" class="Symbol">:</a> <a id="844" class="Symbol">{</a><a id="845" href="Framework.Gentzen.LogicalRelation.html#845" class="Bound">Γ</a> <a id="847" class="Symbol">:</a> <a id="849" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="852" class="Symbol">}</a> <a id="854" class="Symbol">→</a> <a id="856" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="858" href="Framework.Gentzen.LogicalRelation.html#845" class="Bound">Γ</a> <a id="860" class="Symbol">(</a><a id="861" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="863" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="865" href="Framework.Gentzen.LogicalRelation.html#822" class="Bound">Jι</a><a id="867" class="Symbol">))</a>
       <a id="877" class="Symbol">(</a><a id="878" href="Framework.Gentzen.LogicalRelation.html#878" class="Bound">κ</a>  <a id="881" class="Symbol">:</a> <a id="883" class="Symbol">{</a><a id="884" href="Framework.Gentzen.LogicalRelation.html#884" class="Bound">Γ</a> <a id="886" class="Symbol">:</a> <a id="888" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="891" class="Symbol">}</a> <a id="893" class="Symbol">→</a> <a id="895" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="897" href="Framework.Gentzen.LogicalRelation.html#884" class="Bound">Γ</a> <a id="899" class="Symbol">((</a><a id="901" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="903" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="905" href="Framework.Gentzen.LogicalRelation.html#822" class="Bound">Jι</a><a id="907" class="Symbol">)</a> <a id="909" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="911" href="Framework.Gentzen.LogicalRelation.html#822" class="Bound">Jι</a> <a id="914" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="916" href="Framework.Gentzen.LogicalRelation.html#822" class="Bound">Jι</a><a id="918" class="Symbol">))</a>
       <a id="928" class="Symbol">(</a><a id="929" href="Framework.Gentzen.LogicalRelation.html#929" class="Bound Operator">_Rι_</a> <a id="934" class="Symbol">:</a> <a id="936" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="938" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="940" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a> <a id="943" class="Symbol">→</a> <a id="945" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="947" href="Framework.Gentzen.LogicalRelation.html#822" class="Bound">Jι</a> <a id="950" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a> <a id="953" class="Symbol">→</a> <a id="955" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="958" class="Symbol">)</a>
 <a id="961" class="Keyword">where</a>

<a id="968" class="Keyword">open</a> <a id="973" class="Keyword">import</a> <a id="980" href="Framework.Gentzen.Translation.html" class="Module">Framework.Gentzen.Translation</a> <a id="1010" href="Framework.Gentzen.LogicalRelation.html#822" class="Bound">Jι</a> <a id="1013" href="Framework.Gentzen.LogicalRelation.html#839" class="Bound">η</a> <a id="1015" href="Framework.Gentzen.LogicalRelation.html#878" class="Bound">κ</a>

<a id="1018" class="Markup">\end{code}</a><a id="1028" class="Background">

■ Extend Rι to a logical relation R for arbitrary types

</a><a id="1087" class="Markup">\begin{code}</a>

<a id="_R_"></a><a id="1101" href="Framework.Gentzen.LogicalRelation.html#1101" class="Function Operator">_R_</a> <a id="1105" class="Symbol">:</a> <a id="1107" class="Symbol">{</a><a id="1108" href="Framework.Gentzen.LogicalRelation.html#1108" class="Bound">ρ</a> <a id="1110" class="Symbol">:</a> <a id="1112" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="1114" class="Symbol">}</a> <a id="1116" class="Symbol">→</a> <a id="1118" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="1120" href="Framework.Gentzen.LogicalRelation.html#1108" class="Bound">ρ</a> <a id="1122" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a> <a id="1125" class="Symbol">→</a> <a id="1127" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="1129" href="Framework.Gentzen.Translation.html#1024" class="Function Operator">⟨</a> <a id="1131" href="Framework.Gentzen.LogicalRelation.html#1108" class="Bound">ρ</a> <a id="1133" href="Framework.Gentzen.Translation.html#1024" class="Function Operator">⟩ᴶ</a> <a id="1136" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a> <a id="1139" class="Symbol">→</a> <a id="1141" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="1145" href="Framework.Gentzen.LogicalRelation.html#1101" class="Function Operator">_R_</a> <a id="1149" class="Symbol">{</a><a id="1150" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="1151" class="Symbol">}</a> <a id="1153" class="Symbol">=</a> <a id="1155" href="Framework.Gentzen.LogicalRelation.html#929" class="Bound Operator">_Rι_</a>
<a id="1160" href="Framework.Gentzen.LogicalRelation.html#1101" class="Function Operator">_R_</a> <a id="1164" class="Symbol">{</a><a id="1165" href="Framework.Gentzen.LogicalRelation.html#1165" class="Bound">σ</a> <a id="1167" href="SystemT.Base.html#547" class="InductiveConstructor Operator">⊠</a> <a id="1169" href="Framework.Gentzen.LogicalRelation.html#1169" class="Bound">τ</a><a id="1170" class="Symbol">}</a> <a id="1172" href="Framework.Gentzen.LogicalRelation.html#1172" class="Bound">u</a> <a id="1174" href="Framework.Gentzen.LogicalRelation.html#1174" class="Bound">v</a> <a id="1176" class="Symbol">=</a> <a id="1178" class="Symbol">(</a><a id="1179" href="Preliminaries.html#2060" class="Field">pr₁</a> <a id="1183" href="Framework.Gentzen.LogicalRelation.html#1172" class="Bound">u</a> <a id="1185" href="Framework.Gentzen.LogicalRelation.html#1101" class="Function Operator">R</a> <a id="1187" href="Preliminaries.html#2060" class="Field">pr₁</a> <a id="1191" href="Framework.Gentzen.LogicalRelation.html#1174" class="Bound">v</a><a id="1192" class="Symbol">)</a> <a id="1194" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="1196" class="Symbol">(</a><a id="1197" href="Preliminaries.html#2070" class="Field">pr₂</a> <a id="1201" href="Framework.Gentzen.LogicalRelation.html#1172" class="Bound">u</a> <a id="1203" href="Framework.Gentzen.LogicalRelation.html#1101" class="Function Operator">R</a> <a id="1205" href="Preliminaries.html#2070" class="Field">pr₂</a> <a id="1209" href="Framework.Gentzen.LogicalRelation.html#1174" class="Bound">v</a><a id="1210" class="Symbol">)</a>
<a id="1212" href="Framework.Gentzen.LogicalRelation.html#1101" class="Function Operator">_R_</a> <a id="1216" class="Symbol">{</a><a id="1217" href="Framework.Gentzen.LogicalRelation.html#1217" class="Bound">σ</a> <a id="1219" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1221" href="Framework.Gentzen.LogicalRelation.html#1221" class="Bound">τ</a><a id="1222" class="Symbol">}</a> <a id="1224" href="Framework.Gentzen.LogicalRelation.html#1224" class="Bound">f</a> <a id="1226" href="Framework.Gentzen.LogicalRelation.html#1226" class="Bound">g</a> <a id="1228" class="Symbol">=</a> <a id="1230" class="Symbol">∀{</a><a id="1232" href="Framework.Gentzen.LogicalRelation.html#1232" class="Bound">x</a> <a id="1234" href="Framework.Gentzen.LogicalRelation.html#1234" class="Bound">y</a><a id="1235" class="Symbol">}</a> <a id="1237" class="Symbol">→</a> <a id="1239" href="Framework.Gentzen.LogicalRelation.html#1232" class="Bound">x</a> <a id="1241" href="Framework.Gentzen.LogicalRelation.html#1101" class="Function Operator">R</a> <a id="1243" href="Framework.Gentzen.LogicalRelation.html#1234" class="Bound">y</a> <a id="1245" class="Symbol">→</a> <a id="1247" href="Framework.Gentzen.LogicalRelation.html#1224" class="Bound">f</a> <a id="1249" href="Framework.Gentzen.LogicalRelation.html#1232" class="Bound">x</a> <a id="1251" href="Framework.Gentzen.LogicalRelation.html#1101" class="Function Operator">R</a> <a id="1253" href="Framework.Gentzen.LogicalRelation.html#1226" class="Bound">g</a> <a id="1255" href="Framework.Gentzen.LogicalRelation.html#1234" class="Bound">y</a>

<a id="_Rˣ_"></a><a id="1258" href="Framework.Gentzen.LogicalRelation.html#1258" class="Function Operator">_Rˣ_</a> <a id="1263" class="Symbol">:</a> <a id="1265" class="Symbol">{</a><a id="1266" href="Framework.Gentzen.LogicalRelation.html#1266" class="Bound">Γ</a> <a id="1268" class="Symbol">:</a> <a id="1270" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="1273" class="Symbol">}</a> <a id="1275" class="Symbol">→</a> <a id="1277" href="SystemT.Base.html#1280" class="Function Operator">⟦</a> <a id="1279" href="Framework.Gentzen.LogicalRelation.html#1266" class="Bound">Γ</a> <a id="1281" href="SystemT.Base.html#1280" class="Function Operator">⟧ˣ</a> <a id="1284" class="Symbol">→</a> <a id="1286" href="SystemT.Base.html#1280" class="Function Operator">⟦</a> <a id="1288" href="Framework.Gentzen.Translation.html#1142" class="Function Operator">⟪</a> <a id="1290" href="Framework.Gentzen.LogicalRelation.html#1266" class="Bound">Γ</a> <a id="1292" href="Framework.Gentzen.Translation.html#1142" class="Function Operator">⟫ᴶ</a> <a id="1295" href="SystemT.Base.html#1280" class="Function Operator">⟧ˣ</a> <a id="1298" class="Symbol">→</a> <a id="1300" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="1304" href="Framework.Gentzen.LogicalRelation.html#1258" class="Function Operator">_Rˣ_</a> <a id="1309" class="Symbol">{</a><a id="1310" href="SystemT.Base.html#589" class="InductiveConstructor">ε</a><a id="1311" class="Symbol">}</a> <a id="1313" href="Preliminaries.html#2546" class="InductiveConstructor">⋆</a> <a id="1315" href="Preliminaries.html#2546" class="InductiveConstructor">⋆</a> <a id="1317" class="Symbol">=</a> <a id="1319" href="Preliminaries.html#2531" class="Datatype">𝟙</a>
<a id="1321" href="Framework.Gentzen.LogicalRelation.html#1258" class="Function Operator">_Rˣ_</a> <a id="1326" class="Symbol">{</a><a id="1327" href="Framework.Gentzen.LogicalRelation.html#1327" class="Bound">Γ</a> <a id="1329" href="SystemT.Base.html#600" class="InductiveConstructor Operator">₊</a> <a id="1331" href="Framework.Gentzen.LogicalRelation.html#1331" class="Bound">ρ</a><a id="1332" class="Symbol">}</a> <a id="1334" class="Symbol">(</a><a id="1335" href="Framework.Gentzen.LogicalRelation.html#1335" class="Bound">γ</a> <a id="1337" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="1339" href="Framework.Gentzen.LogicalRelation.html#1339" class="Bound">x</a><a id="1340" class="Symbol">)</a> <a id="1342" class="Symbol">(</a><a id="1343" href="Framework.Gentzen.LogicalRelation.html#1343" class="Bound">δ</a> <a id="1345" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="1347" href="Framework.Gentzen.LogicalRelation.html#1347" class="Bound">a</a><a id="1348" class="Symbol">)</a> <a id="1350" class="Symbol">=</a> <a id="1352" class="Symbol">(</a><a id="1353" href="Framework.Gentzen.LogicalRelation.html#1335" class="Bound">γ</a> <a id="1355" href="Framework.Gentzen.LogicalRelation.html#1258" class="Function Operator">Rˣ</a> <a id="1358" href="Framework.Gentzen.LogicalRelation.html#1343" class="Bound">δ</a><a id="1359" class="Symbol">)</a> <a id="1361" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="1363" class="Symbol">(</a><a id="1364" href="Framework.Gentzen.LogicalRelation.html#1339" class="Bound">x</a> <a id="1366" href="Framework.Gentzen.LogicalRelation.html#1101" class="Function Operator">R</a> <a id="1368" href="Framework.Gentzen.LogicalRelation.html#1347" class="Bound">a</a><a id="1369" class="Symbol">)</a>

<a id="R[Var]"></a><a id="1372" href="Framework.Gentzen.LogicalRelation.html#1372" class="Function">R[Var]</a> <a id="1379" class="Symbol">:</a> <a id="1381" class="Symbol">{</a><a id="1382" href="Framework.Gentzen.LogicalRelation.html#1382" class="Bound">Γ</a> <a id="1384" class="Symbol">:</a> <a id="1386" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="1389" class="Symbol">}</a> <a id="1391" class="Symbol">{</a><a id="1392" href="Framework.Gentzen.LogicalRelation.html#1392" class="Bound">ρ</a> <a id="1394" class="Symbol">:</a> <a id="1396" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="1398" class="Symbol">}</a> <a id="1400" class="Symbol">{</a><a id="1401" href="Framework.Gentzen.LogicalRelation.html#1401" class="Bound">γ</a> <a id="1403" class="Symbol">:</a> <a id="1405" href="SystemT.Base.html#1280" class="Function Operator">⟦</a> <a id="1407" href="Framework.Gentzen.LogicalRelation.html#1382" class="Bound">Γ</a> <a id="1409" href="SystemT.Base.html#1280" class="Function Operator">⟧ˣ</a><a id="1411" class="Symbol">}</a> <a id="1413" class="Symbol">{</a><a id="1414" href="Framework.Gentzen.LogicalRelation.html#1414" class="Bound">δ</a> <a id="1416" class="Symbol">:</a> <a id="1418" href="SystemT.Base.html#1280" class="Function Operator">⟦</a> <a id="1420" href="Framework.Gentzen.Translation.html#1142" class="Function Operator">⟪</a> <a id="1422" href="Framework.Gentzen.LogicalRelation.html#1382" class="Bound">Γ</a> <a id="1424" href="Framework.Gentzen.Translation.html#1142" class="Function Operator">⟫ᴶ</a> <a id="1427" href="SystemT.Base.html#1280" class="Function Operator">⟧ˣ</a><a id="1429" class="Symbol">}</a>
       <a id="1438" class="Symbol">→</a> <a id="1440" href="Framework.Gentzen.LogicalRelation.html#1401" class="Bound">γ</a> <a id="1442" href="Framework.Gentzen.LogicalRelation.html#1258" class="Function Operator">Rˣ</a> <a id="1445" href="Framework.Gentzen.LogicalRelation.html#1414" class="Bound">δ</a> <a id="1447" class="Symbol">→</a> <a id="1449" class="Symbol">(</a><a id="1450" href="Framework.Gentzen.LogicalRelation.html#1450" class="Bound">i</a> <a id="1452" class="Symbol">:</a> <a id="1454" href="SystemT.Base.html#627" class="Datatype Operator">∥</a> <a id="1456" href="Framework.Gentzen.LogicalRelation.html#1392" class="Bound">ρ</a> <a id="1458" href="SystemT.Base.html#627" class="Datatype Operator">∈</a> <a id="1460" href="Framework.Gentzen.LogicalRelation.html#1382" class="Bound">Γ</a> <a id="1462" href="SystemT.Base.html#627" class="Datatype Operator">∥</a><a id="1463" class="Symbol">)</a> <a id="1465" class="Symbol">→</a> <a id="1467" class="Symbol">(</a><a id="1468" href="Framework.Gentzen.LogicalRelation.html#1401" class="Bound">γ</a> <a id="1470" href="SystemT.Base.html#1357" class="Function Operator">₍</a> <a id="1472" href="Framework.Gentzen.LogicalRelation.html#1450" class="Bound">i</a> <a id="1474" href="SystemT.Base.html#1357" class="Function Operator">₎</a><a id="1475" class="Symbol">)</a> <a id="1477" href="Framework.Gentzen.LogicalRelation.html#1101" class="Function Operator">R</a> <a id="1479" class="Symbol">(</a><a id="1480" href="Framework.Gentzen.LogicalRelation.html#1414" class="Bound">δ</a> <a id="1482" href="SystemT.Base.html#1357" class="Function Operator">₍</a> <a id="1484" href="Framework.Gentzen.Translation.html#1204" class="Function Operator">⟨</a> <a id="1486" href="Framework.Gentzen.LogicalRelation.html#1450" class="Bound">i</a> <a id="1488" href="Framework.Gentzen.Translation.html#1204" class="Function Operator">⟩ᵛ</a> <a id="1491" href="SystemT.Base.html#1357" class="Function Operator">₎</a><a id="1492" class="Symbol">)</a>
<a id="1494" href="Framework.Gentzen.LogicalRelation.html#1372" class="Function">R[Var]</a> <a id="1501" class="Symbol">(_</a> <a id="1504" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="1506" href="Framework.Gentzen.LogicalRelation.html#1506" class="Bound">θ</a><a id="1507" class="Symbol">)</a>  <a id="1510" href="SystemT.Base.html#661" class="InductiveConstructor">zero</a>   <a id="1517" class="Symbol">=</a> <a id="1519" href="Framework.Gentzen.LogicalRelation.html#1506" class="Bound">θ</a>
<a id="1521" href="Framework.Gentzen.LogicalRelation.html#1372" class="Function">R[Var]</a> <a id="1528" class="Symbol">(</a><a id="1529" href="Framework.Gentzen.LogicalRelation.html#1529" class="Bound">ξ</a> <a id="1531" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="1533" class="Symbol">_)</a> <a id="1536" class="Symbol">(</a><a id="1537" href="SystemT.Base.html#697" class="InductiveConstructor">suc</a> <a id="1541" href="Framework.Gentzen.LogicalRelation.html#1541" class="Bound">i</a><a id="1542" class="Symbol">)</a> <a id="1544" class="Symbol">=</a> <a id="1546" href="Framework.Gentzen.LogicalRelation.html#1372" class="Function">R[Var]</a> <a id="1553" href="Framework.Gentzen.LogicalRelation.html#1529" class="Bound">ξ</a> <a id="1555" href="Framework.Gentzen.LogicalRelation.html#1541" class="Bound">i</a>

<a id="1558" class="Markup">\end{code}</a><a id="1568" class="Background">

■ Compatibility conditions on the nucleus operations

</a><a id="1624" class="Markup">\begin{code}</a>

<a id="η-compatible"></a><a id="1638" href="Framework.Gentzen.LogicalRelation.html#1638" class="Function">η-compatible</a> <a id="1651" class="Symbol">:</a> <a id="1653" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="1657" href="Framework.Gentzen.LogicalRelation.html#1638" class="Function">η-compatible</a> <a id="1670" class="Symbol">=</a> <a id="1672" class="Symbol">{</a><a id="1673" href="Framework.Gentzen.LogicalRelation.html#1673" class="Bound">Γ</a> <a id="1675" class="Symbol">:</a> <a id="1677" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="1680" class="Symbol">}</a> <a id="1682" class="Symbol">(</a><a id="1683" href="Framework.Gentzen.LogicalRelation.html#1683" class="Bound">γ</a> <a id="1685" class="Symbol">:</a> <a id="1687" href="SystemT.Base.html#1280" class="Function Operator">⟦</a> <a id="1689" href="Framework.Gentzen.LogicalRelation.html#1673" class="Bound">Γ</a> <a id="1691" href="SystemT.Base.html#1280" class="Function Operator">⟧ˣ</a><a id="1693" class="Symbol">)</a> <a id="1695" class="Symbol">(</a><a id="1696" href="Framework.Gentzen.LogicalRelation.html#1696" class="Bound">n</a> <a id="1698" class="Symbol">:</a> <a id="1700" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="1702" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="1704" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a><a id="1706" class="Symbol">)</a> <a id="1708" class="Symbol">→</a> <a id="1710" href="Framework.Gentzen.LogicalRelation.html#1696" class="Bound">n</a> <a id="1712" href="Framework.Gentzen.LogicalRelation.html#929" class="Bound Operator">Rι</a> <a id="1715" href="SystemT.Base.html#1464" class="Function Operator">⟦</a> <a id="1717" href="Framework.Gentzen.LogicalRelation.html#839" class="Bound">η</a> <a id="1719" href="SystemT.Base.html#1464" class="Function Operator">⟧ᵐ</a> <a id="1722" href="Framework.Gentzen.LogicalRelation.html#1683" class="Bound">γ</a> <a id="1724" href="Framework.Gentzen.LogicalRelation.html#1696" class="Bound">n</a>

<a id="κ-compatible"></a><a id="1727" href="Framework.Gentzen.LogicalRelation.html#1727" class="Function">κ-compatible</a> <a id="1740" class="Symbol">:</a> <a id="1742" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="1746" href="Framework.Gentzen.LogicalRelation.html#1727" class="Function">κ-compatible</a> <a id="1759" class="Symbol">=</a> <a id="1761" class="Symbol">{</a><a id="1762" href="Framework.Gentzen.LogicalRelation.html#1762" class="Bound">Γ</a> <a id="1764" class="Symbol">:</a> <a id="1766" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="1769" class="Symbol">}</a> <a id="1771" class="Symbol">(</a><a id="1772" href="Framework.Gentzen.LogicalRelation.html#1772" class="Bound">γ</a> <a id="1774" class="Symbol">:</a> <a id="1776" href="SystemT.Base.html#1280" class="Function Operator">⟦</a> <a id="1778" href="Framework.Gentzen.LogicalRelation.html#1762" class="Bound">Γ</a> <a id="1780" href="SystemT.Base.html#1280" class="Function Operator">⟧ˣ</a><a id="1782" class="Symbol">)</a> <a id="1784" class="Symbol">{</a><a id="1785" href="Framework.Gentzen.LogicalRelation.html#1785" class="Bound">f</a> <a id="1787" class="Symbol">:</a> <a id="1789" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="1791" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="1793" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1795" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="1797" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a><a id="1799" class="Symbol">}</a> <a id="1801" class="Symbol">{</a><a id="1802" href="Framework.Gentzen.LogicalRelation.html#1802" class="Bound">g</a> <a id="1804" class="Symbol">:</a> <a id="1806" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="1808" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="1810" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1812" href="Framework.Gentzen.LogicalRelation.html#822" class="Bound">Jι</a> <a id="1815" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a><a id="1817" class="Symbol">}</a>
             <a id="1832" class="Symbol">→</a> <a id="1834" class="Symbol">(∀</a> <a id="1837" href="Framework.Gentzen.LogicalRelation.html#1837" class="Bound">i</a> <a id="1839" class="Symbol">→</a> <a id="1841" href="Framework.Gentzen.LogicalRelation.html#1785" class="Bound">f</a> <a id="1843" href="Framework.Gentzen.LogicalRelation.html#1837" class="Bound">i</a> <a id="1845" href="Framework.Gentzen.LogicalRelation.html#929" class="Bound Operator">Rι</a> <a id="1848" href="Framework.Gentzen.LogicalRelation.html#1802" class="Bound">g</a> <a id="1850" href="Framework.Gentzen.LogicalRelation.html#1837" class="Bound">i</a><a id="1851" class="Symbol">)</a> <a id="1853" class="Symbol">→</a> <a id="1855" class="Symbol">∀</a> <a id="1857" class="Symbol">{</a><a id="1858" href="Framework.Gentzen.LogicalRelation.html#1858" class="Bound">n</a> <a id="1860" href="Framework.Gentzen.LogicalRelation.html#1860" class="Bound">a</a><a id="1861" class="Symbol">}</a> <a id="1863" class="Symbol">→</a> <a id="1865" href="Framework.Gentzen.LogicalRelation.html#1858" class="Bound">n</a> <a id="1867" href="Framework.Gentzen.LogicalRelation.html#929" class="Bound Operator">Rι</a> <a id="1870" href="Framework.Gentzen.LogicalRelation.html#1860" class="Bound">a</a> <a id="1872" class="Symbol">→</a> <a id="1874" href="Framework.Gentzen.LogicalRelation.html#1785" class="Bound">f</a> <a id="1876" href="Framework.Gentzen.LogicalRelation.html#1858" class="Bound">n</a> <a id="1878" href="Framework.Gentzen.LogicalRelation.html#929" class="Bound Operator">Rι</a> <a id="1881" href="SystemT.Base.html#1464" class="Function Operator">⟦</a> <a id="1883" href="Framework.Gentzen.LogicalRelation.html#878" class="Bound">κ</a> <a id="1885" href="SystemT.Base.html#1464" class="Function Operator">⟧ᵐ</a> <a id="1888" href="Framework.Gentzen.LogicalRelation.html#1772" class="Bound">γ</a> <a id="1890" href="Framework.Gentzen.LogicalRelation.html#1802" class="Bound">g</a> <a id="1892" href="Framework.Gentzen.LogicalRelation.html#1860" class="Bound">a</a>

<a id="R[KE]"></a><a id="1895" href="Framework.Gentzen.LogicalRelation.html#1895" class="Function">R[KE]</a> <a id="1901" class="Symbol">:</a> <a id="1903" href="Framework.Gentzen.LogicalRelation.html#1727" class="Function">κ-compatible</a>
      <a id="1922" class="Symbol">→</a> <a id="1924" class="Symbol">{</a><a id="1925" href="Framework.Gentzen.LogicalRelation.html#1925" class="Bound">ρ</a> <a id="1927" class="Symbol">:</a> <a id="1929" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="1931" class="Symbol">}</a> <a id="1933" class="Symbol">{</a><a id="1934" href="Framework.Gentzen.LogicalRelation.html#1934" class="Bound">Γ</a> <a id="1936" class="Symbol">:</a> <a id="1938" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="1941" class="Symbol">}</a> <a id="1943" class="Symbol">{</a><a id="1944" href="Framework.Gentzen.LogicalRelation.html#1944" class="Bound">γ</a> <a id="1946" class="Symbol">:</a> <a id="1948" href="SystemT.Base.html#1280" class="Function Operator">⟦</a> <a id="1950" href="Framework.Gentzen.LogicalRelation.html#1934" class="Bound">Γ</a> <a id="1952" href="SystemT.Base.html#1280" class="Function Operator">⟧ˣ</a><a id="1954" class="Symbol">}</a> <a id="1956" class="Symbol">{</a><a id="1957" href="Framework.Gentzen.LogicalRelation.html#1957" class="Bound">f</a> <a id="1959" class="Symbol">:</a> <a id="1961" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="1963" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="1965" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1967" href="Framework.Gentzen.LogicalRelation.html#1925" class="Bound">ρ</a> <a id="1969" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a><a id="1971" class="Symbol">}</a> <a id="1973" class="Symbol">{</a><a id="1974" href="Framework.Gentzen.LogicalRelation.html#1974" class="Bound">g</a> <a id="1976" class="Symbol">:</a> <a id="1978" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="1980" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="1982" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1984" href="Framework.Gentzen.Translation.html#1024" class="Function Operator">⟨</a> <a id="1986" href="Framework.Gentzen.LogicalRelation.html#1925" class="Bound">ρ</a> <a id="1988" href="Framework.Gentzen.Translation.html#1024" class="Function Operator">⟩ᴶ</a> <a id="1991" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a><a id="1993" class="Symbol">}</a>
      <a id="2001" class="Symbol">→</a> <a id="2003" class="Symbol">(∀</a> <a id="2006" href="Framework.Gentzen.LogicalRelation.html#2006" class="Bound">i</a> <a id="2008" class="Symbol">→</a> <a id="2010" href="Framework.Gentzen.LogicalRelation.html#1957" class="Bound">f</a> <a id="2012" href="Framework.Gentzen.LogicalRelation.html#2006" class="Bound">i</a> <a id="2014" href="Framework.Gentzen.LogicalRelation.html#1101" class="Function Operator">R</a> <a id="2016" href="Framework.Gentzen.LogicalRelation.html#1974" class="Bound">g</a> <a id="2018" href="Framework.Gentzen.LogicalRelation.html#2006" class="Bound">i</a><a id="2019" class="Symbol">)</a> <a id="2021" class="Symbol">→</a> <a id="2023" href="Framework.Gentzen.LogicalRelation.html#1957" class="Bound">f</a> <a id="2025" href="Framework.Gentzen.LogicalRelation.html#1101" class="Function Operator">R</a> <a id="2027" class="Symbol">(</a><a id="2028" href="SystemT.Base.html#1464" class="Function Operator">⟦</a> <a id="2030" href="Framework.Gentzen.Translation.html#1343" class="Function">KE</a> <a id="2033" href="SystemT.Base.html#1464" class="Function Operator">⟧ᵐ</a> <a id="2036" href="Framework.Gentzen.LogicalRelation.html#1944" class="Bound">γ</a> <a id="2038" href="Framework.Gentzen.LogicalRelation.html#1974" class="Bound">g</a><a id="2039" class="Symbol">)</a>
<a id="2041" href="Framework.Gentzen.LogicalRelation.html#1895" class="Function">R[KE]</a> <a id="2047" href="Framework.Gentzen.LogicalRelation.html#2047" class="Bound">Rκ</a> <a id="2050" class="Symbol">{</a><a id="2051" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="2052" class="Symbol">}</a> <a id="2054" class="Symbol">=</a> <a id="2056" href="Framework.Gentzen.LogicalRelation.html#2047" class="Bound">Rκ</a> <a id="2059" class="Symbol">_</a>
<a id="2061" href="Framework.Gentzen.LogicalRelation.html#1895" class="Function">R[KE]</a> <a id="2067" href="Framework.Gentzen.LogicalRelation.html#2067" class="Bound">Rκ</a> <a id="2070" class="Symbol">{</a><a id="2071" href="Framework.Gentzen.LogicalRelation.html#2071" class="Bound">σ</a> <a id="2073" href="SystemT.Base.html#547" class="InductiveConstructor Operator">⊠</a> <a id="2075" href="Framework.Gentzen.LogicalRelation.html#2075" class="Bound">τ</a><a id="2076" class="Symbol">}</a> <a id="2078" href="Framework.Gentzen.LogicalRelation.html#2078" class="Bound">ζ</a> <a id="2080" href="Framework.Gentzen.LogicalRelation.html#2080" class="Bound">χ</a> <a id="2082" class="Symbol">=</a> <a id="2084" href="Framework.Gentzen.LogicalRelation.html#1895" class="Function">R[KE]</a> <a id="2090" href="Framework.Gentzen.LogicalRelation.html#2067" class="Bound">Rκ</a> <a id="2093" class="Symbol">(</a><a id="2094" href="Preliminaries.html#2060" class="Field">pr₁</a> <a id="2098" href="Preliminaries.html#1788" class="Function Operator">∘</a> <a id="2100" href="Framework.Gentzen.LogicalRelation.html#2078" class="Bound">ζ</a><a id="2101" class="Symbol">)</a> <a id="2103" href="Framework.Gentzen.LogicalRelation.html#2080" class="Bound">χ</a> <a id="2105" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="2107" href="Framework.Gentzen.LogicalRelation.html#1895" class="Function">R[KE]</a> <a id="2113" href="Framework.Gentzen.LogicalRelation.html#2067" class="Bound">Rκ</a> <a id="2116" class="Symbol">(</a><a id="2117" href="Preliminaries.html#2070" class="Field">pr₂</a> <a id="2121" href="Preliminaries.html#1788" class="Function Operator">∘</a> <a id="2123" href="Framework.Gentzen.LogicalRelation.html#2078" class="Bound">ζ</a><a id="2124" class="Symbol">)</a> <a id="2126" href="Framework.Gentzen.LogicalRelation.html#2080" class="Bound">χ</a>
<a id="2128" href="Framework.Gentzen.LogicalRelation.html#1895" class="Function">R[KE]</a> <a id="2134" href="Framework.Gentzen.LogicalRelation.html#2134" class="Bound">Rκ</a> <a id="2137" class="Symbol">{</a><a id="2138" href="Framework.Gentzen.LogicalRelation.html#2138" class="Bound">σ</a> <a id="2140" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="2142" href="Framework.Gentzen.LogicalRelation.html#2142" class="Bound">τ</a><a id="2143" class="Symbol">}</a> <a id="2145" href="Framework.Gentzen.LogicalRelation.html#2145" class="Bound">ζ</a> <a id="2147" href="Framework.Gentzen.LogicalRelation.html#2147" class="Bound">χ</a> <a id="2149" href="Framework.Gentzen.LogicalRelation.html#2149" class="Bound">θ</a> <a id="2151" class="Symbol">=</a> <a id="2153" href="Framework.Gentzen.LogicalRelation.html#1895" class="Function">R[KE]</a> <a id="2159" href="Framework.Gentzen.LogicalRelation.html#2134" class="Bound">Rκ</a> <a id="2162" class="Symbol">(λ</a> <a id="2165" href="Framework.Gentzen.LogicalRelation.html#2165" class="Bound">i</a> <a id="2167" class="Symbol">→</a> <a id="2169" href="Framework.Gentzen.LogicalRelation.html#2145" class="Bound">ζ</a> <a id="2171" href="Framework.Gentzen.LogicalRelation.html#2165" class="Bound">i</a> <a id="2173" href="Framework.Gentzen.LogicalRelation.html#2149" class="Bound">θ</a><a id="2174" class="Symbol">)</a> <a id="2176" href="Framework.Gentzen.LogicalRelation.html#2147" class="Bound">χ</a>

<a id="2179" class="Markup">\end{code}</a><a id="2189" class="Background">

■ Fundamental theorem of logical relations

</a><a id="2235" class="Markup">\begin{code}</a>

<a id="2249" class="Keyword">module</a> <a id="Soundness"></a><a id="2256" href="Framework.Gentzen.LogicalRelation.html#2256" class="Module">Soundness</a> <a id="2266" class="Symbol">(</a><a id="2267" href="Framework.Gentzen.LogicalRelation.html#2267" class="Bound">Rη</a> <a id="2270" class="Symbol">:</a> <a id="2272" href="Framework.Gentzen.LogicalRelation.html#1638" class="Function">η-compatible</a><a id="2284" class="Symbol">)</a> <a id="2286" class="Symbol">(</a><a id="2287" href="Framework.Gentzen.LogicalRelation.html#2287" class="Bound">Rκ</a> <a id="2290" class="Symbol">:</a> <a id="2292" href="Framework.Gentzen.LogicalRelation.html#1727" class="Function">κ-compatible</a><a id="2304" class="Symbol">)</a> <a id="2306" class="Keyword">where</a>

 <a id="Soundness.FTLR"></a><a id="2314" href="Framework.Gentzen.LogicalRelation.html#2314" class="Function">FTLR</a> <a id="2319" class="Symbol">:</a> <a id="2321" class="Symbol">{</a><a id="2322" href="Framework.Gentzen.LogicalRelation.html#2322" class="Bound">Γ</a> <a id="2324" class="Symbol">:</a> <a id="2326" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="2329" class="Symbol">}</a> <a id="2331" class="Symbol">{</a><a id="2332" href="Framework.Gentzen.LogicalRelation.html#2332" class="Bound">ρ</a> <a id="2334" class="Symbol">:</a> <a id="2336" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="2338" class="Symbol">}</a> <a id="2340" class="Symbol">(</a><a id="2341" href="Framework.Gentzen.LogicalRelation.html#2341" class="Bound">t</a> <a id="2343" class="Symbol">:</a> <a id="2345" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="2347" href="Framework.Gentzen.LogicalRelation.html#2322" class="Bound">Γ</a> <a id="2349" href="Framework.Gentzen.LogicalRelation.html#2332" class="Bound">ρ</a><a id="2350" class="Symbol">)</a>
      <a id="2358" class="Symbol">→</a> <a id="2360" class="Symbol">{</a><a id="2361" href="Framework.Gentzen.LogicalRelation.html#2361" class="Bound">γ</a> <a id="2363" class="Symbol">:</a> <a id="2365" href="SystemT.Base.html#1280" class="Function Operator">⟦</a> <a id="2367" href="Framework.Gentzen.LogicalRelation.html#2322" class="Bound">Γ</a> <a id="2369" href="SystemT.Base.html#1280" class="Function Operator">⟧ˣ</a><a id="2371" class="Symbol">}</a> <a id="2373" class="Symbol">{</a><a id="2374" href="Framework.Gentzen.LogicalRelation.html#2374" class="Bound">δ</a> <a id="2376" class="Symbol">:</a> <a id="2378" href="SystemT.Base.html#1280" class="Function Operator">⟦</a> <a id="2380" href="Framework.Gentzen.Translation.html#1142" class="Function Operator">⟪</a> <a id="2382" href="Framework.Gentzen.LogicalRelation.html#2322" class="Bound">Γ</a> <a id="2384" href="Framework.Gentzen.Translation.html#1142" class="Function Operator">⟫ᴶ</a> <a id="2387" href="SystemT.Base.html#1280" class="Function Operator">⟧ˣ</a><a id="2389" class="Symbol">}</a> <a id="2391" class="Symbol">→</a> <a id="2393" href="Framework.Gentzen.LogicalRelation.html#2361" class="Bound">γ</a> <a id="2395" href="Framework.Gentzen.LogicalRelation.html#1258" class="Function Operator">Rˣ</a> <a id="2398" href="Framework.Gentzen.LogicalRelation.html#2374" class="Bound">δ</a>
      <a id="2406" class="Symbol">→</a> <a id="2408" href="SystemT.Base.html#1464" class="Function Operator">⟦</a> <a id="2410" href="Framework.Gentzen.LogicalRelation.html#2341" class="Bound">t</a> <a id="2412" href="SystemT.Base.html#1464" class="Function Operator">⟧ᵐ</a> <a id="2415" href="Framework.Gentzen.LogicalRelation.html#2361" class="Bound">γ</a> <a id="2417" href="Framework.Gentzen.LogicalRelation.html#1101" class="Function Operator">R</a> <a id="2419" href="SystemT.Base.html#1464" class="Function Operator">⟦</a> <a id="2421" href="Framework.Gentzen.LogicalRelation.html#2341" class="Bound">t</a> <a id="2423" href="Framework.Gentzen.Translation.html#1626" class="Function Operator">ᴶ</a> <a id="2425" href="SystemT.Base.html#1464" class="Function Operator">⟧ᵐ</a> <a id="2428" href="Framework.Gentzen.LogicalRelation.html#2374" class="Bound">δ</a>
 <a id="2431" href="Framework.Gentzen.LogicalRelation.html#2314" class="Function">FTLR</a> <a id="2436" class="Symbol">(</a><a id="2437" href="SystemT.Base.html#787" class="InductiveConstructor">Var</a> <a id="2441" href="Framework.Gentzen.LogicalRelation.html#2441" class="Bound">i</a><a id="2442" class="Symbol">)</a> <a id="2444" href="Framework.Gentzen.LogicalRelation.html#2444" class="Bound">ξ</a> <a id="2446" class="Symbol">=</a> <a id="2448" href="Framework.Gentzen.LogicalRelation.html#1372" class="Function">R[Var]</a> <a id="2455" href="Framework.Gentzen.LogicalRelation.html#2444" class="Bound">ξ</a> <a id="2457" href="Framework.Gentzen.LogicalRelation.html#2441" class="Bound">i</a>
 <a id="2460" href="Framework.Gentzen.LogicalRelation.html#2314" class="Function">FTLR</a> <a id="2465" class="Symbol">(</a><a id="2466" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="2470" href="Framework.Gentzen.LogicalRelation.html#2470" class="Bound">t</a><a id="2471" class="Symbol">)</a> <a id="2473" href="Framework.Gentzen.LogicalRelation.html#2473" class="Bound">ξ</a> <a id="2475" class="Symbol">=</a> <a id="2477" class="Symbol">λ</a> <a id="2479" href="Framework.Gentzen.LogicalRelation.html#2479" class="Bound">θ</a> <a id="2481" class="Symbol">→</a> <a id="2483" href="Framework.Gentzen.LogicalRelation.html#2314" class="Function">FTLR</a> <a id="2488" href="Framework.Gentzen.LogicalRelation.html#2470" class="Bound">t</a> <a id="2490" class="Symbol">(</a><a id="2491" href="Framework.Gentzen.LogicalRelation.html#2473" class="Bound">ξ</a> <a id="2493" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="2495" href="Framework.Gentzen.LogicalRelation.html#2479" class="Bound">θ</a><a id="2496" class="Symbol">)</a>
 <a id="2499" href="Framework.Gentzen.LogicalRelation.html#2314" class="Function">FTLR</a> <a id="2504" class="Symbol">(</a><a id="2505" href="Framework.Gentzen.LogicalRelation.html#2505" class="Bound">f</a> <a id="2507" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="2509" href="Framework.Gentzen.LogicalRelation.html#2509" class="Bound">a</a><a id="2510" class="Symbol">)</a> <a id="2512" href="Framework.Gentzen.LogicalRelation.html#2512" class="Bound">ξ</a> <a id="2514" class="Symbol">=</a> <a id="2516" href="Framework.Gentzen.LogicalRelation.html#2314" class="Function">FTLR</a> <a id="2521" href="Framework.Gentzen.LogicalRelation.html#2505" class="Bound">f</a> <a id="2523" href="Framework.Gentzen.LogicalRelation.html#2512" class="Bound">ξ</a> <a id="2525" class="Symbol">(</a><a id="2526" href="Framework.Gentzen.LogicalRelation.html#2314" class="Function">FTLR</a> <a id="2531" href="Framework.Gentzen.LogicalRelation.html#2509" class="Bound">a</a> <a id="2533" href="Framework.Gentzen.LogicalRelation.html#2512" class="Bound">ξ</a><a id="2534" class="Symbol">)</a>
 <a id="2537" href="Framework.Gentzen.LogicalRelation.html#2314" class="Function">FTLR</a> <a id="2542" href="SystemT.Base.html#1003" class="InductiveConstructor">Pair</a> <a id="2547" class="Symbol">_</a> <a id="2549" href="Framework.Gentzen.LogicalRelation.html#2549" class="Bound">θ</a> <a id="2551" href="Framework.Gentzen.LogicalRelation.html#2551" class="Bound">δ</a> <a id="2553" class="Symbol">=</a> <a id="2555" href="Framework.Gentzen.LogicalRelation.html#2549" class="Bound">θ</a> <a id="2557" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="2559" href="Framework.Gentzen.LogicalRelation.html#2551" class="Bound">δ</a>
 <a id="2562" href="Framework.Gentzen.LogicalRelation.html#2314" class="Function">FTLR</a> <a id="2567" href="SystemT.Base.html#1044" class="InductiveConstructor">Pr1</a> <a id="2571" class="Symbol">_</a> <a id="2573" class="Symbol">=</a> <a id="2575" href="Preliminaries.html#2060" class="Field">pr₁</a>
 <a id="2580" href="Framework.Gentzen.LogicalRelation.html#2314" class="Function">FTLR</a> <a id="2585" href="SystemT.Base.html#1081" class="InductiveConstructor">Pr2</a> <a id="2589" class="Symbol">_</a> <a id="2591" class="Symbol">=</a> <a id="2593" href="Preliminaries.html#2070" class="Field">pr₂</a>
 <a id="2598" href="Framework.Gentzen.LogicalRelation.html#2314" class="Function">FTLR</a> <a id="2603" href="SystemT.Base.html#920" class="InductiveConstructor">Zero</a> <a id="2608" class="Symbol">_</a> <a id="2610" class="Symbol">=</a> <a id="2612" href="Framework.Gentzen.LogicalRelation.html#2267" class="Bound">Rη</a> <a id="2615" class="Symbol">_</a> <a id="2617" href="Preliminaries.html#2618" class="InductiveConstructor">zero</a>
 <a id="2623" href="Framework.Gentzen.LogicalRelation.html#2314" class="Function">FTLR</a> <a id="2628" href="SystemT.Base.html#934" class="InductiveConstructor">Suc</a> <a id="2632" class="Symbol">_</a> <a id="2634" class="Symbol">=</a> <a id="2636" href="Framework.Gentzen.LogicalRelation.html#2287" class="Bound">Rκ</a> <a id="2639" class="Symbol">_</a> <a id="2641" class="Symbol">(</a><a id="2642" href="Framework.Gentzen.LogicalRelation.html#2267" class="Bound">Rη</a> <a id="2645" class="Symbol">_</a> <a id="2647" href="Preliminaries.html#1788" class="Function Operator">∘</a> <a id="2649" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a><a id="2652" class="Symbol">)</a>
 <a id="2655" href="Framework.Gentzen.LogicalRelation.html#2314" class="Function">FTLR</a> <a id="2660" href="SystemT.Base.html#954" class="InductiveConstructor">Rec</a> <a id="2664" class="Symbol">_</a> <a id="2666" class="Symbol">{</a><a id="2667" href="Framework.Gentzen.LogicalRelation.html#2667" class="Bound">x</a><a id="2668" class="Symbol">}</a> <a id="2670" class="Symbol">{</a><a id="2671" href="Framework.Gentzen.LogicalRelation.html#2671" class="Bound">a</a><a id="2672" class="Symbol">}</a> <a id="2674" href="Framework.Gentzen.LogicalRelation.html#2674" class="Bound">χ</a> <a id="2676" class="Symbol">{</a><a id="2677" href="Framework.Gentzen.LogicalRelation.html#2677" class="Bound">f</a><a id="2678" class="Symbol">}</a> <a id="2680" class="Symbol">{</a><a id="2681" href="Framework.Gentzen.LogicalRelation.html#2681" class="Bound">g</a><a id="2682" class="Symbol">}</a> <a id="2684" href="Framework.Gentzen.LogicalRelation.html#2684" class="Bound">ξ</a> <a id="2686" class="Symbol">=</a> <a id="2688" href="Framework.Gentzen.LogicalRelation.html#1895" class="Function">R[KE]</a> <a id="2694" href="Framework.Gentzen.LogicalRelation.html#2287" class="Bound">Rκ</a> <a id="2697" href="Framework.Gentzen.LogicalRelation.html#2714" class="Function">claim</a>
  <a id="2705" class="Keyword">where</a>
   <a id="2714" href="Framework.Gentzen.LogicalRelation.html#2714" class="Function">claim</a> <a id="2720" class="Symbol">:</a> <a id="2722" class="Symbol">∀</a> <a id="2724" href="Framework.Gentzen.LogicalRelation.html#2724" class="Bound">i</a> <a id="2726" class="Symbol">→</a> <a id="2728" href="Preliminaries.html#2669" class="Function">rec</a> <a id="2732" href="Framework.Gentzen.LogicalRelation.html#2667" class="Bound">x</a> <a id="2734" href="Framework.Gentzen.LogicalRelation.html#2677" class="Bound">f</a> <a id="2736" href="Framework.Gentzen.LogicalRelation.html#2724" class="Bound">i</a> <a id="2738" href="Framework.Gentzen.LogicalRelation.html#1101" class="Function Operator">R</a> <a id="2740" href="Preliminaries.html#2669" class="Function">rec</a> <a id="2744" href="Framework.Gentzen.LogicalRelation.html#2671" class="Bound">a</a> <a id="2746" class="Symbol">_</a> <a id="2748" href="Framework.Gentzen.LogicalRelation.html#2724" class="Bound">i</a>
   <a id="2753" href="Framework.Gentzen.LogicalRelation.html#2714" class="Function">claim</a>  <a id="2760" class="Number">0</a>      <a id="2767" class="Symbol">=</a> <a id="2769" href="Framework.Gentzen.LogicalRelation.html#2674" class="Bound">χ</a>
   <a id="2774" href="Framework.Gentzen.LogicalRelation.html#2714" class="Function">claim</a> <a id="2780" class="Symbol">(</a><a id="2781" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="2785" href="Framework.Gentzen.LogicalRelation.html#2785" class="Bound">i</a><a id="2786" class="Symbol">)</a> <a id="2788" class="Symbol">=</a> <a id="2790" href="Framework.Gentzen.LogicalRelation.html#2684" class="Bound">ξ</a> <a id="2792" class="Symbol">(</a><a id="2793" href="Framework.Gentzen.LogicalRelation.html#2267" class="Bound">Rη</a> <a id="2796" class="Symbol">_</a> <a id="2798" href="Framework.Gentzen.LogicalRelation.html#2785" class="Bound">i</a><a id="2799" class="Symbol">)</a> <a id="2801" class="Symbol">(</a><a id="2802" href="Framework.Gentzen.LogicalRelation.html#2714" class="Function">claim</a> <a id="2808" href="Framework.Gentzen.LogicalRelation.html#2785" class="Bound">i</a><a id="2809" class="Symbol">)</a>

<a id="2812" class="Markup">\end{code}</a><a id="2822" class="Background">
</a></pre></body></html>

==> anc/html/Framework.Gentzen.Translation.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Framework.Gentzen.Translation</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">
 =========================================
 =                                       =
 =  A Gentzen-style monadic translation  =
 =                                       =
 =========================================

    Chuangjie Xu, July 2019

    Updated in February 2020 and restructured in November 2026

We introduce a notion of a nucleus relative to System T, namely a
monad-like structure that need not satisfy the monad laws. Then we
present a syntactic translation of T into itself parametrized by a
nucleus. The translation structurally corresponds to Gentzen&#39;s
negative translation of classical logic.

</a><a id="616" class="Markup">\begin{code}</a>

<a id="630" class="Symbol">{-#</a> <a id="634" class="Keyword">OPTIONS</a> <a id="642" class="Pragma">--without-K</a> <a id="654" class="Pragma">--safe</a> <a id="661" class="Symbol">#-}</a>

<a id="666" class="Keyword">open</a> <a id="671" class="Keyword">import</a> <a id="678" href="Preliminaries.html" class="Module">Preliminaries</a>
<a id="692" class="Keyword">open</a> <a id="697" class="Keyword">import</a> <a id="704" href="SystemT.Base.html" class="Module">SystemT.Base</a>
<a id="717" class="Keyword">open</a> <a id="722" class="Keyword">import</a> <a id="729" href="SystemT.Auxiliaries.html" class="Module">SystemT.Auxiliaries</a>

<a id="750" class="Keyword">module</a> <a id="757" href="Framework.Gentzen.Translation.html" class="Module">Framework.Gentzen.Translation</a>
       <a id="794" class="Symbol">(</a><a id="795" href="Framework.Gentzen.Translation.html#795" class="Bound">Jι</a> <a id="798" class="Symbol">:</a> <a id="800" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="802" class="Symbol">)</a>
       <a id="811" class="Symbol">(</a><a id="812" href="Framework.Gentzen.Translation.html#812" class="Bound">η</a>  <a id="815" class="Symbol">:</a> <a id="817" class="Symbol">{</a><a id="818" href="Framework.Gentzen.Translation.html#818" class="Bound">Γ</a> <a id="820" class="Symbol">:</a> <a id="822" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="825" class="Symbol">}</a> <a id="827" class="Symbol">→</a> <a id="829" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="831" href="Framework.Gentzen.Translation.html#818" class="Bound">Γ</a> <a id="833" class="Symbol">(</a><a id="834" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="836" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="838" href="Framework.Gentzen.Translation.html#795" class="Bound">Jι</a><a id="840" class="Symbol">))</a>
       <a id="850" class="Symbol">(</a><a id="851" href="Framework.Gentzen.Translation.html#851" class="Bound">κ</a>  <a id="854" class="Symbol">:</a> <a id="856" class="Symbol">{</a><a id="857" href="Framework.Gentzen.Translation.html#857" class="Bound">Γ</a> <a id="859" class="Symbol">:</a> <a id="861" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="864" class="Symbol">}</a> <a id="866" class="Symbol">→</a> <a id="868" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="870" href="Framework.Gentzen.Translation.html#857" class="Bound">Γ</a> <a id="872" class="Symbol">((</a><a id="874" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="876" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="878" href="Framework.Gentzen.Translation.html#795" class="Bound">Jι</a><a id="880" class="Symbol">)</a> <a id="882" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="884" href="Framework.Gentzen.Translation.html#795" class="Bound">Jι</a> <a id="887" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="889" href="Framework.Gentzen.Translation.html#795" class="Bound">Jι</a><a id="891" class="Symbol">))</a>
 <a id="895" class="Keyword">where</a>

<a id="902" class="Markup">\end{code}</a><a id="912" class="Background">

■ A syntactic translation of T parametrized by the nucleus (Jι, η, κ)

</a><a id="985" class="Markup">\begin{code}</a>

<a id="999" class="Comment">--</a>
<a id="1002" class="Comment">-- Translate types</a>
<a id="1021" class="Comment">--</a>
<a id="⟨_⟩ᴶ"></a><a id="1024" href="Framework.Gentzen.Translation.html#1024" class="Function Operator">⟨_⟩ᴶ</a> <a id="1029" class="Symbol">:</a> <a id="1031" href="SystemT.Base.html#517" class="Datatype">Ty</a> <a id="1034" class="Symbol">→</a> <a id="1036" href="SystemT.Base.html#517" class="Datatype">Ty</a>
<a id="1039" href="Framework.Gentzen.Translation.html#1024" class="Function Operator">⟨</a> <a id="1041" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="1043" href="Framework.Gentzen.Translation.html#1024" class="Function Operator">⟩ᴶ</a>     <a id="1050" class="Symbol">=</a> <a id="1052" href="Framework.Gentzen.Translation.html#795" class="Bound">Jι</a>
<a id="1055" href="Framework.Gentzen.Translation.html#1024" class="Function Operator">⟨</a> <a id="1057" href="Framework.Gentzen.Translation.html#1057" class="Bound">σ</a> <a id="1059" href="SystemT.Base.html#547" class="InductiveConstructor Operator">⊠</a> <a id="1061" href="Framework.Gentzen.Translation.html#1061" class="Bound">τ</a> <a id="1063" href="Framework.Gentzen.Translation.html#1024" class="Function Operator">⟩ᴶ</a> <a id="1066" class="Symbol">=</a> <a id="1068" href="Framework.Gentzen.Translation.html#1024" class="Function Operator">⟨</a> <a id="1070" href="Framework.Gentzen.Translation.html#1057" class="Bound">σ</a> <a id="1072" href="Framework.Gentzen.Translation.html#1024" class="Function Operator">⟩ᴶ</a> <a id="1075" href="SystemT.Base.html#547" class="InductiveConstructor Operator">⊠</a> <a id="1077" href="Framework.Gentzen.Translation.html#1024" class="Function Operator">⟨</a> <a id="1079" href="Framework.Gentzen.Translation.html#1061" class="Bound">τ</a> <a id="1081" href="Framework.Gentzen.Translation.html#1024" class="Function Operator">⟩ᴶ</a>
<a id="1084" href="Framework.Gentzen.Translation.html#1024" class="Function Operator">⟨</a> <a id="1086" href="Framework.Gentzen.Translation.html#1086" class="Bound">σ</a> <a id="1088" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1090" href="Framework.Gentzen.Translation.html#1090" class="Bound">τ</a> <a id="1092" href="Framework.Gentzen.Translation.html#1024" class="Function Operator">⟩ᴶ</a> <a id="1095" class="Symbol">=</a> <a id="1097" href="Framework.Gentzen.Translation.html#1024" class="Function Operator">⟨</a> <a id="1099" href="Framework.Gentzen.Translation.html#1086" class="Bound">σ</a> <a id="1101" href="Framework.Gentzen.Translation.html#1024" class="Function Operator">⟩ᴶ</a> <a id="1104" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1106" href="Framework.Gentzen.Translation.html#1024" class="Function Operator">⟨</a> <a id="1108" href="Framework.Gentzen.Translation.html#1090" class="Bound">τ</a> <a id="1110" href="Framework.Gentzen.Translation.html#1024" class="Function Operator">⟩ᴶ</a>

<a id="1114" class="Comment">--</a>
<a id="1117" class="Comment">-- Translate contexts</a>
<a id="1139" class="Comment">--</a>
<a id="⟪_⟫ᴶ"></a><a id="1142" href="Framework.Gentzen.Translation.html#1142" class="Function Operator">⟪_⟫ᴶ</a> <a id="1147" class="Symbol">:</a> <a id="1149" href="SystemT.Base.html#572" class="Datatype">Cxt</a> <a id="1153" class="Symbol">→</a> <a id="1155" href="SystemT.Base.html#572" class="Datatype">Cxt</a>
<a id="1159" href="Framework.Gentzen.Translation.html#1142" class="Function Operator">⟪</a> <a id="1161" href="SystemT.Base.html#589" class="InductiveConstructor">ε</a> <a id="1163" href="Framework.Gentzen.Translation.html#1142" class="Function Operator">⟫ᴶ</a>     <a id="1170" class="Symbol">=</a> <a id="1172" href="SystemT.Base.html#589" class="InductiveConstructor">ε</a>
<a id="1174" href="Framework.Gentzen.Translation.html#1142" class="Function Operator">⟪</a> <a id="1176" href="Framework.Gentzen.Translation.html#1176" class="Bound">Γ</a> <a id="1178" href="SystemT.Base.html#600" class="InductiveConstructor Operator">₊</a> <a id="1180" href="Framework.Gentzen.Translation.html#1180" class="Bound">ρ</a> <a id="1182" href="Framework.Gentzen.Translation.html#1142" class="Function Operator">⟫ᴶ</a> <a id="1185" class="Symbol">=</a> <a id="1187" href="Framework.Gentzen.Translation.html#1142" class="Function Operator">⟪</a> <a id="1189" href="Framework.Gentzen.Translation.html#1176" class="Bound">Γ</a> <a id="1191" href="Framework.Gentzen.Translation.html#1142" class="Function Operator">⟫ᴶ</a> <a id="1194" href="SystemT.Base.html#600" class="InductiveConstructor Operator">₊</a> <a id="1196" href="Framework.Gentzen.Translation.html#1024" class="Function Operator">⟨</a> <a id="1198" href="Framework.Gentzen.Translation.html#1180" class="Bound">ρ</a> <a id="1200" href="Framework.Gentzen.Translation.html#1024" class="Function Operator">⟩ᴶ</a>

<a id="⟨_⟩ᵛ"></a><a id="1204" href="Framework.Gentzen.Translation.html#1204" class="Function Operator">⟨_⟩ᵛ</a> <a id="1209" class="Symbol">:</a> <a id="1211" class="Symbol">{</a><a id="1212" href="Framework.Gentzen.Translation.html#1212" class="Bound">Γ</a> <a id="1214" class="Symbol">:</a> <a id="1216" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="1219" class="Symbol">}</a> <a id="1221" class="Symbol">{</a><a id="1222" href="Framework.Gentzen.Translation.html#1222" class="Bound">ρ</a> <a id="1224" class="Symbol">:</a> <a id="1226" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="1228" class="Symbol">}</a> <a id="1230" class="Symbol">→</a> <a id="1232" href="SystemT.Base.html#627" class="Datatype Operator">∥</a> <a id="1234" href="Framework.Gentzen.Translation.html#1222" class="Bound">ρ</a> <a id="1236" href="SystemT.Base.html#627" class="Datatype Operator">∈</a> <a id="1238" href="Framework.Gentzen.Translation.html#1212" class="Bound">Γ</a> <a id="1240" href="SystemT.Base.html#627" class="Datatype Operator">∥</a> <a id="1242" class="Symbol">→</a> <a id="1244" href="SystemT.Base.html#627" class="Datatype Operator">∥</a> <a id="1246" href="Framework.Gentzen.Translation.html#1024" class="Function Operator">⟨</a> <a id="1248" href="Framework.Gentzen.Translation.html#1222" class="Bound">ρ</a> <a id="1250" href="Framework.Gentzen.Translation.html#1024" class="Function Operator">⟩ᴶ</a> <a id="1253" href="SystemT.Base.html#627" class="Datatype Operator">∈</a> <a id="1255" href="Framework.Gentzen.Translation.html#1142" class="Function Operator">⟪</a> <a id="1257" href="Framework.Gentzen.Translation.html#1212" class="Bound">Γ</a> <a id="1259" href="Framework.Gentzen.Translation.html#1142" class="Function Operator">⟫ᴶ</a> <a id="1262" href="SystemT.Base.html#627" class="Datatype Operator">∥</a>
<a id="1264" href="Framework.Gentzen.Translation.html#1204" class="Function Operator">⟨</a> <a id="1266" href="SystemT.Base.html#661" class="InductiveConstructor">zero</a> <a id="1271" href="Framework.Gentzen.Translation.html#1204" class="Function Operator">⟩ᵛ</a>  <a id="1275" class="Symbol">=</a> <a id="1277" href="SystemT.Base.html#661" class="InductiveConstructor">zero</a>
<a id="1282" href="Framework.Gentzen.Translation.html#1204" class="Function Operator">⟨</a> <a id="1284" href="SystemT.Base.html#697" class="InductiveConstructor">suc</a> <a id="1288" href="Framework.Gentzen.Translation.html#1288" class="Bound">i</a> <a id="1290" href="Framework.Gentzen.Translation.html#1204" class="Function Operator">⟩ᵛ</a> <a id="1293" class="Symbol">=</a> <a id="1295" href="SystemT.Base.html#697" class="InductiveConstructor">suc</a> <a id="1299" href="Framework.Gentzen.Translation.html#1204" class="Function Operator">⟨</a> <a id="1301" href="Framework.Gentzen.Translation.html#1288" class="Bound">i</a> <a id="1303" href="Framework.Gentzen.Translation.html#1204" class="Function Operator">⟩ᵛ</a>

<a id="1307" class="Comment">--</a>
<a id="1310" class="Comment">-- Extend κ to all types of T</a>
<a id="1340" class="Comment">--</a>
<a id="KE"></a><a id="1343" href="Framework.Gentzen.Translation.html#1343" class="Function">KE</a> <a id="1346" class="Symbol">:</a> <a id="1348" class="Symbol">{</a><a id="1349" href="Framework.Gentzen.Translation.html#1349" class="Bound">ρ</a> <a id="1351" class="Symbol">:</a> <a id="1353" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="1355" class="Symbol">}</a> <a id="1357" class="Symbol">{</a><a id="1358" href="Framework.Gentzen.Translation.html#1358" class="Bound">Γ</a> <a id="1360" class="Symbol">:</a> <a id="1362" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="1365" class="Symbol">}</a>
   <a id="1370" class="Symbol">→</a> <a id="1372" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="1374" href="Framework.Gentzen.Translation.html#1358" class="Bound">Γ</a> <a id="1376" class="Symbol">((</a><a id="1378" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="1380" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1382" href="Framework.Gentzen.Translation.html#1024" class="Function Operator">⟨</a> <a id="1384" href="Framework.Gentzen.Translation.html#1349" class="Bound">ρ</a> <a id="1386" href="Framework.Gentzen.Translation.html#1024" class="Function Operator">⟩ᴶ</a><a id="1388" class="Symbol">)</a> <a id="1390" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1392" href="Framework.Gentzen.Translation.html#795" class="Bound">Jι</a> <a id="1395" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1397" href="Framework.Gentzen.Translation.html#1024" class="Function Operator">⟨</a> <a id="1399" href="Framework.Gentzen.Translation.html#1349" class="Bound">ρ</a> <a id="1401" href="Framework.Gentzen.Translation.html#1024" class="Function Operator">⟩ᴶ</a><a id="1403" class="Symbol">)</a>
<a id="1405" href="Framework.Gentzen.Translation.html#1343" class="Function">KE</a> <a id="1408" class="Symbol">{</a><a id="1409" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="1410" class="Symbol">}</a>     <a id="1416" class="Symbol">=</a> <a id="1418" href="Framework.Gentzen.Translation.html#851" class="Bound">κ</a>
<a id="1420" href="Framework.Gentzen.Translation.html#1343" class="Function">KE</a> <a id="1423" class="Symbol">{</a><a id="1424" href="Framework.Gentzen.Translation.html#1424" class="Bound">τ</a> <a id="1426" href="SystemT.Base.html#547" class="InductiveConstructor Operator">⊠</a> <a id="1428" href="Framework.Gentzen.Translation.html#1428" class="Bound">ρ</a><a id="1429" class="Symbol">}</a> <a id="1431" class="Symbol">=</a> <a id="1433" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="1437" class="Symbol">(</a><a id="1438" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="1442" class="Symbol">(</a><a id="1443" href="SystemT.Base.html#1003" class="InductiveConstructor">Pair</a> <a id="1448" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1450" class="Symbol">(</a><a id="1451" href="Framework.Gentzen.Translation.html#1343" class="Function">KE</a> <a id="1454" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1456" class="Symbol">(</a><a id="1457" href="SystemT.Base.html#1044" class="InductiveConstructor">Pr1</a> <a id="1461" href="SystemT.Auxiliaries.html#561" class="Function Operator">○</a> <a id="1463" href="SystemT.Base.html#1951" class="Function">ν₁</a><a id="1465" class="Symbol">)</a> <a id="1467" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1469" href="SystemT.Base.html#1898" class="Function">ν₀</a><a id="1471" class="Symbol">)</a>
                            <a id="1501" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1503" class="Symbol">(</a><a id="1504" href="Framework.Gentzen.Translation.html#1343" class="Function">KE</a> <a id="1507" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1509" class="Symbol">(</a><a id="1510" href="SystemT.Base.html#1081" class="InductiveConstructor">Pr2</a> <a id="1514" href="SystemT.Auxiliaries.html#561" class="Function Operator">○</a> <a id="1516" href="SystemT.Base.html#1951" class="Function">ν₁</a><a id="1518" class="Symbol">)</a> <a id="1520" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1522" href="SystemT.Base.html#1898" class="Function">ν₀</a><a id="1524" class="Symbol">)))</a>
<a id="1528" href="Framework.Gentzen.Translation.html#1343" class="Function">KE</a> <a id="1531" class="Symbol">{</a><a id="1532" href="Framework.Gentzen.Translation.html#1532" class="Bound">τ</a> <a id="1534" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1536" href="Framework.Gentzen.Translation.html#1536" class="Bound">ρ</a><a id="1537" class="Symbol">}</a> <a id="1539" class="Symbol">=</a> <a id="1541" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="1545" class="Symbol">(</a><a id="1546" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="1550" class="Symbol">(</a><a id="1551" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="1555" class="Symbol">(</a><a id="1556" href="Framework.Gentzen.Translation.html#1343" class="Function">KE</a> <a id="1559" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1561" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="1565" class="Symbol">(</a><a id="1566" href="SystemT.Base.html#2097" class="Function">ν₃</a> <a id="1569" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1571" href="SystemT.Base.html#1898" class="Function">ν₀</a> <a id="1574" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1576" href="SystemT.Base.html#1951" class="Function">ν₁</a><a id="1578" class="Symbol">)</a> <a id="1580" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1582" href="SystemT.Base.html#1951" class="Function">ν₁</a><a id="1584" class="Symbol">)))</a>

<a id="1589" class="Keyword">infix</a> <a id="1595" class="Number">60</a> <a id="1598" href="Framework.Gentzen.Translation.html#1626" class="Function Operator">_ᴶ</a>
<a id="1601" class="Comment">--</a>
<a id="1604" class="Comment">-- Translate terms</a>
<a id="1623" class="Comment">--</a>
<a id="_ᴶ"></a><a id="1626" href="Framework.Gentzen.Translation.html#1626" class="Function Operator">_ᴶ</a> <a id="1629" class="Symbol">:</a> <a id="1631" class="Symbol">{</a><a id="1632" href="Framework.Gentzen.Translation.html#1632" class="Bound">Γ</a> <a id="1634" class="Symbol">:</a> <a id="1636" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="1639" class="Symbol">}</a> <a id="1641" class="Symbol">{</a><a id="1642" href="Framework.Gentzen.Translation.html#1642" class="Bound">ρ</a> <a id="1644" class="Symbol">:</a> <a id="1646" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="1648" class="Symbol">}</a> <a id="1650" class="Symbol">→</a> <a id="1652" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="1654" href="Framework.Gentzen.Translation.html#1632" class="Bound">Γ</a> <a id="1656" href="Framework.Gentzen.Translation.html#1642" class="Bound">ρ</a> <a id="1658" class="Symbol">→</a> <a id="1660" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="1662" href="Framework.Gentzen.Translation.html#1142" class="Function Operator">⟪</a> <a id="1664" href="Framework.Gentzen.Translation.html#1632" class="Bound">Γ</a> <a id="1666" href="Framework.Gentzen.Translation.html#1142" class="Function Operator">⟫ᴶ</a> <a id="1669" href="Framework.Gentzen.Translation.html#1024" class="Function Operator">⟨</a> <a id="1671" href="Framework.Gentzen.Translation.html#1642" class="Bound">ρ</a> <a id="1673" href="Framework.Gentzen.Translation.html#1024" class="Function Operator">⟩ᴶ</a>
<a id="1676" href="SystemT.Base.html#787" class="InductiveConstructor">Var</a> <a id="1680" href="Framework.Gentzen.Translation.html#1680" class="Bound">i</a> <a id="1682" href="Framework.Gentzen.Translation.html#1626" class="Function Operator">ᴶ</a>   <a id="1686" class="Symbol">=</a> <a id="1688" href="SystemT.Base.html#787" class="InductiveConstructor">Var</a> <a id="1692" href="Framework.Gentzen.Translation.html#1204" class="Function Operator">⟨</a> <a id="1694" href="Framework.Gentzen.Translation.html#1680" class="Bound">i</a> <a id="1696" href="Framework.Gentzen.Translation.html#1204" class="Function Operator">⟩ᵛ</a>
<a id="1699" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="1703" href="Framework.Gentzen.Translation.html#1703" class="Bound">t</a> <a id="1705" href="Framework.Gentzen.Translation.html#1626" class="Function Operator">ᴶ</a>   <a id="1709" class="Symbol">=</a> <a id="1711" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="1715" class="Symbol">(</a><a id="1716" href="Framework.Gentzen.Translation.html#1703" class="Bound">t</a> <a id="1718" href="Framework.Gentzen.Translation.html#1626" class="Function Operator">ᴶ</a><a id="1719" class="Symbol">)</a>
<a id="1721" class="Symbol">(</a><a id="1722" href="Framework.Gentzen.Translation.html#1722" class="Bound">f</a> <a id="1724" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1726" href="Framework.Gentzen.Translation.html#1726" class="Bound">a</a><a id="1727" class="Symbol">)</a> <a id="1729" href="Framework.Gentzen.Translation.html#1626" class="Function Operator">ᴶ</a> <a id="1731" class="Symbol">=</a> <a id="1733" href="Framework.Gentzen.Translation.html#1722" class="Bound">f</a> <a id="1735" href="Framework.Gentzen.Translation.html#1626" class="Function Operator">ᴶ</a> <a id="1737" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1739" href="Framework.Gentzen.Translation.html#1726" class="Bound">a</a> <a id="1741" href="Framework.Gentzen.Translation.html#1626" class="Function Operator">ᴶ</a>
<a id="1743" href="SystemT.Base.html#1003" class="InductiveConstructor">Pair</a> <a id="1748" href="Framework.Gentzen.Translation.html#1626" class="Function Operator">ᴶ</a>    <a id="1753" class="Symbol">=</a> <a id="1755" href="SystemT.Base.html#1003" class="InductiveConstructor">Pair</a>
<a id="1760" href="SystemT.Base.html#1044" class="InductiveConstructor">Pr1</a> <a id="1764" href="Framework.Gentzen.Translation.html#1626" class="Function Operator">ᴶ</a>     <a id="1770" class="Symbol">=</a> <a id="1772" href="SystemT.Base.html#1044" class="InductiveConstructor">Pr1</a>
<a id="1776" href="SystemT.Base.html#1081" class="InductiveConstructor">Pr2</a> <a id="1780" href="Framework.Gentzen.Translation.html#1626" class="Function Operator">ᴶ</a>     <a id="1786" class="Symbol">=</a> <a id="1788" href="SystemT.Base.html#1081" class="InductiveConstructor">Pr2</a>
<a id="1792" href="SystemT.Base.html#920" class="InductiveConstructor">Zero</a> <a id="1797" href="Framework.Gentzen.Translation.html#1626" class="Function Operator">ᴶ</a>    <a id="1802" class="Symbol">=</a> <a id="1804" href="Framework.Gentzen.Translation.html#812" class="Bound">η</a> <a id="1806" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1808" href="SystemT.Base.html#920" class="InductiveConstructor">Zero</a>
<a id="1813" href="SystemT.Base.html#934" class="InductiveConstructor">Suc</a> <a id="1817" href="Framework.Gentzen.Translation.html#1626" class="Function Operator">ᴶ</a>     <a id="1823" class="Symbol">=</a> <a id="1825" href="Framework.Gentzen.Translation.html#851" class="Bound">κ</a> <a id="1827" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1829" class="Symbol">(</a><a id="1830" href="Framework.Gentzen.Translation.html#812" class="Bound">η</a> <a id="1832" href="SystemT.Auxiliaries.html#561" class="Function Operator">○</a> <a id="1834" href="SystemT.Base.html#934" class="InductiveConstructor">Suc</a><a id="1837" class="Symbol">)</a>
         <a id="1848" class="Comment">-- κ (η ∘ suc)</a>
<a id="1863" href="SystemT.Base.html#954" class="InductiveConstructor">Rec</a><a id="1866" class="Symbol">{</a><a id="1867" href="Framework.Gentzen.Translation.html#1867" class="Bound">ρ</a><a id="1868" class="Symbol">}</a> <a id="1870" href="Framework.Gentzen.Translation.html#1626" class="Function Operator">ᴶ</a>  <a id="1873" class="Symbol">=</a> <a id="1875" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="1879" class="Symbol">(</a><a id="1880" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="1884" class="Symbol">(</a><a id="1885" href="Framework.Gentzen.Translation.html#1343" class="Function">KE</a> <a id="1888" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1890" class="Symbol">(</a><a id="1891" href="SystemT.Base.html#954" class="InductiveConstructor">Rec</a> <a id="1895" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1897" href="SystemT.Base.html#1951" class="Function">ν₁</a> <a id="1900" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1902" class="Symbol">(</a><a id="1903" href="SystemT.Base.html#1898" class="Function">ν₀</a> <a id="1906" href="SystemT.Auxiliaries.html#561" class="Function Operator">○</a> <a id="1908" href="Framework.Gentzen.Translation.html#812" class="Bound">η</a><a id="1909" class="Symbol">))))</a>
         <a id="1923" class="Comment">-- λ a   f . KE (  rec ( a  ,  f ∘ η ))</a>

<a id="1964" class="Markup">\end{code}</a><a id="1974" class="Background">
</a></pre></body></html>

==> anc/html/Framework.Gentzen.WithSumsAndLists.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Framework.Gentzen.WithSumsAndLists</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">
 ==========================================================
 =                                                        =
 =  Gentzen-style translation with sums and finite lists  =
 =                                                        =
 ==========================================================

    Chuangjie Xu, November 2026

We extend the translation and its fundamental theorem to System T
with sums and finite lists.

</a><a id="431" class="Markup">\begin{code}</a>

<a id="445" class="Symbol">{-#</a> <a id="449" class="Keyword">OPTIONS</a> <a id="457" class="Pragma">--without-K</a> <a id="469" class="Pragma">--safe</a> <a id="476" class="Symbol">#-}</a>

<a id="481" class="Keyword">open</a> <a id="486" class="Keyword">import</a> <a id="493" href="Preliminaries.html" class="Module">Preliminaries</a>
<a id="507" class="Keyword">open</a> <a id="512" class="Keyword">import</a> <a id="519" href="SystemT.WithSumsAndLists.html" class="Module">SystemT.WithSumsAndLists</a>

<a id="545" class="Markup">\end{code}</a><a id="555" class="Background">

■ Nucleus and translation

A generalized nucleus consists of a type operation J and term
families η and κ, available in every context. Their instances may
have free variables; no monad laws are assumed.

The translation applies J at data types and translates functions
and products componentwise. The auxiliary translation ⟨_⟩ᴰ
translates the components of a data type before applying J.
The operation KE extends κ to arbitrary translated result types.

</a><a id="1011" class="Markup">\begin{code}</a>

<a id="1025" class="Keyword">module</a> <a id="1032" href="Framework.Gentzen.WithSumsAndLists.html" class="Module">Framework.Gentzen.WithSumsAndLists</a>
       <a id="1074" class="Symbol">(</a><a id="1075" href="Framework.Gentzen.WithSumsAndLists.html#1075" class="Bound">J</a> <a id="1077" class="Symbol">:</a> <a id="1079" href="SystemT.WithSumsAndLists.html#373" class="Datatype">Ty</a> <a id="1082" class="Symbol">→</a> <a id="1084" href="SystemT.WithSumsAndLists.html#373" class="Datatype">Ty</a><a id="1086" class="Symbol">)</a>
       <a id="1095" class="Symbol">(</a><a id="1096" href="Framework.Gentzen.WithSumsAndLists.html#1096" class="Bound">η</a> <a id="1098" class="Symbol">:</a> <a id="1100" class="Symbol">{</a><a id="1101" href="Framework.Gentzen.WithSumsAndLists.html#1101" class="Bound">Γ</a> <a id="1103" class="Symbol">:</a> <a id="1105" href="SystemT.WithSumsAndLists.html#620" class="Datatype">Cxt</a><a id="1108" class="Symbol">}</a> <a id="1110" class="Symbol">{</a><a id="1111" href="Framework.Gentzen.WithSumsAndLists.html#1111" class="Bound">A</a> <a id="1113" class="Symbol">:</a> <a id="1115" href="SystemT.WithSumsAndLists.html#373" class="Datatype">Ty</a><a id="1117" class="Symbol">}</a> <a id="1119" class="Symbol">→</a> <a id="1121" href="SystemT.WithSumsAndLists.html#805" class="Datatype">T</a> <a id="1123" href="Framework.Gentzen.WithSumsAndLists.html#1101" class="Bound">Γ</a> <a id="1125" class="Symbol">(</a><a id="1126" href="Framework.Gentzen.WithSumsAndLists.html#1111" class="Bound">A</a> <a id="1128" href="SystemT.WithSumsAndLists.html#412" class="InductiveConstructor Operator">⇾</a> <a id="1130" href="Framework.Gentzen.WithSumsAndLists.html#1075" class="Bound">J</a> <a id="1132" href="Framework.Gentzen.WithSumsAndLists.html#1111" class="Bound">A</a><a id="1133" class="Symbol">))</a>
       <a id="1143" class="Symbol">(</a><a id="1144" href="Framework.Gentzen.WithSumsAndLists.html#1144" class="Bound">κ</a> <a id="1146" class="Symbol">:</a> <a id="1148" class="Symbol">{</a><a id="1149" href="Framework.Gentzen.WithSumsAndLists.html#1149" class="Bound">Γ</a> <a id="1151" class="Symbol">:</a> <a id="1153" href="SystemT.WithSumsAndLists.html#620" class="Datatype">Cxt</a><a id="1156" class="Symbol">}</a> <a id="1158" class="Symbol">{</a><a id="1159" href="Framework.Gentzen.WithSumsAndLists.html#1159" class="Bound">A</a> <a id="1161" href="Framework.Gentzen.WithSumsAndLists.html#1161" class="Bound">B</a> <a id="1163" class="Symbol">:</a> <a id="1165" href="SystemT.WithSumsAndLists.html#373" class="Datatype">Ty</a><a id="1167" class="Symbol">}</a> <a id="1169" class="Symbol">→</a> <a id="1171" href="SystemT.WithSumsAndLists.html#805" class="Datatype">T</a> <a id="1173" href="Framework.Gentzen.WithSumsAndLists.html#1149" class="Bound">Γ</a> <a id="1175" class="Symbol">((</a><a id="1177" href="Framework.Gentzen.WithSumsAndLists.html#1159" class="Bound">A</a> <a id="1179" href="SystemT.WithSumsAndLists.html#412" class="InductiveConstructor Operator">⇾</a> <a id="1181" href="Framework.Gentzen.WithSumsAndLists.html#1075" class="Bound">J</a> <a id="1183" href="Framework.Gentzen.WithSumsAndLists.html#1161" class="Bound">B</a><a id="1184" class="Symbol">)</a> <a id="1186" href="SystemT.WithSumsAndLists.html#412" class="InductiveConstructor Operator">⇾</a> <a id="1188" href="Framework.Gentzen.WithSumsAndLists.html#1075" class="Bound">J</a> <a id="1190" href="Framework.Gentzen.WithSumsAndLists.html#1159" class="Bound">A</a> <a id="1192" href="SystemT.WithSumsAndLists.html#412" class="InductiveConstructor Operator">⇾</a> <a id="1194" href="Framework.Gentzen.WithSumsAndLists.html#1075" class="Bound">J</a> <a id="1196" href="Framework.Gentzen.WithSumsAndLists.html#1161" class="Bound">B</a><a id="1197" class="Symbol">))</a>
 <a id="1201" class="Keyword">where</a>

<a id="1208" class="Keyword">mutual</a>
 <a id="⟨_⟩ᴶ"></a><a id="1216" href="Framework.Gentzen.WithSumsAndLists.html#1216" class="Function Operator">⟨_⟩ᴶ</a> <a id="1221" class="Symbol">:</a> <a id="1223" href="SystemT.WithSumsAndLists.html#373" class="Datatype">Ty</a> <a id="1226" class="Symbol">→</a> <a id="1228" href="SystemT.WithSumsAndLists.html#373" class="Datatype">Ty</a>
 <a id="1232" href="Framework.Gentzen.WithSumsAndLists.html#1216" class="Function Operator">⟨</a> <a id="1234" href="SystemT.WithSumsAndLists.html#390" class="InductiveConstructor">dataᵀ</a> <a id="1240" href="Framework.Gentzen.WithSumsAndLists.html#1240" class="Bound">D</a> <a id="1242" href="Framework.Gentzen.WithSumsAndLists.html#1216" class="Function Operator">⟩ᴶ</a> <a id="1245" class="Symbol">=</a> <a id="1247" href="Framework.Gentzen.WithSumsAndLists.html#1075" class="Bound">J</a> <a id="1249" class="Symbol">(</a><a id="1250" href="Framework.Gentzen.WithSumsAndLists.html#1320" class="Function Operator">⟨</a> <a id="1252" href="Framework.Gentzen.WithSumsAndLists.html#1240" class="Bound">D</a> <a id="1254" href="Framework.Gentzen.WithSumsAndLists.html#1320" class="Function Operator">⟩ᴰ</a><a id="1256" class="Symbol">)</a>
 <a id="1259" href="Framework.Gentzen.WithSumsAndLists.html#1216" class="Function Operator">⟨</a> <a id="1261" href="Framework.Gentzen.WithSumsAndLists.html#1261" class="Bound">σ</a> <a id="1263" href="SystemT.WithSumsAndLists.html#416" class="InductiveConstructor Operator">⊠</a> <a id="1265" href="Framework.Gentzen.WithSumsAndLists.html#1265" class="Bound">τ</a> <a id="1267" href="Framework.Gentzen.WithSumsAndLists.html#1216" class="Function Operator">⟩ᴶ</a> <a id="1270" class="Symbol">=</a> <a id="1272" href="Framework.Gentzen.WithSumsAndLists.html#1216" class="Function Operator">⟨</a> <a id="1274" href="Framework.Gentzen.WithSumsAndLists.html#1261" class="Bound">σ</a> <a id="1276" href="Framework.Gentzen.WithSumsAndLists.html#1216" class="Function Operator">⟩ᴶ</a> <a id="1279" href="SystemT.WithSumsAndLists.html#416" class="InductiveConstructor Operator">⊠</a> <a id="1281" href="Framework.Gentzen.WithSumsAndLists.html#1216" class="Function Operator">⟨</a> <a id="1283" href="Framework.Gentzen.WithSumsAndLists.html#1265" class="Bound">τ</a> <a id="1285" href="Framework.Gentzen.WithSumsAndLists.html#1216" class="Function Operator">⟩ᴶ</a>
 <a id="1289" href="Framework.Gentzen.WithSumsAndLists.html#1216" class="Function Operator">⟨</a> <a id="1291" href="Framework.Gentzen.WithSumsAndLists.html#1291" class="Bound">σ</a> <a id="1293" href="SystemT.WithSumsAndLists.html#412" class="InductiveConstructor Operator">⇾</a> <a id="1295" href="Framework.Gentzen.WithSumsAndLists.html#1295" class="Bound">τ</a> <a id="1297" href="Framework.Gentzen.WithSumsAndLists.html#1216" class="Function Operator">⟩ᴶ</a> <a id="1300" class="Symbol">=</a> <a id="1302" href="Framework.Gentzen.WithSumsAndLists.html#1216" class="Function Operator">⟨</a> <a id="1304" href="Framework.Gentzen.WithSumsAndLists.html#1291" class="Bound">σ</a> <a id="1306" href="Framework.Gentzen.WithSumsAndLists.html#1216" class="Function Operator">⟩ᴶ</a> <a id="1309" href="SystemT.WithSumsAndLists.html#412" class="InductiveConstructor Operator">⇾</a> <a id="1311" href="Framework.Gentzen.WithSumsAndLists.html#1216" class="Function Operator">⟨</a> <a id="1313" href="Framework.Gentzen.WithSumsAndLists.html#1295" class="Bound">τ</a> <a id="1315" href="Framework.Gentzen.WithSumsAndLists.html#1216" class="Function Operator">⟩ᴶ</a>

 <a id="⟨_⟩ᴰ"></a><a id="1320" href="Framework.Gentzen.WithSumsAndLists.html#1320" class="Function Operator">⟨_⟩ᴰ</a> <a id="1325" class="Symbol">:</a> <a id="1327" href="SystemT.WithSumsAndLists.html#442" class="Datatype">DataTy</a> <a id="1334" class="Symbol">→</a> <a id="1336" href="SystemT.WithSumsAndLists.html#373" class="Datatype">Ty</a>
 <a id="1340" href="Framework.Gentzen.WithSumsAndLists.html#1320" class="Function Operator">⟨</a> <a id="1342" href="SystemT.WithSumsAndLists.html#463" class="InductiveConstructor">nat</a> <a id="1346" href="Framework.Gentzen.WithSumsAndLists.html#1320" class="Function Operator">⟩ᴰ</a> <a id="1349" class="Symbol">=</a> <a id="1351" href="SystemT.WithSumsAndLists.html#533" class="InductiveConstructor">ι</a>
 <a id="1354" href="Framework.Gentzen.WithSumsAndLists.html#1320" class="Function Operator">⟨</a> <a id="1356" href="SystemT.WithSumsAndLists.html#479" class="InductiveConstructor">sum</a> <a id="1360" href="Framework.Gentzen.WithSumsAndLists.html#1360" class="Bound">σ</a> <a id="1362" href="Framework.Gentzen.WithSumsAndLists.html#1362" class="Bound">τ</a> <a id="1364" href="Framework.Gentzen.WithSumsAndLists.html#1320" class="Function Operator">⟩ᴰ</a> <a id="1367" class="Symbol">=</a> <a id="1369" href="Framework.Gentzen.WithSumsAndLists.html#1216" class="Function Operator">⟨</a> <a id="1371" href="Framework.Gentzen.WithSumsAndLists.html#1360" class="Bound">σ</a> <a id="1373" href="Framework.Gentzen.WithSumsAndLists.html#1216" class="Function Operator">⟩ᴶ</a> <a id="1376" href="SystemT.WithSumsAndLists.html#555" class="InductiveConstructor Operator">⊞</a> <a id="1378" href="Framework.Gentzen.WithSumsAndLists.html#1216" class="Function Operator">⟨</a> <a id="1380" href="Framework.Gentzen.WithSumsAndLists.html#1362" class="Bound">τ</a> <a id="1382" href="Framework.Gentzen.WithSumsAndLists.html#1216" class="Function Operator">⟩ᴶ</a>
 <a id="1386" href="Framework.Gentzen.WithSumsAndLists.html#1320" class="Function Operator">⟨</a> <a id="1388" href="SystemT.WithSumsAndLists.html#505" class="InductiveConstructor">list</a> <a id="1393" href="Framework.Gentzen.WithSumsAndLists.html#1393" class="Bound">σ</a> <a id="1395" href="Framework.Gentzen.WithSumsAndLists.html#1320" class="Function Operator">⟩ᴰ</a> <a id="1398" class="Symbol">=</a> <a id="1400" href="SystemT.WithSumsAndLists.html#589" class="InductiveConstructor">Listᵀ</a> <a id="1406" href="Framework.Gentzen.WithSumsAndLists.html#1216" class="Function Operator">⟨</a> <a id="1408" href="Framework.Gentzen.WithSumsAndLists.html#1393" class="Bound">σ</a> <a id="1410" href="Framework.Gentzen.WithSumsAndLists.html#1216" class="Function Operator">⟩ᴶ</a>

<a id="⟪_⟫ᴶ"></a><a id="1414" href="Framework.Gentzen.WithSumsAndLists.html#1414" class="Function Operator">⟪_⟫ᴶ</a> <a id="1419" class="Symbol">:</a> <a id="1421" href="SystemT.WithSumsAndLists.html#620" class="Datatype">Cxt</a> <a id="1425" class="Symbol">→</a> <a id="1427" href="SystemT.WithSumsAndLists.html#620" class="Datatype">Cxt</a>
<a id="1431" href="Framework.Gentzen.WithSumsAndLists.html#1414" class="Function Operator">⟪</a> <a id="1433" href="SystemT.WithSumsAndLists.html#637" class="InductiveConstructor">ε</a> <a id="1435" href="Framework.Gentzen.WithSumsAndLists.html#1414" class="Function Operator">⟫ᴶ</a> <a id="1438" class="Symbol">=</a> <a id="1440" href="SystemT.WithSumsAndLists.html#637" class="InductiveConstructor">ε</a>
<a id="1442" href="Framework.Gentzen.WithSumsAndLists.html#1414" class="Function Operator">⟪</a> <a id="1444" href="Framework.Gentzen.WithSumsAndLists.html#1444" class="Bound">Γ</a> <a id="1446" href="SystemT.WithSumsAndLists.html#648" class="InductiveConstructor Operator">₊</a> <a id="1448" href="Framework.Gentzen.WithSumsAndLists.html#1448" class="Bound">ρ</a> <a id="1450" href="Framework.Gentzen.WithSumsAndLists.html#1414" class="Function Operator">⟫ᴶ</a> <a id="1453" class="Symbol">=</a> <a id="1455" href="Framework.Gentzen.WithSumsAndLists.html#1414" class="Function Operator">⟪</a> <a id="1457" href="Framework.Gentzen.WithSumsAndLists.html#1444" class="Bound">Γ</a> <a id="1459" href="Framework.Gentzen.WithSumsAndLists.html#1414" class="Function Operator">⟫ᴶ</a> <a id="1462" href="SystemT.WithSumsAndLists.html#648" class="InductiveConstructor Operator">₊</a> <a id="1464" href="Framework.Gentzen.WithSumsAndLists.html#1216" class="Function Operator">⟨</a> <a id="1466" href="Framework.Gentzen.WithSumsAndLists.html#1448" class="Bound">ρ</a> <a id="1468" href="Framework.Gentzen.WithSumsAndLists.html#1216" class="Function Operator">⟩ᴶ</a>

<a id="⟨_⟩ᵛ"></a><a id="1472" href="Framework.Gentzen.WithSumsAndLists.html#1472" class="Function Operator">⟨_⟩ᵛ</a> <a id="1477" class="Symbol">:</a> <a id="1479" class="Symbol">{</a><a id="1480" href="Framework.Gentzen.WithSumsAndLists.html#1480" class="Bound">Γ</a> <a id="1482" class="Symbol">:</a> <a id="1484" href="SystemT.WithSumsAndLists.html#620" class="Datatype">Cxt</a><a id="1487" class="Symbol">}</a> <a id="1489" class="Symbol">{</a><a id="1490" href="Framework.Gentzen.WithSumsAndLists.html#1490" class="Bound">ρ</a> <a id="1492" class="Symbol">:</a> <a id="1494" href="SystemT.WithSumsAndLists.html#373" class="Datatype">Ty</a><a id="1496" class="Symbol">}</a> <a id="1498" class="Symbol">→</a> <a id="1500" href="SystemT.WithSumsAndLists.html#675" class="Datatype Operator">∥</a> <a id="1502" href="Framework.Gentzen.WithSumsAndLists.html#1490" class="Bound">ρ</a> <a id="1504" href="SystemT.WithSumsAndLists.html#675" class="Datatype Operator">∈</a> <a id="1506" href="Framework.Gentzen.WithSumsAndLists.html#1480" class="Bound">Γ</a> <a id="1508" href="SystemT.WithSumsAndLists.html#675" class="Datatype Operator">∥</a> <a id="1510" class="Symbol">→</a> <a id="1512" href="SystemT.WithSumsAndLists.html#675" class="Datatype Operator">∥</a> <a id="1514" href="Framework.Gentzen.WithSumsAndLists.html#1216" class="Function Operator">⟨</a> <a id="1516" href="Framework.Gentzen.WithSumsAndLists.html#1490" class="Bound">ρ</a> <a id="1518" href="Framework.Gentzen.WithSumsAndLists.html#1216" class="Function Operator">⟩ᴶ</a> <a id="1521" href="SystemT.WithSumsAndLists.html#675" class="Datatype Operator">∈</a> <a id="1523" href="Framework.Gentzen.WithSumsAndLists.html#1414" class="Function Operator">⟪</a> <a id="1525" href="Framework.Gentzen.WithSumsAndLists.html#1480" class="Bound">Γ</a> <a id="1527" href="Framework.Gentzen.WithSumsAndLists.html#1414" class="Function Operator">⟫ᴶ</a> <a id="1530" href="SystemT.WithSumsAndLists.html#675" class="Datatype Operator">∥</a>
<a id="1532" href="Framework.Gentzen.WithSumsAndLists.html#1472" class="Function Operator">⟨</a> <a id="1534" href="SystemT.WithSumsAndLists.html#709" class="InductiveConstructor">zero</a> <a id="1539" href="Framework.Gentzen.WithSumsAndLists.html#1472" class="Function Operator">⟩ᵛ</a>  <a id="1543" class="Symbol">=</a> <a id="1545" href="SystemT.WithSumsAndLists.html#709" class="InductiveConstructor">zero</a>
<a id="1550" href="Framework.Gentzen.WithSumsAndLists.html#1472" class="Function Operator">⟨</a> <a id="1552" href="SystemT.WithSumsAndLists.html#745" class="InductiveConstructor">suc</a> <a id="1556" href="Framework.Gentzen.WithSumsAndLists.html#1556" class="Bound">i</a> <a id="1558" href="Framework.Gentzen.WithSumsAndLists.html#1472" class="Function Operator">⟩ᵛ</a> <a id="1561" class="Symbol">=</a> <a id="1563" href="SystemT.WithSumsAndLists.html#745" class="InductiveConstructor">suc</a> <a id="1567" href="Framework.Gentzen.WithSumsAndLists.html#1472" class="Function Operator">⟨</a> <a id="1569" href="Framework.Gentzen.WithSumsAndLists.html#1556" class="Bound">i</a> <a id="1571" href="Framework.Gentzen.WithSumsAndLists.html#1472" class="Function Operator">⟩ᵛ</a>

<a id="KE"></a><a id="1575" href="Framework.Gentzen.WithSumsAndLists.html#1575" class="Function">KE</a> <a id="1578" class="Symbol">:</a> <a id="1580" class="Symbol">{</a><a id="1581" href="Framework.Gentzen.WithSumsAndLists.html#1581" class="Bound">A</a> <a id="1583" class="Symbol">:</a> <a id="1585" href="SystemT.WithSumsAndLists.html#373" class="Datatype">Ty</a><a id="1587" class="Symbol">}</a> <a id="1589" class="Symbol">(</a><a id="1590" href="Framework.Gentzen.WithSumsAndLists.html#1590" class="Bound">ρ</a> <a id="1592" class="Symbol">:</a> <a id="1594" href="SystemT.WithSumsAndLists.html#373" class="Datatype">Ty</a><a id="1596" class="Symbol">)</a> <a id="1598" class="Symbol">{</a><a id="1599" href="Framework.Gentzen.WithSumsAndLists.html#1599" class="Bound">Γ</a> <a id="1601" class="Symbol">:</a> <a id="1603" href="SystemT.WithSumsAndLists.html#620" class="Datatype">Cxt</a><a id="1606" class="Symbol">}</a> <a id="1608" class="Symbol">→</a> <a id="1610" href="SystemT.WithSumsAndLists.html#805" class="Datatype">T</a> <a id="1612" href="Framework.Gentzen.WithSumsAndLists.html#1599" class="Bound">Γ</a> <a id="1614" class="Symbol">((</a><a id="1616" href="Framework.Gentzen.WithSumsAndLists.html#1581" class="Bound">A</a> <a id="1618" href="SystemT.WithSumsAndLists.html#412" class="InductiveConstructor Operator">⇾</a> <a id="1620" href="Framework.Gentzen.WithSumsAndLists.html#1216" class="Function Operator">⟨</a> <a id="1622" href="Framework.Gentzen.WithSumsAndLists.html#1590" class="Bound">ρ</a> <a id="1624" href="Framework.Gentzen.WithSumsAndLists.html#1216" class="Function Operator">⟩ᴶ</a><a id="1626" class="Symbol">)</a> <a id="1628" href="SystemT.WithSumsAndLists.html#412" class="InductiveConstructor Operator">⇾</a> <a id="1630" href="Framework.Gentzen.WithSumsAndLists.html#1075" class="Bound">J</a> <a id="1632" href="Framework.Gentzen.WithSumsAndLists.html#1581" class="Bound">A</a> <a id="1634" href="SystemT.WithSumsAndLists.html#412" class="InductiveConstructor Operator">⇾</a> <a id="1636" href="Framework.Gentzen.WithSumsAndLists.html#1216" class="Function Operator">⟨</a> <a id="1638" href="Framework.Gentzen.WithSumsAndLists.html#1590" class="Bound">ρ</a> <a id="1640" href="Framework.Gentzen.WithSumsAndLists.html#1216" class="Function Operator">⟩ᴶ</a><a id="1642" class="Symbol">)</a>
<a id="1644" href="Framework.Gentzen.WithSumsAndLists.html#1575" class="Function">KE</a> <a id="1647" class="Symbol">(</a><a id="1648" href="SystemT.WithSumsAndLists.html#390" class="InductiveConstructor">dataᵀ</a> <a id="1654" href="Framework.Gentzen.WithSumsAndLists.html#1654" class="Bound">D</a><a id="1655" class="Symbol">)</a> <a id="1657" class="Symbol">=</a> <a id="1659" href="Framework.Gentzen.WithSumsAndLists.html#1144" class="Bound">κ</a>
<a id="1661" href="Framework.Gentzen.WithSumsAndLists.html#1575" class="Function">KE</a> <a id="1664" class="Symbol">(</a><a id="1665" href="Framework.Gentzen.WithSumsAndLists.html#1665" class="Bound">σ</a> <a id="1667" href="SystemT.WithSumsAndLists.html#416" class="InductiveConstructor Operator">⊠</a> <a id="1669" href="Framework.Gentzen.WithSumsAndLists.html#1669" class="Bound">τ</a><a id="1670" class="Symbol">)</a>   <a id="1674" class="Symbol">=</a> <a id="1676" href="SystemT.WithSumsAndLists.html#872" class="InductiveConstructor">Lam</a> <a id="1680" class="Symbol">(</a><a id="1681" href="SystemT.WithSumsAndLists.html#872" class="InductiveConstructor">Lam</a> <a id="1685" class="Symbol">(</a><a id="1686" href="SystemT.WithSumsAndLists.html#1051" class="InductiveConstructor">Pair</a> <a id="1691" href="SystemT.WithSumsAndLists.html#919" class="InductiveConstructor Operator">·</a> <a id="1693" class="Symbol">(</a><a id="1694" href="Framework.Gentzen.WithSumsAndLists.html#1575" class="Function">KE</a> <a id="1697" href="Framework.Gentzen.WithSumsAndLists.html#1665" class="Bound">σ</a> <a id="1699" href="SystemT.WithSumsAndLists.html#919" class="InductiveConstructor Operator">·</a> <a id="1701" href="SystemT.WithSumsAndLists.html#872" class="InductiveConstructor">Lam</a> <a id="1705" class="Symbol">(</a><a id="1706" href="SystemT.WithSumsAndLists.html#1092" class="InductiveConstructor">Pr1</a> <a id="1710" href="SystemT.WithSumsAndLists.html#919" class="InductiveConstructor Operator">·</a> <a id="1712" class="Symbol">(</a><a id="1713" href="SystemT.WithSumsAndLists.html#2428" class="Function">ν₂</a> <a id="1716" href="SystemT.WithSumsAndLists.html#919" class="InductiveConstructor Operator">·</a> <a id="1718" href="SystemT.WithSumsAndLists.html#2310" class="Function">ν₀</a><a id="1720" class="Symbol">))</a> <a id="1723" href="SystemT.WithSumsAndLists.html#919" class="InductiveConstructor Operator">·</a> <a id="1725" href="SystemT.WithSumsAndLists.html#2310" class="Function">ν₀</a><a id="1727" class="Symbol">)</a>
                              <a id="1759" href="SystemT.WithSumsAndLists.html#919" class="InductiveConstructor Operator">·</a> <a id="1761" class="Symbol">(</a><a id="1762" href="Framework.Gentzen.WithSumsAndLists.html#1575" class="Function">KE</a> <a id="1765" href="Framework.Gentzen.WithSumsAndLists.html#1669" class="Bound">τ</a> <a id="1767" href="SystemT.WithSumsAndLists.html#919" class="InductiveConstructor Operator">·</a> <a id="1769" href="SystemT.WithSumsAndLists.html#872" class="InductiveConstructor">Lam</a> <a id="1773" class="Symbol">(</a><a id="1774" href="SystemT.WithSumsAndLists.html#1129" class="InductiveConstructor">Pr2</a> <a id="1778" href="SystemT.WithSumsAndLists.html#919" class="InductiveConstructor Operator">·</a> <a id="1780" class="Symbol">(</a><a id="1781" href="SystemT.WithSumsAndLists.html#2428" class="Function">ν₂</a> <a id="1784" href="SystemT.WithSumsAndLists.html#919" class="InductiveConstructor Operator">·</a> <a id="1786" href="SystemT.WithSumsAndLists.html#2310" class="Function">ν₀</a><a id="1788" class="Symbol">))</a> <a id="1791" href="SystemT.WithSumsAndLists.html#919" class="InductiveConstructor Operator">·</a> <a id="1793" href="SystemT.WithSumsAndLists.html#2310" class="Function">ν₀</a><a id="1795" class="Symbol">)))</a>
<a id="1799" href="Framework.Gentzen.WithSumsAndLists.html#1575" class="Function">KE</a> <a id="1802" class="Symbol">(</a><a id="1803" href="Framework.Gentzen.WithSumsAndLists.html#1803" class="Bound">σ</a> <a id="1805" href="SystemT.WithSumsAndLists.html#412" class="InductiveConstructor Operator">⇾</a> <a id="1807" href="Framework.Gentzen.WithSumsAndLists.html#1807" class="Bound">τ</a><a id="1808" class="Symbol">)</a>   <a id="1812" class="Symbol">=</a> <a id="1814" href="SystemT.WithSumsAndLists.html#872" class="InductiveConstructor">Lam</a> <a id="1818" class="Symbol">(</a><a id="1819" href="SystemT.WithSumsAndLists.html#872" class="InductiveConstructor">Lam</a> <a id="1823" class="Symbol">(</a><a id="1824" href="SystemT.WithSumsAndLists.html#872" class="InductiveConstructor">Lam</a> <a id="1828" class="Symbol">(</a><a id="1829" href="Framework.Gentzen.WithSumsAndLists.html#1575" class="Function">KE</a> <a id="1832" href="Framework.Gentzen.WithSumsAndLists.html#1807" class="Bound">τ</a> <a id="1834" href="SystemT.WithSumsAndLists.html#919" class="InductiveConstructor Operator">·</a> <a id="1836" href="SystemT.WithSumsAndLists.html#872" class="InductiveConstructor">Lam</a> <a id="1840" class="Symbol">(</a><a id="1841" href="SystemT.WithSumsAndLists.html#2509" class="Function">ν₃</a> <a id="1844" href="SystemT.WithSumsAndLists.html#919" class="InductiveConstructor Operator">·</a> <a id="1846" href="SystemT.WithSumsAndLists.html#2310" class="Function">ν₀</a> <a id="1849" href="SystemT.WithSumsAndLists.html#919" class="InductiveConstructor Operator">·</a> <a id="1851" href="SystemT.WithSumsAndLists.html#2363" class="Function">ν₁</a><a id="1853" class="Symbol">)</a> <a id="1855" href="SystemT.WithSumsAndLists.html#919" class="InductiveConstructor Operator">·</a> <a id="1857" href="SystemT.WithSumsAndLists.html#2363" class="Function">ν₁</a><a id="1859" class="Symbol">)))</a>

<a id="1864" class="Keyword">infix</a> <a id="1870" class="Number">60</a> <a id="1873" href="Framework.Gentzen.WithSumsAndLists.html#1877" class="Function Operator">_ᴶ</a>

<a id="_ᴶ"></a><a id="1877" href="Framework.Gentzen.WithSumsAndLists.html#1877" class="Function Operator">_ᴶ</a> <a id="1880" class="Symbol">:</a> <a id="1882" class="Symbol">{</a><a id="1883" href="Framework.Gentzen.WithSumsAndLists.html#1883" class="Bound">Γ</a> <a id="1885" class="Symbol">:</a> <a id="1887" href="SystemT.WithSumsAndLists.html#620" class="Datatype">Cxt</a><a id="1890" class="Symbol">}</a> <a id="1892" class="Symbol">{</a><a id="1893" href="Framework.Gentzen.WithSumsAndLists.html#1893" class="Bound">ρ</a> <a id="1895" class="Symbol">:</a> <a id="1897" href="SystemT.WithSumsAndLists.html#373" class="Datatype">Ty</a><a id="1899" class="Symbol">}</a> <a id="1901" class="Symbol">→</a> <a id="1903" href="SystemT.WithSumsAndLists.html#805" class="Datatype">T</a> <a id="1905" href="Framework.Gentzen.WithSumsAndLists.html#1883" class="Bound">Γ</a> <a id="1907" href="Framework.Gentzen.WithSumsAndLists.html#1893" class="Bound">ρ</a> <a id="1909" class="Symbol">→</a> <a id="1911" href="SystemT.WithSumsAndLists.html#805" class="Datatype">T</a> <a id="1913" href="Framework.Gentzen.WithSumsAndLists.html#1414" class="Function Operator">⟪</a> <a id="1915" href="Framework.Gentzen.WithSumsAndLists.html#1883" class="Bound">Γ</a> <a id="1917" href="Framework.Gentzen.WithSumsAndLists.html#1414" class="Function Operator">⟫ᴶ</a> <a id="1920" href="Framework.Gentzen.WithSumsAndLists.html#1216" class="Function Operator">⟨</a> <a id="1922" href="Framework.Gentzen.WithSumsAndLists.html#1893" class="Bound">ρ</a> <a id="1924" href="Framework.Gentzen.WithSumsAndLists.html#1216" class="Function Operator">⟩ᴶ</a>
<a id="1927" href="SystemT.WithSumsAndLists.html#835" class="InductiveConstructor">Var</a> <a id="1931" href="Framework.Gentzen.WithSumsAndLists.html#1931" class="Bound">i</a> <a id="1933" href="Framework.Gentzen.WithSumsAndLists.html#1877" class="Function Operator">ᴶ</a> <a id="1935" class="Symbol">=</a> <a id="1937" href="SystemT.WithSumsAndLists.html#835" class="InductiveConstructor">Var</a> <a id="1941" href="Framework.Gentzen.WithSumsAndLists.html#1472" class="Function Operator">⟨</a> <a id="1943" href="Framework.Gentzen.WithSumsAndLists.html#1931" class="Bound">i</a> <a id="1945" href="Framework.Gentzen.WithSumsAndLists.html#1472" class="Function Operator">⟩ᵛ</a>
<a id="1948" href="SystemT.WithSumsAndLists.html#872" class="InductiveConstructor">Lam</a> <a id="1952" href="Framework.Gentzen.WithSumsAndLists.html#1952" class="Bound">t</a> <a id="1954" href="Framework.Gentzen.WithSumsAndLists.html#1877" class="Function Operator">ᴶ</a> <a id="1956" class="Symbol">=</a> <a id="1958" href="SystemT.WithSumsAndLists.html#872" class="InductiveConstructor">Lam</a> <a id="1962" class="Symbol">(</a><a id="1963" href="Framework.Gentzen.WithSumsAndLists.html#1952" class="Bound">t</a> <a id="1965" href="Framework.Gentzen.WithSumsAndLists.html#1877" class="Function Operator">ᴶ</a><a id="1966" class="Symbol">)</a>
<a id="1968" class="Symbol">(</a><a id="1969" href="Framework.Gentzen.WithSumsAndLists.html#1969" class="Bound">f</a> <a id="1971" href="SystemT.WithSumsAndLists.html#919" class="InductiveConstructor Operator">·</a> <a id="1973" href="Framework.Gentzen.WithSumsAndLists.html#1973" class="Bound">u</a><a id="1974" class="Symbol">)</a> <a id="1976" href="Framework.Gentzen.WithSumsAndLists.html#1877" class="Function Operator">ᴶ</a> <a id="1978" class="Symbol">=</a> <a id="1980" href="Framework.Gentzen.WithSumsAndLists.html#1969" class="Bound">f</a> <a id="1982" href="Framework.Gentzen.WithSumsAndLists.html#1877" class="Function Operator">ᴶ</a> <a id="1984" href="SystemT.WithSumsAndLists.html#919" class="InductiveConstructor Operator">·</a> <a id="1986" href="Framework.Gentzen.WithSumsAndLists.html#1973" class="Bound">u</a> <a id="1988" href="Framework.Gentzen.WithSumsAndLists.html#1877" class="Function Operator">ᴶ</a>
<a id="1990" href="SystemT.WithSumsAndLists.html#1051" class="InductiveConstructor">Pair</a> <a id="1995" href="Framework.Gentzen.WithSumsAndLists.html#1877" class="Function Operator">ᴶ</a> <a id="1997" class="Symbol">=</a> <a id="1999" href="SystemT.WithSumsAndLists.html#1051" class="InductiveConstructor">Pair</a>
<a id="2004" href="SystemT.WithSumsAndLists.html#1092" class="InductiveConstructor">Pr1</a> <a id="2008" href="Framework.Gentzen.WithSumsAndLists.html#1877" class="Function Operator">ᴶ</a> <a id="2010" class="Symbol">=</a> <a id="2012" href="SystemT.WithSumsAndLists.html#1092" class="InductiveConstructor">Pr1</a>
<a id="2016" href="SystemT.WithSumsAndLists.html#1129" class="InductiveConstructor">Pr2</a> <a id="2020" href="Framework.Gentzen.WithSumsAndLists.html#1877" class="Function Operator">ᴶ</a> <a id="2022" class="Symbol">=</a> <a id="2024" href="SystemT.WithSumsAndLists.html#1129" class="InductiveConstructor">Pr2</a>
<a id="2028" href="SystemT.WithSumsAndLists.html#968" class="InductiveConstructor">Zero</a> <a id="2033" href="Framework.Gentzen.WithSumsAndLists.html#1877" class="Function Operator">ᴶ</a> <a id="2035" class="Symbol">=</a> <a id="2037" href="Framework.Gentzen.WithSumsAndLists.html#1096" class="Bound">η</a> <a id="2039" href="SystemT.WithSumsAndLists.html#919" class="InductiveConstructor Operator">·</a> <a id="2041" href="SystemT.WithSumsAndLists.html#968" class="InductiveConstructor">Zero</a>
<a id="2046" href="SystemT.WithSumsAndLists.html#982" class="InductiveConstructor">Suc</a> <a id="2050" href="Framework.Gentzen.WithSumsAndLists.html#1877" class="Function Operator">ᴶ</a> <a id="2052" class="Symbol">=</a> <a id="2054" href="Framework.Gentzen.WithSumsAndLists.html#1144" class="Bound">κ</a> <a id="2056" href="SystemT.WithSumsAndLists.html#919" class="InductiveConstructor Operator">·</a> <a id="2058" class="Symbol">(</a><a id="2059" href="Framework.Gentzen.WithSumsAndLists.html#1096" class="Bound">η</a> <a id="2061" href="SystemT.WithSumsAndLists.html#2764" class="Function Operator">○</a> <a id="2063" href="SystemT.WithSumsAndLists.html#982" class="InductiveConstructor">Suc</a><a id="2066" class="Symbol">)</a>
<a id="2068" href="SystemT.WithSumsAndLists.html#1002" class="InductiveConstructor">Rec</a> <a id="2072" class="Symbol">{</a><a id="2073" href="Framework.Gentzen.WithSumsAndLists.html#2073" class="Bound">ρ</a><a id="2074" class="Symbol">}</a> <a id="2076" href="Framework.Gentzen.WithSumsAndLists.html#1877" class="Function Operator">ᴶ</a> <a id="2078" class="Symbol">=</a> <a id="2080" href="SystemT.WithSumsAndLists.html#872" class="InductiveConstructor">Lam</a> <a id="2084" class="Symbol">(</a><a id="2085" href="SystemT.WithSumsAndLists.html#872" class="InductiveConstructor">Lam</a> <a id="2089" class="Symbol">(</a><a id="2090" href="Framework.Gentzen.WithSumsAndLists.html#1575" class="Function">KE</a> <a id="2093" href="Framework.Gentzen.WithSumsAndLists.html#2073" class="Bound">ρ</a> <a id="2095" href="SystemT.WithSumsAndLists.html#919" class="InductiveConstructor Operator">·</a> <a id="2097" class="Symbol">(</a><a id="2098" href="SystemT.WithSumsAndLists.html#1002" class="InductiveConstructor">Rec</a> <a id="2102" href="SystemT.WithSumsAndLists.html#919" class="InductiveConstructor Operator">·</a> <a id="2104" href="SystemT.WithSumsAndLists.html#2363" class="Function">ν₁</a> <a id="2107" href="SystemT.WithSumsAndLists.html#919" class="InductiveConstructor Operator">·</a> <a id="2109" class="Symbol">(</a><a id="2110" href="SystemT.WithSumsAndLists.html#2310" class="Function">ν₀</a> <a id="2113" href="SystemT.WithSumsAndLists.html#2764" class="Function Operator">○</a> <a id="2115" href="Framework.Gentzen.WithSumsAndLists.html#1096" class="Bound">η</a><a id="2116" class="Symbol">))))</a>
<a id="2121" href="SystemT.WithSumsAndLists.html#1166" class="InductiveConstructor">Inj1</a> <a id="2126" href="Framework.Gentzen.WithSumsAndLists.html#1877" class="Function Operator">ᴶ</a> <a id="2128" class="Symbol">=</a> <a id="2130" href="Framework.Gentzen.WithSumsAndLists.html#1096" class="Bound">η</a> <a id="2132" href="SystemT.WithSumsAndLists.html#2764" class="Function Operator">○</a> <a id="2134" href="SystemT.WithSumsAndLists.html#1166" class="InductiveConstructor">Inj1</a>
<a id="2139" href="SystemT.WithSumsAndLists.html#1203" class="InductiveConstructor">Inj2</a> <a id="2144" href="Framework.Gentzen.WithSumsAndLists.html#1877" class="Function Operator">ᴶ</a> <a id="2146" class="Symbol">=</a> <a id="2148" href="Framework.Gentzen.WithSumsAndLists.html#1096" class="Bound">η</a> <a id="2150" href="SystemT.WithSumsAndLists.html#2764" class="Function Operator">○</a> <a id="2152" href="SystemT.WithSumsAndLists.html#1203" class="InductiveConstructor">Inj2</a>
<a id="2157" href="SystemT.WithSumsAndLists.html#1240" class="InductiveConstructor">Case</a> <a id="2162" class="Symbol">{</a><a id="2163" class="Argument">ρ</a> <a id="2165" class="Symbol">=</a> <a id="2167" href="Framework.Gentzen.WithSumsAndLists.html#2167" class="Bound">ρ</a><a id="2168" class="Symbol">}</a> <a id="2170" href="Framework.Gentzen.WithSumsAndLists.html#1877" class="Function Operator">ᴶ</a> <a id="2172" class="Symbol">=</a> <a id="2174" href="SystemT.WithSumsAndLists.html#872" class="InductiveConstructor">Lam</a> <a id="2178" class="Symbol">(</a><a id="2179" href="SystemT.WithSumsAndLists.html#872" class="InductiveConstructor">Lam</a> <a id="2183" class="Symbol">(</a><a id="2184" href="Framework.Gentzen.WithSumsAndLists.html#1575" class="Function">KE</a> <a id="2187" href="Framework.Gentzen.WithSumsAndLists.html#2167" class="Bound">ρ</a> <a id="2189" href="SystemT.WithSumsAndLists.html#919" class="InductiveConstructor Operator">·</a> <a id="2191" class="Symbol">(</a><a id="2192" href="SystemT.WithSumsAndLists.html#1240" class="InductiveConstructor">Case</a> <a id="2197" href="SystemT.WithSumsAndLists.html#919" class="InductiveConstructor Operator">·</a> <a id="2199" href="SystemT.WithSumsAndLists.html#2363" class="Function">ν₁</a> <a id="2202" href="SystemT.WithSumsAndLists.html#919" class="InductiveConstructor Operator">·</a> <a id="2204" href="SystemT.WithSumsAndLists.html#2310" class="Function">ν₀</a><a id="2206" class="Symbol">)))</a>
<a id="2210" href="SystemT.WithSumsAndLists.html#1299" class="InductiveConstructor">Nil</a> <a id="2214" href="Framework.Gentzen.WithSumsAndLists.html#1877" class="Function Operator">ᴶ</a> <a id="2216" class="Symbol">=</a> <a id="2218" href="Framework.Gentzen.WithSumsAndLists.html#1096" class="Bound">η</a> <a id="2220" href="SystemT.WithSumsAndLists.html#919" class="InductiveConstructor Operator">·</a> <a id="2222" href="SystemT.WithSumsAndLists.html#1299" class="InductiveConstructor">Nil</a>
<a id="2226" href="SystemT.WithSumsAndLists.html#1332" class="InductiveConstructor">Cons</a> <a id="2231" href="Framework.Gentzen.WithSumsAndLists.html#1877" class="Function Operator">ᴶ</a> <a id="2233" class="Symbol">=</a> <a id="2235" href="SystemT.WithSumsAndLists.html#872" class="InductiveConstructor">Lam</a> <a id="2239" class="Symbol">(</a><a id="2240" href="Framework.Gentzen.WithSumsAndLists.html#1144" class="Bound">κ</a> <a id="2242" href="SystemT.WithSumsAndLists.html#919" class="InductiveConstructor Operator">·</a> <a id="2244" class="Symbol">(</a><a id="2245" href="Framework.Gentzen.WithSumsAndLists.html#1096" class="Bound">η</a> <a id="2247" href="SystemT.WithSumsAndLists.html#2764" class="Function Operator">○</a> <a id="2249" class="Symbol">(</a><a id="2250" href="SystemT.WithSumsAndLists.html#1332" class="InductiveConstructor">Cons</a> <a id="2255" href="SystemT.WithSumsAndLists.html#919" class="InductiveConstructor Operator">·</a> <a id="2257" href="SystemT.WithSumsAndLists.html#2310" class="Function">ν₀</a><a id="2259" class="Symbol">)))</a>
<a id="2263" href="SystemT.WithSumsAndLists.html#1379" class="InductiveConstructor">LRec</a> <a id="2268" class="Symbol">{</a><a id="2269" class="Argument">ρ</a> <a id="2271" class="Symbol">=</a> <a id="2273" href="Framework.Gentzen.WithSumsAndLists.html#2273" class="Bound">ρ</a><a id="2274" class="Symbol">}</a> <a id="2276" href="Framework.Gentzen.WithSumsAndLists.html#1877" class="Function Operator">ᴶ</a> <a id="2278" class="Symbol">=</a>
  <a id="2282" href="SystemT.WithSumsAndLists.html#872" class="InductiveConstructor">Lam</a> <a id="2286" class="Symbol">(</a><a id="2287" href="SystemT.WithSumsAndLists.html#872" class="InductiveConstructor">Lam</a> <a id="2291" class="Symbol">(</a><a id="2292" href="Framework.Gentzen.WithSumsAndLists.html#1575" class="Function">KE</a> <a id="2295" href="Framework.Gentzen.WithSumsAndLists.html#2273" class="Bound">ρ</a> <a id="2297" href="SystemT.WithSumsAndLists.html#919" class="InductiveConstructor Operator">·</a> <a id="2299" class="Symbol">(</a><a id="2300" href="SystemT.WithSumsAndLists.html#1379" class="InductiveConstructor">LRec</a> <a id="2305" href="SystemT.WithSumsAndLists.html#919" class="InductiveConstructor Operator">·</a> <a id="2307" href="SystemT.WithSumsAndLists.html#2363" class="Function">ν₁</a> <a id="2310" href="SystemT.WithSumsAndLists.html#919" class="InductiveConstructor Operator">·</a> <a id="2312" href="SystemT.WithSumsAndLists.html#872" class="InductiveConstructor">Lam</a> <a id="2316" class="Symbol">(</a><a id="2317" href="SystemT.WithSumsAndLists.html#872" class="InductiveConstructor">Lam</a> <a id="2321" class="Symbol">(</a><a id="2322" href="SystemT.WithSumsAndLists.html#2428" class="Function">ν₂</a> <a id="2325" href="SystemT.WithSumsAndLists.html#919" class="InductiveConstructor Operator">·</a> <a id="2327" href="SystemT.WithSumsAndLists.html#2363" class="Function">ν₁</a> <a id="2330" href="SystemT.WithSumsAndLists.html#919" class="InductiveConstructor Operator">·</a> <a id="2332" class="Symbol">(</a><a id="2333" href="Framework.Gentzen.WithSumsAndLists.html#1096" class="Bound">η</a> <a id="2335" href="SystemT.WithSumsAndLists.html#919" class="InductiveConstructor Operator">·</a> <a id="2337" href="SystemT.WithSumsAndLists.html#2310" class="Function">ν₀</a><a id="2339" class="Symbol">))))))</a>

<a id="2347" class="Markup">\end{code}</a><a id="2357" class="Background">

■ Logical relation between ⟦ ρ ⟧ʸ and ⟦ ⟨ ρ ⟩ᴶ ⟧ʸ

Given a base relation between ⟦ dataᵀ D ⟧ʸ and ⟦ ⟨ dataᵀ D ⟩ᴶ ⟧ʸ for
each data type D, we extend it to a logical relation for each type.

</a><a id="2548" class="Markup">\begin{code}</a>

<a id="2562" class="Keyword">module</a> <a id="LogicalRelation"></a><a id="2569" href="Framework.Gentzen.WithSumsAndLists.html#2569" class="Module">LogicalRelation</a>
       <a id="2592" class="Symbol">(</a><a id="2593" href="Framework.Gentzen.WithSumsAndLists.html#2593" class="Bound">Rᴰ</a> <a id="2596" class="Symbol">:</a> <a id="2598" class="Symbol">(</a><a id="2599" href="Framework.Gentzen.WithSumsAndLists.html#2599" class="Bound">D</a> <a id="2601" class="Symbol">:</a> <a id="2603" href="SystemT.WithSumsAndLists.html#442" class="Datatype">DataTy</a><a id="2609" class="Symbol">)</a> <a id="2611" class="Symbol">→</a> <a id="2613" href="SystemT.WithSumsAndLists.html#1518" class="Function Operator">⟦</a> <a id="2615" href="SystemT.WithSumsAndLists.html#390" class="InductiveConstructor">dataᵀ</a> <a id="2621" href="Framework.Gentzen.WithSumsAndLists.html#2599" class="Bound">D</a> <a id="2623" href="SystemT.WithSumsAndLists.html#1518" class="Function Operator">⟧ʸ</a> <a id="2626" class="Symbol">→</a> <a id="2628" href="SystemT.WithSumsAndLists.html#1518" class="Function Operator">⟦</a> <a id="2630" href="Framework.Gentzen.WithSumsAndLists.html#1216" class="Function Operator">⟨</a> <a id="2632" href="SystemT.WithSumsAndLists.html#390" class="InductiveConstructor">dataᵀ</a> <a id="2638" href="Framework.Gentzen.WithSumsAndLists.html#2599" class="Bound">D</a> <a id="2640" href="Framework.Gentzen.WithSumsAndLists.html#1216" class="Function Operator">⟩ᴶ</a> <a id="2643" href="SystemT.WithSumsAndLists.html#1518" class="Function Operator">⟧ʸ</a> <a id="2646" class="Symbol">→</a> <a id="2648" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="2651" class="Symbol">)</a>
 <a id="2654" class="Keyword">where</a>

 <a id="LogicalRelation.R"></a><a id="2662" href="Framework.Gentzen.WithSumsAndLists.html#2662" class="Function">R</a> <a id="2664" class="Symbol">:</a> <a id="2666" class="Symbol">(</a><a id="2667" href="Framework.Gentzen.WithSumsAndLists.html#2667" class="Bound">ρ</a> <a id="2669" class="Symbol">:</a> <a id="2671" href="SystemT.WithSumsAndLists.html#373" class="Datatype">Ty</a><a id="2673" class="Symbol">)</a> <a id="2675" class="Symbol">→</a> <a id="2677" href="SystemT.WithSumsAndLists.html#1518" class="Function Operator">⟦</a> <a id="2679" href="Framework.Gentzen.WithSumsAndLists.html#2667" class="Bound">ρ</a> <a id="2681" href="SystemT.WithSumsAndLists.html#1518" class="Function Operator">⟧ʸ</a> <a id="2684" class="Symbol">→</a> <a id="2686" href="SystemT.WithSumsAndLists.html#1518" class="Function Operator">⟦</a> <a id="2688" href="Framework.Gentzen.WithSumsAndLists.html#1216" class="Function Operator">⟨</a> <a id="2690" href="Framework.Gentzen.WithSumsAndLists.html#2667" class="Bound">ρ</a> <a id="2692" href="Framework.Gentzen.WithSumsAndLists.html#1216" class="Function Operator">⟩ᴶ</a> <a id="2695" href="SystemT.WithSumsAndLists.html#1518" class="Function Operator">⟧ʸ</a> <a id="2698" class="Symbol">→</a> <a id="2700" href="Agda.Primitive.html#388" class="Primitive">Set</a>
 <a id="2705" href="Framework.Gentzen.WithSumsAndLists.html#2662" class="Function">R</a> <a id="2707" class="Symbol">(</a><a id="2708" href="SystemT.WithSumsAndLists.html#390" class="InductiveConstructor">dataᵀ</a> <a id="2714" href="Framework.Gentzen.WithSumsAndLists.html#2714" class="Bound">D</a><a id="2715" class="Symbol">)</a> <a id="2717" class="Symbol">=</a> <a id="2719" href="Framework.Gentzen.WithSumsAndLists.html#2593" class="Bound">Rᴰ</a> <a id="2722" href="Framework.Gentzen.WithSumsAndLists.html#2714" class="Bound">D</a>
 <a id="2725" href="Framework.Gentzen.WithSumsAndLists.html#2662" class="Function">R</a> <a id="2727" class="Symbol">(</a><a id="2728" href="Framework.Gentzen.WithSumsAndLists.html#2728" class="Bound">σ</a> <a id="2730" href="SystemT.WithSumsAndLists.html#416" class="InductiveConstructor Operator">⊠</a> <a id="2732" href="Framework.Gentzen.WithSumsAndLists.html#2732" class="Bound">τ</a><a id="2733" class="Symbol">)</a> <a id="2735" href="Framework.Gentzen.WithSumsAndLists.html#2735" class="Bound">x</a> <a id="2737" href="Framework.Gentzen.WithSumsAndLists.html#2737" class="Bound">a</a> <a id="2739" class="Symbol">=</a> <a id="2741" href="Framework.Gentzen.WithSumsAndLists.html#2662" class="Function">R</a> <a id="2743" href="Framework.Gentzen.WithSumsAndLists.html#2728" class="Bound">σ</a> <a id="2745" class="Symbol">(</a><a id="2746" href="Preliminaries.html#2060" class="Field">pr₁</a> <a id="2750" href="Framework.Gentzen.WithSumsAndLists.html#2735" class="Bound">x</a><a id="2751" class="Symbol">)</a> <a id="2753" class="Symbol">(</a><a id="2754" href="Preliminaries.html#2060" class="Field">pr₁</a> <a id="2758" href="Framework.Gentzen.WithSumsAndLists.html#2737" class="Bound">a</a><a id="2759" class="Symbol">)</a> <a id="2761" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="2763" href="Framework.Gentzen.WithSumsAndLists.html#2662" class="Function">R</a> <a id="2765" href="Framework.Gentzen.WithSumsAndLists.html#2732" class="Bound">τ</a> <a id="2767" class="Symbol">(</a><a id="2768" href="Preliminaries.html#2070" class="Field">pr₂</a> <a id="2772" href="Framework.Gentzen.WithSumsAndLists.html#2735" class="Bound">x</a><a id="2773" class="Symbol">)</a> <a id="2775" class="Symbol">(</a><a id="2776" href="Preliminaries.html#2070" class="Field">pr₂</a> <a id="2780" href="Framework.Gentzen.WithSumsAndLists.html#2737" class="Bound">a</a><a id="2781" class="Symbol">)</a>
 <a id="2784" href="Framework.Gentzen.WithSumsAndLists.html#2662" class="Function">R</a> <a id="2786" class="Symbol">(</a><a id="2787" href="Framework.Gentzen.WithSumsAndLists.html#2787" class="Bound">σ</a> <a id="2789" href="SystemT.WithSumsAndLists.html#412" class="InductiveConstructor Operator">⇾</a> <a id="2791" href="Framework.Gentzen.WithSumsAndLists.html#2791" class="Bound">τ</a><a id="2792" class="Symbol">)</a> <a id="2794" href="Framework.Gentzen.WithSumsAndLists.html#2794" class="Bound">f</a> <a id="2796" href="Framework.Gentzen.WithSumsAndLists.html#2796" class="Bound">g</a> <a id="2798" class="Symbol">=</a> <a id="2800" class="Symbol">∀</a> <a id="2802" class="Symbol">{</a><a id="2803" href="Framework.Gentzen.WithSumsAndLists.html#2803" class="Bound">x</a> <a id="2805" href="Framework.Gentzen.WithSumsAndLists.html#2805" class="Bound">a</a><a id="2806" class="Symbol">}</a> <a id="2808" class="Symbol">→</a> <a id="2810" href="Framework.Gentzen.WithSumsAndLists.html#2662" class="Function">R</a> <a id="2812" href="Framework.Gentzen.WithSumsAndLists.html#2787" class="Bound">σ</a> <a id="2814" href="Framework.Gentzen.WithSumsAndLists.html#2803" class="Bound">x</a> <a id="2816" href="Framework.Gentzen.WithSumsAndLists.html#2805" class="Bound">a</a> <a id="2818" class="Symbol">→</a> <a id="2820" href="Framework.Gentzen.WithSumsAndLists.html#2662" class="Function">R</a> <a id="2822" href="Framework.Gentzen.WithSumsAndLists.html#2791" class="Bound">τ</a> <a id="2824" class="Symbol">(</a><a id="2825" href="Framework.Gentzen.WithSumsAndLists.html#2794" class="Bound">f</a> <a id="2827" href="Framework.Gentzen.WithSumsAndLists.html#2803" class="Bound">x</a><a id="2828" class="Symbol">)</a> <a id="2830" class="Symbol">(</a><a id="2831" href="Framework.Gentzen.WithSumsAndLists.html#2796" class="Bound">g</a> <a id="2833" href="Framework.Gentzen.WithSumsAndLists.html#2805" class="Bound">a</a><a id="2834" class="Symbol">)</a>

 <a id="LogicalRelation.Rˣ"></a><a id="2838" href="Framework.Gentzen.WithSumsAndLists.html#2838" class="Function">Rˣ</a> <a id="2841" class="Symbol">:</a> <a id="2843" class="Symbol">(</a><a id="2844" href="Framework.Gentzen.WithSumsAndLists.html#2844" class="Bound">Γ</a> <a id="2846" class="Symbol">:</a> <a id="2848" href="SystemT.WithSumsAndLists.html#620" class="Datatype">Cxt</a><a id="2851" class="Symbol">)</a> <a id="2853" class="Symbol">→</a> <a id="2855" href="SystemT.WithSumsAndLists.html#1665" class="Function Operator">⟦</a> <a id="2857" href="Framework.Gentzen.WithSumsAndLists.html#2844" class="Bound">Γ</a> <a id="2859" href="SystemT.WithSumsAndLists.html#1665" class="Function Operator">⟧ˣ</a> <a id="2862" class="Symbol">→</a> <a id="2864" href="SystemT.WithSumsAndLists.html#1665" class="Function Operator">⟦</a> <a id="2866" href="Framework.Gentzen.WithSumsAndLists.html#1414" class="Function Operator">⟪</a> <a id="2868" href="Framework.Gentzen.WithSumsAndLists.html#2844" class="Bound">Γ</a> <a id="2870" href="Framework.Gentzen.WithSumsAndLists.html#1414" class="Function Operator">⟫ᴶ</a> <a id="2873" href="SystemT.WithSumsAndLists.html#1665" class="Function Operator">⟧ˣ</a> <a id="2876" class="Symbol">→</a> <a id="2878" href="Agda.Primitive.html#388" class="Primitive">Set</a>
 <a id="2883" href="Framework.Gentzen.WithSumsAndLists.html#2838" class="Function">Rˣ</a> <a id="2886" href="SystemT.WithSumsAndLists.html#637" class="InductiveConstructor">ε</a> <a id="2888" href="Preliminaries.html#2546" class="InductiveConstructor">⋆</a> <a id="2890" href="Preliminaries.html#2546" class="InductiveConstructor">⋆</a> <a id="2892" class="Symbol">=</a> <a id="2894" href="Preliminaries.html#2531" class="Datatype">𝟙</a>
 <a id="2897" href="Framework.Gentzen.WithSumsAndLists.html#2838" class="Function">Rˣ</a> <a id="2900" class="Symbol">(</a><a id="2901" href="Framework.Gentzen.WithSumsAndLists.html#2901" class="Bound">Γ</a> <a id="2903" href="SystemT.WithSumsAndLists.html#648" class="InductiveConstructor Operator">₊</a> <a id="2905" href="Framework.Gentzen.WithSumsAndLists.html#2905" class="Bound">ρ</a><a id="2906" class="Symbol">)</a> <a id="2908" class="Symbol">(</a><a id="2909" href="Framework.Gentzen.WithSumsAndLists.html#2909" class="Bound">γ</a> <a id="2911" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="2913" href="Framework.Gentzen.WithSumsAndLists.html#2913" class="Bound">x</a><a id="2914" class="Symbol">)</a> <a id="2916" class="Symbol">(</a><a id="2917" href="Framework.Gentzen.WithSumsAndLists.html#2917" class="Bound">δ</a> <a id="2919" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="2921" href="Framework.Gentzen.WithSumsAndLists.html#2921" class="Bound">a</a><a id="2922" class="Symbol">)</a> <a id="2924" class="Symbol">=</a> <a id="2926" href="Framework.Gentzen.WithSumsAndLists.html#2838" class="Function">Rˣ</a> <a id="2929" href="Framework.Gentzen.WithSumsAndLists.html#2901" class="Bound">Γ</a> <a id="2931" href="Framework.Gentzen.WithSumsAndLists.html#2909" class="Bound">γ</a> <a id="2933" href="Framework.Gentzen.WithSumsAndLists.html#2917" class="Bound">δ</a> <a id="2935" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="2937" href="Framework.Gentzen.WithSumsAndLists.html#2662" class="Function">R</a> <a id="2939" href="Framework.Gentzen.WithSumsAndLists.html#2905" class="Bound">ρ</a> <a id="2941" href="Framework.Gentzen.WithSumsAndLists.html#2913" class="Bound">x</a> <a id="2943" href="Framework.Gentzen.WithSumsAndLists.html#2921" class="Bound">a</a>

 <a id="LogicalRelation.R[Var]"></a><a id="2947" href="Framework.Gentzen.WithSumsAndLists.html#2947" class="Function">R[Var]</a> <a id="2954" class="Symbol">:</a> <a id="2956" class="Symbol">{</a><a id="2957" href="Framework.Gentzen.WithSumsAndLists.html#2957" class="Bound">Γ</a> <a id="2959" class="Symbol">:</a> <a id="2961" href="SystemT.WithSumsAndLists.html#620" class="Datatype">Cxt</a><a id="2964" class="Symbol">}</a> <a id="2966" class="Symbol">{</a><a id="2967" href="Framework.Gentzen.WithSumsAndLists.html#2967" class="Bound">ρ</a> <a id="2969" class="Symbol">:</a> <a id="2971" href="SystemT.WithSumsAndLists.html#373" class="Datatype">Ty</a><a id="2973" class="Symbol">}</a> <a id="2975" class="Symbol">{</a><a id="2976" href="Framework.Gentzen.WithSumsAndLists.html#2976" class="Bound">γ</a> <a id="2978" class="Symbol">:</a> <a id="2980" href="SystemT.WithSumsAndLists.html#1665" class="Function Operator">⟦</a> <a id="2982" href="Framework.Gentzen.WithSumsAndLists.html#2957" class="Bound">Γ</a> <a id="2984" href="SystemT.WithSumsAndLists.html#1665" class="Function Operator">⟧ˣ</a><a id="2986" class="Symbol">}</a> <a id="2988" class="Symbol">{</a><a id="2989" href="Framework.Gentzen.WithSumsAndLists.html#2989" class="Bound">δ</a> <a id="2991" class="Symbol">:</a> <a id="2993" href="SystemT.WithSumsAndLists.html#1665" class="Function Operator">⟦</a> <a id="2995" href="Framework.Gentzen.WithSumsAndLists.html#1414" class="Function Operator">⟪</a> <a id="2997" href="Framework.Gentzen.WithSumsAndLists.html#2957" class="Bound">Γ</a> <a id="2999" href="Framework.Gentzen.WithSumsAndLists.html#1414" class="Function Operator">⟫ᴶ</a> <a id="3002" href="SystemT.WithSumsAndLists.html#1665" class="Function Operator">⟧ˣ</a><a id="3004" class="Symbol">}</a>
        <a id="3014" class="Symbol">→</a> <a id="3016" href="Framework.Gentzen.WithSumsAndLists.html#2838" class="Function">Rˣ</a> <a id="3019" href="Framework.Gentzen.WithSumsAndLists.html#2957" class="Bound">Γ</a> <a id="3021" href="Framework.Gentzen.WithSumsAndLists.html#2976" class="Bound">γ</a> <a id="3023" href="Framework.Gentzen.WithSumsAndLists.html#2989" class="Bound">δ</a> <a id="3025" class="Symbol">→</a> <a id="3027" class="Symbol">(</a><a id="3028" href="Framework.Gentzen.WithSumsAndLists.html#3028" class="Bound">i</a> <a id="3030" class="Symbol">:</a> <a id="3032" href="SystemT.WithSumsAndLists.html#675" class="Datatype Operator">∥</a> <a id="3034" href="Framework.Gentzen.WithSumsAndLists.html#2967" class="Bound">ρ</a> <a id="3036" href="SystemT.WithSumsAndLists.html#675" class="Datatype Operator">∈</a> <a id="3038" href="Framework.Gentzen.WithSumsAndLists.html#2957" class="Bound">Γ</a> <a id="3040" href="SystemT.WithSumsAndLists.html#675" class="Datatype Operator">∥</a><a id="3041" class="Symbol">)</a> <a id="3043" class="Symbol">→</a> <a id="3045" href="Framework.Gentzen.WithSumsAndLists.html#2662" class="Function">R</a> <a id="3047" href="Framework.Gentzen.WithSumsAndLists.html#2967" class="Bound">ρ</a> <a id="3049" class="Symbol">(</a><a id="3050" href="Framework.Gentzen.WithSumsAndLists.html#2976" class="Bound">γ</a> <a id="3052" href="SystemT.WithSumsAndLists.html#1742" class="Function Operator">₍</a> <a id="3054" href="Framework.Gentzen.WithSumsAndLists.html#3028" class="Bound">i</a> <a id="3056" href="SystemT.WithSumsAndLists.html#1742" class="Function Operator">₎</a><a id="3057" class="Symbol">)</a> <a id="3059" class="Symbol">(</a><a id="3060" href="Framework.Gentzen.WithSumsAndLists.html#2989" class="Bound">δ</a> <a id="3062" href="SystemT.WithSumsAndLists.html#1742" class="Function Operator">₍</a> <a id="3064" href="Framework.Gentzen.WithSumsAndLists.html#1472" class="Function Operator">⟨</a> <a id="3066" href="Framework.Gentzen.WithSumsAndLists.html#3028" class="Bound">i</a> <a id="3068" href="Framework.Gentzen.WithSumsAndLists.html#1472" class="Function Operator">⟩ᵛ</a> <a id="3071" href="SystemT.WithSumsAndLists.html#1742" class="Function Operator">₎</a><a id="3072" class="Symbol">)</a>
 <a id="3075" href="Framework.Gentzen.WithSumsAndLists.html#2947" class="Function">R[Var]</a> <a id="3082" class="Symbol">(_</a> <a id="3085" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="3087" href="Framework.Gentzen.WithSumsAndLists.html#3087" class="Bound">θ</a><a id="3088" class="Symbol">)</a> <a id="3090" href="SystemT.WithSumsAndLists.html#709" class="InductiveConstructor">zero</a> <a id="3095" class="Symbol">=</a> <a id="3097" href="Framework.Gentzen.WithSumsAndLists.html#3087" class="Bound">θ</a>
 <a id="3100" href="Framework.Gentzen.WithSumsAndLists.html#2947" class="Function">R[Var]</a> <a id="3107" class="Symbol">(</a><a id="3108" href="Framework.Gentzen.WithSumsAndLists.html#3108" class="Bound">ξ</a> <a id="3110" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="3112" class="Symbol">_)</a> <a id="3115" class="Symbol">(</a><a id="3116" href="SystemT.WithSumsAndLists.html#745" class="InductiveConstructor">suc</a> <a id="3120" href="Framework.Gentzen.WithSumsAndLists.html#3120" class="Bound">i</a><a id="3121" class="Symbol">)</a> <a id="3123" class="Symbol">=</a> <a id="3125" href="Framework.Gentzen.WithSumsAndLists.html#2947" class="Function">R[Var]</a> <a id="3132" href="Framework.Gentzen.WithSumsAndLists.html#3108" class="Bound">ξ</a> <a id="3134" href="Framework.Gentzen.WithSumsAndLists.html#3120" class="Bound">i</a>

<a id="3137" class="Markup">\end{code}</a><a id="3147" class="Background">

■ Lifted relation between ⟦ dataᵀ D ⟧ʸ and ⟦ ⟨ D ⟩ᴰ ⟧ʸ

In the compatibility conditions, the interpretation of η and the
function supplied to the interpretation of κ take inputs of type
⟦ ⟨ D ⟩ᴰ ⟧ʸ, before the outer J is applied.  To compare these
inputs with source data, we lift R through the data constructors,
obtaining S.

</a><a id="3477" class="Markup">\begin{code}</a>

 <a id="3492" class="Keyword">data</a> <a id="LogicalRelation.S⊞"></a><a id="3497" href="Framework.Gentzen.WithSumsAndLists.html#3497" class="Datatype">S⊞</a> <a id="3500" class="Symbol">(</a><a id="3501" href="Framework.Gentzen.WithSumsAndLists.html#3501" class="Bound">σ</a> <a id="3503" href="Framework.Gentzen.WithSumsAndLists.html#3503" class="Bound">τ</a> <a id="3505" class="Symbol">:</a> <a id="3507" href="SystemT.WithSumsAndLists.html#373" class="Datatype">Ty</a><a id="3509" class="Symbol">)</a> <a id="3511" class="Symbol">:</a> <a id="3513" href="SystemT.WithSumsAndLists.html#1518" class="Function Operator">⟦</a> <a id="3515" href="Framework.Gentzen.WithSumsAndLists.html#3501" class="Bound">σ</a> <a id="3517" href="SystemT.WithSumsAndLists.html#555" class="InductiveConstructor Operator">⊞</a> <a id="3519" href="Framework.Gentzen.WithSumsAndLists.html#3503" class="Bound">τ</a> <a id="3521" href="SystemT.WithSumsAndLists.html#1518" class="Function Operator">⟧ʸ</a> <a id="3524" class="Symbol">→</a> <a id="3526" href="SystemT.WithSumsAndLists.html#1518" class="Function Operator">⟦</a> <a id="3528" href="Framework.Gentzen.WithSumsAndLists.html#1216" class="Function Operator">⟨</a> <a id="3530" href="Framework.Gentzen.WithSumsAndLists.html#3501" class="Bound">σ</a> <a id="3532" href="Framework.Gentzen.WithSumsAndLists.html#1216" class="Function Operator">⟩ᴶ</a> <a id="3535" href="SystemT.WithSumsAndLists.html#555" class="InductiveConstructor Operator">⊞</a> <a id="3537" href="Framework.Gentzen.WithSumsAndLists.html#1216" class="Function Operator">⟨</a> <a id="3539" href="Framework.Gentzen.WithSumsAndLists.html#3503" class="Bound">τ</a> <a id="3541" href="Framework.Gentzen.WithSumsAndLists.html#1216" class="Function Operator">⟩ᴶ</a> <a id="3544" href="SystemT.WithSumsAndLists.html#1518" class="Function Operator">⟧ʸ</a> <a id="3547" class="Symbol">→</a> <a id="3549" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3553" class="Keyword">where</a>
  <a id="LogicalRelation.S⊞.left"></a><a id="3561" href="Framework.Gentzen.WithSumsAndLists.html#3561" class="InductiveConstructor">left</a>  <a id="3567" class="Symbol">:</a> <a id="3569" class="Symbol">∀</a> <a id="3571" class="Symbol">{</a><a id="3572" href="Framework.Gentzen.WithSumsAndLists.html#3572" class="Bound">x</a> <a id="3574" href="Framework.Gentzen.WithSumsAndLists.html#3574" class="Bound">a</a><a id="3575" class="Symbol">}</a> <a id="3577" class="Symbol">→</a> <a id="3579" href="Framework.Gentzen.WithSumsAndLists.html#2662" class="Function">R</a> <a id="3581" href="Framework.Gentzen.WithSumsAndLists.html#3501" class="Bound">σ</a> <a id="3583" href="Framework.Gentzen.WithSumsAndLists.html#3572" class="Bound">x</a> <a id="3585" href="Framework.Gentzen.WithSumsAndLists.html#3574" class="Bound">a</a> <a id="3587" class="Symbol">→</a> <a id="3589" href="Framework.Gentzen.WithSumsAndLists.html#3497" class="Datatype">S⊞</a> <a id="3592" href="Framework.Gentzen.WithSumsAndLists.html#3501" class="Bound">σ</a> <a id="3594" href="Framework.Gentzen.WithSumsAndLists.html#3503" class="Bound">τ</a> <a id="3596" class="Symbol">(</a><a id="3597" href="Preliminaries.html#2240" class="InductiveConstructor">inl</a> <a id="3601" href="Framework.Gentzen.WithSumsAndLists.html#3572" class="Bound">x</a><a id="3602" class="Symbol">)</a> <a id="3604" class="Symbol">(</a><a id="3605" href="Preliminaries.html#2240" class="InductiveConstructor">inl</a> <a id="3609" href="Framework.Gentzen.WithSumsAndLists.html#3574" class="Bound">a</a><a id="3610" class="Symbol">)</a>
  <a id="LogicalRelation.S⊞.right"></a><a id="3614" href="Framework.Gentzen.WithSumsAndLists.html#3614" class="InductiveConstructor">right</a> <a id="3620" class="Symbol">:</a> <a id="3622" class="Symbol">∀</a> <a id="3624" class="Symbol">{</a><a id="3625" href="Framework.Gentzen.WithSumsAndLists.html#3625" class="Bound">y</a> <a id="3627" href="Framework.Gentzen.WithSumsAndLists.html#3627" class="Bound">b</a><a id="3628" class="Symbol">}</a> <a id="3630" class="Symbol">→</a> <a id="3632" href="Framework.Gentzen.WithSumsAndLists.html#2662" class="Function">R</a> <a id="3634" href="Framework.Gentzen.WithSumsAndLists.html#3503" class="Bound">τ</a> <a id="3636" href="Framework.Gentzen.WithSumsAndLists.html#3625" class="Bound">y</a> <a id="3638" href="Framework.Gentzen.WithSumsAndLists.html#3627" class="Bound">b</a> <a id="3640" class="Symbol">→</a> <a id="3642" href="Framework.Gentzen.WithSumsAndLists.html#3497" class="Datatype">S⊞</a> <a id="3645" href="Framework.Gentzen.WithSumsAndLists.html#3501" class="Bound">σ</a> <a id="3647" href="Framework.Gentzen.WithSumsAndLists.html#3503" class="Bound">τ</a> <a id="3649" class="Symbol">(</a><a id="3650" href="Preliminaries.html#2257" class="InductiveConstructor">inr</a> <a id="3654" href="Framework.Gentzen.WithSumsAndLists.html#3625" class="Bound">y</a><a id="3655" class="Symbol">)</a> <a id="3657" class="Symbol">(</a><a id="3658" href="Preliminaries.html#2257" class="InductiveConstructor">inr</a> <a id="3662" href="Framework.Gentzen.WithSumsAndLists.html#3627" class="Bound">b</a><a id="3663" class="Symbol">)</a>

 <a id="3667" class="Keyword">data</a> <a id="LogicalRelation.Slist"></a><a id="3672" href="Framework.Gentzen.WithSumsAndLists.html#3672" class="Datatype">Slist</a> <a id="3678" class="Symbol">(</a><a id="3679" href="Framework.Gentzen.WithSumsAndLists.html#3679" class="Bound">σ</a> <a id="3681" class="Symbol">:</a> <a id="3683" href="SystemT.WithSumsAndLists.html#373" class="Datatype">Ty</a><a id="3685" class="Symbol">)</a> <a id="3687" class="Symbol">:</a> <a id="3689" href="SystemT.WithSumsAndLists.html#1518" class="Function Operator">⟦</a> <a id="3691" href="SystemT.WithSumsAndLists.html#589" class="InductiveConstructor">Listᵀ</a> <a id="3697" href="Framework.Gentzen.WithSumsAndLists.html#3679" class="Bound">σ</a> <a id="3699" href="SystemT.WithSumsAndLists.html#1518" class="Function Operator">⟧ʸ</a> <a id="3702" class="Symbol">→</a> <a id="3704" href="SystemT.WithSumsAndLists.html#1518" class="Function Operator">⟦</a> <a id="3706" href="SystemT.WithSumsAndLists.html#589" class="InductiveConstructor">Listᵀ</a> <a id="3712" href="Framework.Gentzen.WithSumsAndLists.html#1216" class="Function Operator">⟨</a> <a id="3714" href="Framework.Gentzen.WithSumsAndLists.html#3679" class="Bound">σ</a> <a id="3716" href="Framework.Gentzen.WithSumsAndLists.html#1216" class="Function Operator">⟩ᴶ</a> <a id="3719" href="SystemT.WithSumsAndLists.html#1518" class="Function Operator">⟧ʸ</a> <a id="3722" class="Symbol">→</a> <a id="3724" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3728" class="Keyword">where</a>
  <a id="LogicalRelation.Slist.nil"></a><a id="3736" href="Framework.Gentzen.WithSumsAndLists.html#3736" class="InductiveConstructor">nil</a>  <a id="3741" class="Symbol">:</a> <a id="3743" href="Framework.Gentzen.WithSumsAndLists.html#3672" class="Datatype">Slist</a> <a id="3749" href="Framework.Gentzen.WithSumsAndLists.html#3679" class="Bound">σ</a> <a id="3751" href="Preliminaries.html#7384" class="InductiveConstructor">[]</a> <a id="3754" href="Preliminaries.html#7384" class="InductiveConstructor">[]</a>
  <a id="LogicalRelation.Slist.cons"></a><a id="3759" href="Framework.Gentzen.WithSumsAndLists.html#3759" class="InductiveConstructor">cons</a> <a id="3764" class="Symbol">:</a> <a id="3766" class="Symbol">∀</a> <a id="3768" class="Symbol">{</a><a id="3769" href="Framework.Gentzen.WithSumsAndLists.html#3769" class="Bound">x</a> <a id="3771" href="Framework.Gentzen.WithSumsAndLists.html#3771" class="Bound">a</a> <a id="3773" href="Framework.Gentzen.WithSumsAndLists.html#3773" class="Bound">xs</a> <a id="3776" href="Framework.Gentzen.WithSumsAndLists.html#3776" class="Bound">as</a><a id="3778" class="Symbol">}</a> <a id="3780" class="Symbol">→</a> <a id="3782" href="Framework.Gentzen.WithSumsAndLists.html#2662" class="Function">R</a> <a id="3784" href="Framework.Gentzen.WithSumsAndLists.html#3679" class="Bound">σ</a> <a id="3786" href="Framework.Gentzen.WithSumsAndLists.html#3769" class="Bound">x</a> <a id="3788" href="Framework.Gentzen.WithSumsAndLists.html#3771" class="Bound">a</a> <a id="3790" class="Symbol">→</a> <a id="3792" href="Framework.Gentzen.WithSumsAndLists.html#3672" class="Datatype">Slist</a> <a id="3798" href="Framework.Gentzen.WithSumsAndLists.html#3679" class="Bound">σ</a> <a id="3800" href="Framework.Gentzen.WithSumsAndLists.html#3773" class="Bound">xs</a> <a id="3803" href="Framework.Gentzen.WithSumsAndLists.html#3776" class="Bound">as</a> <a id="3806" class="Symbol">→</a> <a id="3808" href="Framework.Gentzen.WithSumsAndLists.html#3672" class="Datatype">Slist</a> <a id="3814" href="Framework.Gentzen.WithSumsAndLists.html#3679" class="Bound">σ</a> <a id="3816" class="Symbol">(</a><a id="3817" href="Framework.Gentzen.WithSumsAndLists.html#3769" class="Bound">x</a> <a id="3819" href="Preliminaries.html#7399" class="InductiveConstructor Operator">∷</a> <a id="3821" href="Framework.Gentzen.WithSumsAndLists.html#3773" class="Bound">xs</a><a id="3823" class="Symbol">)</a> <a id="3825" class="Symbol">(</a><a id="3826" href="Framework.Gentzen.WithSumsAndLists.html#3771" class="Bound">a</a> <a id="3828" href="Preliminaries.html#7399" class="InductiveConstructor Operator">∷</a> <a id="3830" href="Framework.Gentzen.WithSumsAndLists.html#3776" class="Bound">as</a><a id="3832" class="Symbol">)</a>

 <a id="LogicalRelation.S"></a><a id="3836" href="Framework.Gentzen.WithSumsAndLists.html#3836" class="Function">S</a> <a id="3838" class="Symbol">:</a> <a id="3840" class="Symbol">(</a><a id="3841" href="Framework.Gentzen.WithSumsAndLists.html#3841" class="Bound">D</a> <a id="3843" class="Symbol">:</a> <a id="3845" href="SystemT.WithSumsAndLists.html#442" class="Datatype">DataTy</a><a id="3851" class="Symbol">)</a> <a id="3853" class="Symbol">→</a> <a id="3855" href="SystemT.WithSumsAndLists.html#1518" class="Function Operator">⟦</a> <a id="3857" href="SystemT.WithSumsAndLists.html#390" class="InductiveConstructor">dataᵀ</a> <a id="3863" href="Framework.Gentzen.WithSumsAndLists.html#3841" class="Bound">D</a> <a id="3865" href="SystemT.WithSumsAndLists.html#1518" class="Function Operator">⟧ʸ</a> <a id="3868" class="Symbol">→</a> <a id="3870" href="SystemT.WithSumsAndLists.html#1518" class="Function Operator">⟦</a> <a id="3872" href="Framework.Gentzen.WithSumsAndLists.html#1320" class="Function Operator">⟨</a> <a id="3874" href="Framework.Gentzen.WithSumsAndLists.html#3841" class="Bound">D</a> <a id="3876" href="Framework.Gentzen.WithSumsAndLists.html#1320" class="Function Operator">⟩ᴰ</a> <a id="3879" href="SystemT.WithSumsAndLists.html#1518" class="Function Operator">⟧ʸ</a> <a id="3882" class="Symbol">→</a> <a id="3884" href="Agda.Primitive.html#388" class="Primitive">Set</a>
 <a id="3889" href="Framework.Gentzen.WithSumsAndLists.html#3836" class="Function">S</a> <a id="3891" href="SystemT.WithSumsAndLists.html#463" class="InductiveConstructor">nat</a> <a id="3895" class="Symbol">=</a> <a id="3897" href="Preliminaries.html#778" class="Datatype Operator">_≡_</a>
 <a id="3902" href="Framework.Gentzen.WithSumsAndLists.html#3836" class="Function">S</a> <a id="3904" class="Symbol">(</a><a id="3905" href="SystemT.WithSumsAndLists.html#479" class="InductiveConstructor">sum</a> <a id="3909" href="Framework.Gentzen.WithSumsAndLists.html#3909" class="Bound">σ</a> <a id="3911" href="Framework.Gentzen.WithSumsAndLists.html#3911" class="Bound">τ</a><a id="3912" class="Symbol">)</a> <a id="3914" class="Symbol">=</a> <a id="3916" href="Framework.Gentzen.WithSumsAndLists.html#3497" class="Datatype">S⊞</a> <a id="3919" href="Framework.Gentzen.WithSumsAndLists.html#3909" class="Bound">σ</a> <a id="3921" href="Framework.Gentzen.WithSumsAndLists.html#3911" class="Bound">τ</a>
 <a id="3924" href="Framework.Gentzen.WithSumsAndLists.html#3836" class="Function">S</a> <a id="3926" class="Symbol">(</a><a id="3927" href="SystemT.WithSumsAndLists.html#505" class="InductiveConstructor">list</a> <a id="3932" href="Framework.Gentzen.WithSumsAndLists.html#3932" class="Bound">σ</a><a id="3933" class="Symbol">)</a> <a id="3935" class="Symbol">=</a> <a id="3937" href="Framework.Gentzen.WithSumsAndLists.html#3672" class="Datatype">Slist</a> <a id="3943" href="Framework.Gentzen.WithSumsAndLists.html#3932" class="Bound">σ</a>

<a id="3946" class="Markup">\end{code}</a><a id="3956" class="Background">

■ Compatibility conditions on the nucleus operations

</a><a id="4012" class="Markup">\begin{code}</a>

 <a id="LogicalRelation.η-compatible"></a><a id="4027" href="Framework.Gentzen.WithSumsAndLists.html#4027" class="Function">η-compatible</a> <a id="4040" class="Symbol">:</a> <a id="4042" href="Agda.Primitive.html#388" class="Primitive">Set</a>
 <a id="4047" href="Framework.Gentzen.WithSumsAndLists.html#4027" class="Function">η-compatible</a>
   <a id="4063" class="Symbol">=</a> <a id="4065" class="Symbol">{</a><a id="4066" href="Framework.Gentzen.WithSumsAndLists.html#4066" class="Bound">D</a> <a id="4068" class="Symbol">:</a> <a id="4070" href="SystemT.WithSumsAndLists.html#442" class="Datatype">DataTy</a><a id="4076" class="Symbol">}</a> <a id="4078" class="Symbol">{</a><a id="4079" href="Framework.Gentzen.WithSumsAndLists.html#4079" class="Bound">Γ</a> <a id="4081" class="Symbol">:</a> <a id="4083" href="SystemT.WithSumsAndLists.html#620" class="Datatype">Cxt</a><a id="4086" class="Symbol">}</a> <a id="4088" class="Symbol">{</a><a id="4089" href="Framework.Gentzen.WithSumsAndLists.html#4089" class="Bound">γ</a> <a id="4091" class="Symbol">:</a> <a id="4093" href="SystemT.WithSumsAndLists.html#1665" class="Function Operator">⟦</a> <a id="4095" href="Framework.Gentzen.WithSumsAndLists.html#4079" class="Bound">Γ</a> <a id="4097" href="SystemT.WithSumsAndLists.html#1665" class="Function Operator">⟧ˣ</a><a id="4099" class="Symbol">}</a> <a id="4101" class="Symbol">→</a> <a id="4103" class="Symbol">∀</a> <a id="4105" class="Symbol">{</a><a id="4106" href="Framework.Gentzen.WithSumsAndLists.html#4106" class="Bound">x</a> <a id="4108" href="Framework.Gentzen.WithSumsAndLists.html#4108" class="Bound">a</a><a id="4109" class="Symbol">}</a>
   <a id="4114" class="Symbol">→</a> <a id="4116" href="Framework.Gentzen.WithSumsAndLists.html#3836" class="Function">S</a> <a id="4118" href="Framework.Gentzen.WithSumsAndLists.html#4066" class="Bound">D</a> <a id="4120" href="Framework.Gentzen.WithSumsAndLists.html#4106" class="Bound">x</a> <a id="4122" href="Framework.Gentzen.WithSumsAndLists.html#4108" class="Bound">a</a> <a id="4124" class="Symbol">→</a> <a id="4126" href="Framework.Gentzen.WithSumsAndLists.html#2662" class="Function">R</a> <a id="4128" class="Symbol">(</a><a id="4129" href="SystemT.WithSumsAndLists.html#390" class="InductiveConstructor">dataᵀ</a> <a id="4135" href="Framework.Gentzen.WithSumsAndLists.html#4066" class="Bound">D</a><a id="4136" class="Symbol">)</a> <a id="4138" href="Framework.Gentzen.WithSumsAndLists.html#4106" class="Bound">x</a> <a id="4140" class="Symbol">(</a><a id="4141" href="SystemT.WithSumsAndLists.html#1849" class="Function Operator">⟦</a> <a id="4143" href="Framework.Gentzen.WithSumsAndLists.html#1096" class="Bound">η</a> <a id="4145" href="SystemT.WithSumsAndLists.html#1849" class="Function Operator">⟧ᵐ</a> <a id="4148" href="Framework.Gentzen.WithSumsAndLists.html#4089" class="Bound">γ</a> <a id="4150" href="Framework.Gentzen.WithSumsAndLists.html#4108" class="Bound">a</a><a id="4151" class="Symbol">)</a>

 <a id="LogicalRelation.κ-compatible"></a><a id="4155" href="Framework.Gentzen.WithSumsAndLists.html#4155" class="Function">κ-compatible</a> <a id="4168" class="Symbol">:</a> <a id="4170" href="Agda.Primitive.html#388" class="Primitive">Set</a>
 <a id="4175" href="Framework.Gentzen.WithSumsAndLists.html#4155" class="Function">κ-compatible</a>
   <a id="4191" class="Symbol">=</a> <a id="4193" class="Symbol">{</a><a id="4194" href="Framework.Gentzen.WithSumsAndLists.html#4194" class="Bound">D</a> <a id="4196" href="Framework.Gentzen.WithSumsAndLists.html#4196" class="Bound">E</a> <a id="4198" class="Symbol">:</a> <a id="4200" href="SystemT.WithSumsAndLists.html#442" class="Datatype">DataTy</a><a id="4206" class="Symbol">}</a> <a id="4208" class="Symbol">{</a><a id="4209" href="Framework.Gentzen.WithSumsAndLists.html#4209" class="Bound">Γ</a> <a id="4211" class="Symbol">:</a> <a id="4213" href="SystemT.WithSumsAndLists.html#620" class="Datatype">Cxt</a><a id="4216" class="Symbol">}</a> <a id="4218" class="Symbol">{</a><a id="4219" href="Framework.Gentzen.WithSumsAndLists.html#4219" class="Bound">γ</a> <a id="4221" class="Symbol">:</a> <a id="4223" href="SystemT.WithSumsAndLists.html#1665" class="Function Operator">⟦</a> <a id="4225" href="Framework.Gentzen.WithSumsAndLists.html#4209" class="Bound">Γ</a> <a id="4227" href="SystemT.WithSumsAndLists.html#1665" class="Function Operator">⟧ˣ</a><a id="4229" class="Symbol">}</a>
     <a id="4236" class="Symbol">{</a><a id="4237" href="Framework.Gentzen.WithSumsAndLists.html#4237" class="Bound">f</a> <a id="4239" class="Symbol">:</a> <a id="4241" href="SystemT.WithSumsAndLists.html#1518" class="Function Operator">⟦</a> <a id="4243" href="SystemT.WithSumsAndLists.html#390" class="InductiveConstructor">dataᵀ</a> <a id="4249" href="Framework.Gentzen.WithSumsAndLists.html#4194" class="Bound">D</a> <a id="4251" href="SystemT.WithSumsAndLists.html#1518" class="Function Operator">⟧ʸ</a> <a id="4254" class="Symbol">→</a> <a id="4256" href="SystemT.WithSumsAndLists.html#1518" class="Function Operator">⟦</a> <a id="4258" href="SystemT.WithSumsAndLists.html#390" class="InductiveConstructor">dataᵀ</a> <a id="4264" href="Framework.Gentzen.WithSumsAndLists.html#4196" class="Bound">E</a> <a id="4266" href="SystemT.WithSumsAndLists.html#1518" class="Function Operator">⟧ʸ</a><a id="4268" class="Symbol">}</a> <a id="4270" class="Symbol">{</a><a id="4271" href="Framework.Gentzen.WithSumsAndLists.html#4271" class="Bound">g</a> <a id="4273" class="Symbol">:</a> <a id="4275" href="SystemT.WithSumsAndLists.html#1518" class="Function Operator">⟦</a> <a id="4277" href="Framework.Gentzen.WithSumsAndLists.html#1320" class="Function Operator">⟨</a> <a id="4279" href="Framework.Gentzen.WithSumsAndLists.html#4194" class="Bound">D</a> <a id="4281" href="Framework.Gentzen.WithSumsAndLists.html#1320" class="Function Operator">⟩ᴰ</a> <a id="4284" href="SystemT.WithSumsAndLists.html#1518" class="Function Operator">⟧ʸ</a> <a id="4287" class="Symbol">→</a> <a id="4289" href="SystemT.WithSumsAndLists.html#1518" class="Function Operator">⟦</a> <a id="4291" href="Framework.Gentzen.WithSumsAndLists.html#1075" class="Bound">J</a> <a id="4293" class="Symbol">(</a><a id="4294" href="Framework.Gentzen.WithSumsAndLists.html#1320" class="Function Operator">⟨</a> <a id="4296" href="Framework.Gentzen.WithSumsAndLists.html#4196" class="Bound">E</a> <a id="4298" href="Framework.Gentzen.WithSumsAndLists.html#1320" class="Function Operator">⟩ᴰ</a><a id="4300" class="Symbol">)</a> <a id="4302" href="SystemT.WithSumsAndLists.html#1518" class="Function Operator">⟧ʸ</a><a id="4304" class="Symbol">}</a>
   <a id="4309" class="Symbol">→</a> <a id="4311" class="Symbol">(∀</a> <a id="4314" class="Symbol">{</a><a id="4315" href="Framework.Gentzen.WithSumsAndLists.html#4315" class="Bound">x</a> <a id="4317" href="Framework.Gentzen.WithSumsAndLists.html#4317" class="Bound">a</a><a id="4318" class="Symbol">}</a> <a id="4320" class="Symbol">→</a> <a id="4322" href="Framework.Gentzen.WithSumsAndLists.html#3836" class="Function">S</a> <a id="4324" href="Framework.Gentzen.WithSumsAndLists.html#4194" class="Bound">D</a> <a id="4326" href="Framework.Gentzen.WithSumsAndLists.html#4315" class="Bound">x</a> <a id="4328" href="Framework.Gentzen.WithSumsAndLists.html#4317" class="Bound">a</a> <a id="4330" class="Symbol">→</a> <a id="4332" href="Framework.Gentzen.WithSumsAndLists.html#2662" class="Function">R</a> <a id="4334" class="Symbol">(</a><a id="4335" href="SystemT.WithSumsAndLists.html#390" class="InductiveConstructor">dataᵀ</a> <a id="4341" href="Framework.Gentzen.WithSumsAndLists.html#4196" class="Bound">E</a><a id="4342" class="Symbol">)</a> <a id="4344" class="Symbol">(</a><a id="4345" href="Framework.Gentzen.WithSumsAndLists.html#4237" class="Bound">f</a> <a id="4347" href="Framework.Gentzen.WithSumsAndLists.html#4315" class="Bound">x</a><a id="4348" class="Symbol">)</a> <a id="4350" class="Symbol">(</a><a id="4351" href="Framework.Gentzen.WithSumsAndLists.html#4271" class="Bound">g</a> <a id="4353" href="Framework.Gentzen.WithSumsAndLists.html#4317" class="Bound">a</a><a id="4354" class="Symbol">))</a>
   <a id="4360" class="Symbol">→</a> <a id="4362" class="Symbol">∀</a> <a id="4364" class="Symbol">{</a><a id="4365" href="Framework.Gentzen.WithSumsAndLists.html#4365" class="Bound">x</a> <a id="4367" href="Framework.Gentzen.WithSumsAndLists.html#4367" class="Bound">w</a><a id="4368" class="Symbol">}</a> <a id="4370" class="Symbol">→</a> <a id="4372" href="Framework.Gentzen.WithSumsAndLists.html#2662" class="Function">R</a> <a id="4374" class="Symbol">(</a><a id="4375" href="SystemT.WithSumsAndLists.html#390" class="InductiveConstructor">dataᵀ</a> <a id="4381" href="Framework.Gentzen.WithSumsAndLists.html#4194" class="Bound">D</a><a id="4382" class="Symbol">)</a> <a id="4384" href="Framework.Gentzen.WithSumsAndLists.html#4365" class="Bound">x</a> <a id="4386" href="Framework.Gentzen.WithSumsAndLists.html#4367" class="Bound">w</a> <a id="4388" class="Symbol">→</a> <a id="4390" href="Framework.Gentzen.WithSumsAndLists.html#2662" class="Function">R</a> <a id="4392" class="Symbol">(</a><a id="4393" href="SystemT.WithSumsAndLists.html#390" class="InductiveConstructor">dataᵀ</a> <a id="4399" href="Framework.Gentzen.WithSumsAndLists.html#4196" class="Bound">E</a><a id="4400" class="Symbol">)</a> <a id="4402" class="Symbol">(</a><a id="4403" href="Framework.Gentzen.WithSumsAndLists.html#4237" class="Bound">f</a> <a id="4405" href="Framework.Gentzen.WithSumsAndLists.html#4365" class="Bound">x</a><a id="4406" class="Symbol">)</a> <a id="4408" class="Symbol">(</a><a id="4409" href="SystemT.WithSumsAndLists.html#1849" class="Function Operator">⟦</a> <a id="4411" href="Framework.Gentzen.WithSumsAndLists.html#1144" class="Bound">κ</a> <a id="4413" href="SystemT.WithSumsAndLists.html#1849" class="Function Operator">⟧ᵐ</a> <a id="4416" href="Framework.Gentzen.WithSumsAndLists.html#4219" class="Bound">γ</a> <a id="4418" href="Framework.Gentzen.WithSumsAndLists.html#4271" class="Bound">g</a> <a id="4420" href="Framework.Gentzen.WithSumsAndLists.html#4367" class="Bound">w</a><a id="4421" class="Symbol">)</a>

 <a id="LogicalRelation.R[KE]"></a><a id="4425" href="Framework.Gentzen.WithSumsAndLists.html#4425" class="Function">R[KE]</a> <a id="4431" class="Symbol">:</a> <a id="4433" href="Framework.Gentzen.WithSumsAndLists.html#4155" class="Function">κ-compatible</a>
       <a id="4453" class="Symbol">→</a> <a id="4455" class="Symbol">{</a><a id="4456" href="Framework.Gentzen.WithSumsAndLists.html#4456" class="Bound">D</a> <a id="4458" class="Symbol">:</a> <a id="4460" href="SystemT.WithSumsAndLists.html#442" class="Datatype">DataTy</a><a id="4466" class="Symbol">}</a> <a id="4468" class="Symbol">(</a><a id="4469" href="Framework.Gentzen.WithSumsAndLists.html#4469" class="Bound">ρ</a> <a id="4471" class="Symbol">:</a> <a id="4473" href="SystemT.WithSumsAndLists.html#373" class="Datatype">Ty</a><a id="4475" class="Symbol">)</a> <a id="4477" class="Symbol">→</a> <a id="4479" class="Symbol">∀</a> <a id="4481" class="Symbol">{</a><a id="4482" href="Framework.Gentzen.WithSumsAndLists.html#4482" class="Bound">Γ</a><a id="4483" class="Symbol">}</a> <a id="4485" class="Symbol">{</a><a id="4486" href="Framework.Gentzen.WithSumsAndLists.html#4486" class="Bound">γ</a> <a id="4488" class="Symbol">:</a> <a id="4490" href="SystemT.WithSumsAndLists.html#1665" class="Function Operator">⟦</a> <a id="4492" href="Framework.Gentzen.WithSumsAndLists.html#4482" class="Bound">Γ</a> <a id="4494" href="SystemT.WithSumsAndLists.html#1665" class="Function Operator">⟧ˣ</a><a id="4496" class="Symbol">}</a>
       <a id="4505" class="Symbol">→</a> <a id="4507" class="Symbol">{</a><a id="4508" href="Framework.Gentzen.WithSumsAndLists.html#4508" class="Bound">f</a> <a id="4510" class="Symbol">:</a> <a id="4512" href="SystemT.WithSumsAndLists.html#1518" class="Function Operator">⟦</a> <a id="4514" href="SystemT.WithSumsAndLists.html#390" class="InductiveConstructor">dataᵀ</a> <a id="4520" href="Framework.Gentzen.WithSumsAndLists.html#4456" class="Bound">D</a> <a id="4522" href="SystemT.WithSumsAndLists.html#1518" class="Function Operator">⟧ʸ</a> <a id="4525" class="Symbol">→</a> <a id="4527" href="SystemT.WithSumsAndLists.html#1518" class="Function Operator">⟦</a> <a id="4529" href="Framework.Gentzen.WithSumsAndLists.html#4469" class="Bound">ρ</a> <a id="4531" href="SystemT.WithSumsAndLists.html#1518" class="Function Operator">⟧ʸ</a><a id="4533" class="Symbol">}</a> <a id="4535" class="Symbol">{</a><a id="4536" href="Framework.Gentzen.WithSumsAndLists.html#4536" class="Bound">g</a> <a id="4538" class="Symbol">:</a> <a id="4540" href="SystemT.WithSumsAndLists.html#1518" class="Function Operator">⟦</a> <a id="4542" href="Framework.Gentzen.WithSumsAndLists.html#1320" class="Function Operator">⟨</a> <a id="4544" href="Framework.Gentzen.WithSumsAndLists.html#4456" class="Bound">D</a> <a id="4546" href="Framework.Gentzen.WithSumsAndLists.html#1320" class="Function Operator">⟩ᴰ</a> <a id="4549" href="SystemT.WithSumsAndLists.html#1518" class="Function Operator">⟧ʸ</a> <a id="4552" class="Symbol">→</a> <a id="4554" href="SystemT.WithSumsAndLists.html#1518" class="Function Operator">⟦</a> <a id="4556" href="Framework.Gentzen.WithSumsAndLists.html#1216" class="Function Operator">⟨</a> <a id="4558" href="Framework.Gentzen.WithSumsAndLists.html#4469" class="Bound">ρ</a> <a id="4560" href="Framework.Gentzen.WithSumsAndLists.html#1216" class="Function Operator">⟩ᴶ</a> <a id="4563" href="SystemT.WithSumsAndLists.html#1518" class="Function Operator">⟧ʸ</a><a id="4565" class="Symbol">}</a>
       <a id="4574" class="Symbol">→</a> <a id="4576" class="Symbol">(∀</a> <a id="4579" class="Symbol">{</a><a id="4580" href="Framework.Gentzen.WithSumsAndLists.html#4580" class="Bound">x</a> <a id="4582" href="Framework.Gentzen.WithSumsAndLists.html#4582" class="Bound">a</a><a id="4583" class="Symbol">}</a> <a id="4585" class="Symbol">→</a> <a id="4587" href="Framework.Gentzen.WithSumsAndLists.html#3836" class="Function">S</a> <a id="4589" href="Framework.Gentzen.WithSumsAndLists.html#4456" class="Bound">D</a> <a id="4591" href="Framework.Gentzen.WithSumsAndLists.html#4580" class="Bound">x</a> <a id="4593" href="Framework.Gentzen.WithSumsAndLists.html#4582" class="Bound">a</a> <a id="4595" class="Symbol">→</a> <a id="4597" href="Framework.Gentzen.WithSumsAndLists.html#2662" class="Function">R</a> <a id="4599" href="Framework.Gentzen.WithSumsAndLists.html#4469" class="Bound">ρ</a> <a id="4601" class="Symbol">(</a><a id="4602" href="Framework.Gentzen.WithSumsAndLists.html#4508" class="Bound">f</a> <a id="4604" href="Framework.Gentzen.WithSumsAndLists.html#4580" class="Bound">x</a><a id="4605" class="Symbol">)</a> <a id="4607" class="Symbol">(</a><a id="4608" href="Framework.Gentzen.WithSumsAndLists.html#4536" class="Bound">g</a> <a id="4610" href="Framework.Gentzen.WithSumsAndLists.html#4582" class="Bound">a</a><a id="4611" class="Symbol">))</a>
       <a id="4621" class="Symbol">→</a> <a id="4623" class="Symbol">∀</a> <a id="4625" class="Symbol">{</a><a id="4626" href="Framework.Gentzen.WithSumsAndLists.html#4626" class="Bound">x</a> <a id="4628" href="Framework.Gentzen.WithSumsAndLists.html#4628" class="Bound">w</a><a id="4629" class="Symbol">}</a> <a id="4631" class="Symbol">→</a> <a id="4633" href="Framework.Gentzen.WithSumsAndLists.html#2662" class="Function">R</a> <a id="4635" class="Symbol">(</a><a id="4636" href="SystemT.WithSumsAndLists.html#390" class="InductiveConstructor">dataᵀ</a> <a id="4642" href="Framework.Gentzen.WithSumsAndLists.html#4456" class="Bound">D</a><a id="4643" class="Symbol">)</a> <a id="4645" href="Framework.Gentzen.WithSumsAndLists.html#4626" class="Bound">x</a> <a id="4647" href="Framework.Gentzen.WithSumsAndLists.html#4628" class="Bound">w</a> <a id="4649" class="Symbol">→</a> <a id="4651" href="Framework.Gentzen.WithSumsAndLists.html#2662" class="Function">R</a> <a id="4653" href="Framework.Gentzen.WithSumsAndLists.html#4469" class="Bound">ρ</a> <a id="4655" class="Symbol">(</a><a id="4656" href="Framework.Gentzen.WithSumsAndLists.html#4508" class="Bound">f</a> <a id="4658" href="Framework.Gentzen.WithSumsAndLists.html#4626" class="Bound">x</a><a id="4659" class="Symbol">)</a> <a id="4661" class="Symbol">(</a><a id="4662" href="SystemT.WithSumsAndLists.html#1849" class="Function Operator">⟦</a> <a id="4664" href="Framework.Gentzen.WithSumsAndLists.html#1575" class="Function">KE</a> <a id="4667" href="Framework.Gentzen.WithSumsAndLists.html#4469" class="Bound">ρ</a> <a id="4669" href="SystemT.WithSumsAndLists.html#1849" class="Function Operator">⟧ᵐ</a> <a id="4672" href="Framework.Gentzen.WithSumsAndLists.html#4486" class="Bound">γ</a> <a id="4674" href="Framework.Gentzen.WithSumsAndLists.html#4536" class="Bound">g</a> <a id="4676" href="Framework.Gentzen.WithSumsAndLists.html#4628" class="Bound">w</a><a id="4677" class="Symbol">)</a>
 <a id="4680" href="Framework.Gentzen.WithSumsAndLists.html#4425" class="Function">R[KE]</a> <a id="4686" href="Framework.Gentzen.WithSumsAndLists.html#4686" class="Bound">Rκ</a> <a id="4689" class="Symbol">(</a><a id="4690" href="SystemT.WithSumsAndLists.html#390" class="InductiveConstructor">dataᵀ</a> <a id="4696" href="Framework.Gentzen.WithSumsAndLists.html#4696" class="Bound">E</a><a id="4697" class="Symbol">)</a> <a id="4699" class="Symbol">=</a> <a id="4701" href="Framework.Gentzen.WithSumsAndLists.html#4686" class="Bound">Rκ</a>
 <a id="4705" href="Framework.Gentzen.WithSumsAndLists.html#4425" class="Function">R[KE]</a> <a id="4711" href="Framework.Gentzen.WithSumsAndLists.html#4711" class="Bound">Rκ</a> <a id="4714" class="Symbol">(</a><a id="4715" href="Framework.Gentzen.WithSumsAndLists.html#4715" class="Bound">σ</a> <a id="4717" href="SystemT.WithSumsAndLists.html#416" class="InductiveConstructor Operator">⊠</a> <a id="4719" href="Framework.Gentzen.WithSumsAndLists.html#4719" class="Bound">τ</a><a id="4720" class="Symbol">)</a> <a id="4722" href="Framework.Gentzen.WithSumsAndLists.html#4722" class="Bound">p</a> <a id="4724" href="Framework.Gentzen.WithSumsAndLists.html#4724" class="Bound">r</a> <a id="4726" class="Symbol">=</a> <a id="4728" href="Framework.Gentzen.WithSumsAndLists.html#4425" class="Function">R[KE]</a> <a id="4734" href="Framework.Gentzen.WithSumsAndLists.html#4711" class="Bound">Rκ</a> <a id="4737" href="Framework.Gentzen.WithSumsAndLists.html#4715" class="Bound">σ</a> <a id="4739" class="Symbol">(</a><a id="4740" href="Preliminaries.html#2060" class="Field">pr₁</a> <a id="4744" href="Preliminaries.html#1788" class="Function Operator">∘</a> <a id="4746" href="Framework.Gentzen.WithSumsAndLists.html#4722" class="Bound">p</a><a id="4747" class="Symbol">)</a> <a id="4749" href="Framework.Gentzen.WithSumsAndLists.html#4724" class="Bound">r</a> <a id="4751" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="4753" href="Framework.Gentzen.WithSumsAndLists.html#4425" class="Function">R[KE]</a> <a id="4759" href="Framework.Gentzen.WithSumsAndLists.html#4711" class="Bound">Rκ</a> <a id="4762" href="Framework.Gentzen.WithSumsAndLists.html#4719" class="Bound">τ</a> <a id="4764" class="Symbol">(</a><a id="4765" href="Preliminaries.html#2070" class="Field">pr₂</a> <a id="4769" href="Preliminaries.html#1788" class="Function Operator">∘</a> <a id="4771" href="Framework.Gentzen.WithSumsAndLists.html#4722" class="Bound">p</a><a id="4772" class="Symbol">)</a> <a id="4774" href="Framework.Gentzen.WithSumsAndLists.html#4724" class="Bound">r</a>
 <a id="4777" href="Framework.Gentzen.WithSumsAndLists.html#4425" class="Function">R[KE]</a> <a id="4783" href="Framework.Gentzen.WithSumsAndLists.html#4783" class="Bound">Rκ</a> <a id="4786" class="Symbol">(</a><a id="4787" href="Framework.Gentzen.WithSumsAndLists.html#4787" class="Bound">σ</a> <a id="4789" href="SystemT.WithSumsAndLists.html#412" class="InductiveConstructor Operator">⇾</a> <a id="4791" href="Framework.Gentzen.WithSumsAndLists.html#4791" class="Bound">τ</a><a id="4792" class="Symbol">)</a> <a id="4794" href="Framework.Gentzen.WithSumsAndLists.html#4794" class="Bound">p</a> <a id="4796" href="Framework.Gentzen.WithSumsAndLists.html#4796" class="Bound">r</a> <a id="4798" href="Framework.Gentzen.WithSumsAndLists.html#4798" class="Bound">q</a> <a id="4800" class="Symbol">=</a> <a id="4802" href="Framework.Gentzen.WithSumsAndLists.html#4425" class="Function">R[KE]</a> <a id="4808" href="Framework.Gentzen.WithSumsAndLists.html#4783" class="Bound">Rκ</a> <a id="4811" href="Framework.Gentzen.WithSumsAndLists.html#4791" class="Bound">τ</a> <a id="4813" class="Symbol">(λ</a> <a id="4816" href="Framework.Gentzen.WithSumsAndLists.html#4816" class="Bound">s</a> <a id="4818" class="Symbol">→</a> <a id="4820" href="Framework.Gentzen.WithSumsAndLists.html#4794" class="Bound">p</a> <a id="4822" href="Framework.Gentzen.WithSumsAndLists.html#4816" class="Bound">s</a> <a id="4824" href="Framework.Gentzen.WithSumsAndLists.html#4798" class="Bound">q</a><a id="4825" class="Symbol">)</a> <a id="4827" href="Framework.Gentzen.WithSumsAndLists.html#4796" class="Bound">r</a>

<a id="4830" class="Markup">\end{code}</a><a id="4840" class="Background">

■ Fundamental theorem of logical relations

</a><a id="4886" class="Markup">\begin{code}</a>

 <a id="4901" class="Keyword">module</a> <a id="LogicalRelation.Soundness"></a><a id="4908" href="Framework.Gentzen.WithSumsAndLists.html#4908" class="Module">Soundness</a> <a id="4918" class="Symbol">(</a><a id="4919" href="Framework.Gentzen.WithSumsAndLists.html#4919" class="Bound">Rη</a> <a id="4922" class="Symbol">:</a> <a id="4924" href="Framework.Gentzen.WithSumsAndLists.html#4027" class="Function">η-compatible</a><a id="4936" class="Symbol">)</a> <a id="4938" class="Symbol">(</a><a id="4939" href="Framework.Gentzen.WithSumsAndLists.html#4939" class="Bound">Rκ</a> <a id="4942" class="Symbol">:</a> <a id="4944" href="Framework.Gentzen.WithSumsAndLists.html#4155" class="Function">κ-compatible</a><a id="4956" class="Symbol">)</a> <a id="4958" class="Keyword">where</a>

  <a id="LogicalRelation.Soundness.FTLR"></a><a id="4967" href="Framework.Gentzen.WithSumsAndLists.html#4967" class="Function">FTLR</a> <a id="4972" class="Symbol">:</a> <a id="4974" class="Symbol">∀</a> <a id="4976" class="Symbol">{</a><a id="4977" href="Framework.Gentzen.WithSumsAndLists.html#4977" class="Bound">Γ</a> <a id="4979" href="Framework.Gentzen.WithSumsAndLists.html#4979" class="Bound">ρ</a><a id="4980" class="Symbol">}</a> <a id="4982" class="Symbol">(</a><a id="4983" href="Framework.Gentzen.WithSumsAndLists.html#4983" class="Bound">t</a> <a id="4985" class="Symbol">:</a> <a id="4987" href="SystemT.WithSumsAndLists.html#805" class="Datatype">T</a> <a id="4989" href="Framework.Gentzen.WithSumsAndLists.html#4977" class="Bound">Γ</a> <a id="4991" href="Framework.Gentzen.WithSumsAndLists.html#4979" class="Bound">ρ</a><a id="4992" class="Symbol">)</a> <a id="4994" class="Symbol">{</a><a id="4995" href="Framework.Gentzen.WithSumsAndLists.html#4995" class="Bound">γ</a> <a id="4997" class="Symbol">:</a> <a id="4999" href="SystemT.WithSumsAndLists.html#1665" class="Function Operator">⟦</a> <a id="5001" href="Framework.Gentzen.WithSumsAndLists.html#4977" class="Bound">Γ</a> <a id="5003" href="SystemT.WithSumsAndLists.html#1665" class="Function Operator">⟧ˣ</a><a id="5005" class="Symbol">}</a> <a id="5007" class="Symbol">{</a><a id="5008" href="Framework.Gentzen.WithSumsAndLists.html#5008" class="Bound">δ</a> <a id="5010" class="Symbol">:</a> <a id="5012" href="SystemT.WithSumsAndLists.html#1665" class="Function Operator">⟦</a> <a id="5014" href="Framework.Gentzen.WithSumsAndLists.html#1414" class="Function Operator">⟪</a> <a id="5016" href="Framework.Gentzen.WithSumsAndLists.html#4977" class="Bound">Γ</a> <a id="5018" href="Framework.Gentzen.WithSumsAndLists.html#1414" class="Function Operator">⟫ᴶ</a> <a id="5021" href="SystemT.WithSumsAndLists.html#1665" class="Function Operator">⟧ˣ</a><a id="5023" class="Symbol">}</a>
       <a id="5032" class="Symbol">→</a> <a id="5034" href="Framework.Gentzen.WithSumsAndLists.html#2838" class="Function">Rˣ</a> <a id="5037" href="Framework.Gentzen.WithSumsAndLists.html#4977" class="Bound">Γ</a> <a id="5039" href="Framework.Gentzen.WithSumsAndLists.html#4995" class="Bound">γ</a> <a id="5041" href="Framework.Gentzen.WithSumsAndLists.html#5008" class="Bound">δ</a> <a id="5043" class="Symbol">→</a> <a id="5045" href="Framework.Gentzen.WithSumsAndLists.html#2662" class="Function">R</a> <a id="5047" href="Framework.Gentzen.WithSumsAndLists.html#4979" class="Bound">ρ</a> <a id="5049" class="Symbol">(</a><a id="5050" href="SystemT.WithSumsAndLists.html#1849" class="Function Operator">⟦</a> <a id="5052" href="Framework.Gentzen.WithSumsAndLists.html#4983" class="Bound">t</a> <a id="5054" href="SystemT.WithSumsAndLists.html#1849" class="Function Operator">⟧ᵐ</a> <a id="5057" href="Framework.Gentzen.WithSumsAndLists.html#4995" class="Bound">γ</a><a id="5058" class="Symbol">)</a> <a id="5060" class="Symbol">(</a><a id="5061" href="SystemT.WithSumsAndLists.html#1849" class="Function Operator">⟦</a> <a id="5063" href="Framework.Gentzen.WithSumsAndLists.html#4983" class="Bound">t</a> <a id="5065" href="Framework.Gentzen.WithSumsAndLists.html#1877" class="Function Operator">ᴶ</a> <a id="5067" href="SystemT.WithSumsAndLists.html#1849" class="Function Operator">⟧ᵐ</a> <a id="5070" href="Framework.Gentzen.WithSumsAndLists.html#5008" class="Bound">δ</a><a id="5071" class="Symbol">)</a>
  <a id="5075" href="Framework.Gentzen.WithSumsAndLists.html#4967" class="Function">FTLR</a> <a id="5080" class="Symbol">(</a><a id="5081" href="SystemT.WithSumsAndLists.html#835" class="InductiveConstructor">Var</a> <a id="5085" href="Framework.Gentzen.WithSumsAndLists.html#5085" class="Bound">i</a><a id="5086" class="Symbol">)</a> <a id="5088" href="Framework.Gentzen.WithSumsAndLists.html#5088" class="Bound">ξ</a> <a id="5090" class="Symbol">=</a> <a id="5092" href="Framework.Gentzen.WithSumsAndLists.html#2947" class="Function">R[Var]</a> <a id="5099" href="Framework.Gentzen.WithSumsAndLists.html#5088" class="Bound">ξ</a> <a id="5101" href="Framework.Gentzen.WithSumsAndLists.html#5085" class="Bound">i</a>
  <a id="5105" href="Framework.Gentzen.WithSumsAndLists.html#4967" class="Function">FTLR</a> <a id="5110" class="Symbol">(</a><a id="5111" href="SystemT.WithSumsAndLists.html#872" class="InductiveConstructor">Lam</a> <a id="5115" href="Framework.Gentzen.WithSumsAndLists.html#5115" class="Bound">t</a><a id="5116" class="Symbol">)</a> <a id="5118" href="Framework.Gentzen.WithSumsAndLists.html#5118" class="Bound">ξ</a> <a id="5120" href="Framework.Gentzen.WithSumsAndLists.html#5120" class="Bound">θ</a> <a id="5122" class="Symbol">=</a> <a id="5124" href="Framework.Gentzen.WithSumsAndLists.html#4967" class="Function">FTLR</a> <a id="5129" href="Framework.Gentzen.WithSumsAndLists.html#5115" class="Bound">t</a> <a id="5131" class="Symbol">(</a><a id="5132" href="Framework.Gentzen.WithSumsAndLists.html#5118" class="Bound">ξ</a> <a id="5134" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="5136" href="Framework.Gentzen.WithSumsAndLists.html#5120" class="Bound">θ</a><a id="5137" class="Symbol">)</a>
  <a id="5141" href="Framework.Gentzen.WithSumsAndLists.html#4967" class="Function">FTLR</a> <a id="5146" class="Symbol">(</a><a id="5147" href="Framework.Gentzen.WithSumsAndLists.html#5147" class="Bound">f</a> <a id="5149" href="SystemT.WithSumsAndLists.html#919" class="InductiveConstructor Operator">·</a> <a id="5151" href="Framework.Gentzen.WithSumsAndLists.html#5151" class="Bound">u</a><a id="5152" class="Symbol">)</a> <a id="5154" href="Framework.Gentzen.WithSumsAndLists.html#5154" class="Bound">ξ</a> <a id="5156" class="Symbol">=</a> <a id="5158" href="Framework.Gentzen.WithSumsAndLists.html#4967" class="Function">FTLR</a> <a id="5163" href="Framework.Gentzen.WithSumsAndLists.html#5147" class="Bound">f</a> <a id="5165" href="Framework.Gentzen.WithSumsAndLists.html#5154" class="Bound">ξ</a> <a id="5167" class="Symbol">(</a><a id="5168" href="Framework.Gentzen.WithSumsAndLists.html#4967" class="Function">FTLR</a> <a id="5173" href="Framework.Gentzen.WithSumsAndLists.html#5151" class="Bound">u</a> <a id="5175" href="Framework.Gentzen.WithSumsAndLists.html#5154" class="Bound">ξ</a><a id="5176" class="Symbol">)</a>
  <a id="5180" href="Framework.Gentzen.WithSumsAndLists.html#4967" class="Function">FTLR</a> <a id="5185" href="SystemT.WithSumsAndLists.html#1051" class="InductiveConstructor">Pair</a> <a id="5190" class="Symbol">_</a> <a id="5192" href="Framework.Gentzen.WithSumsAndLists.html#5192" class="Bound">p</a> <a id="5194" href="Framework.Gentzen.WithSumsAndLists.html#5194" class="Bound">q</a> <a id="5196" class="Symbol">=</a> <a id="5198" href="Framework.Gentzen.WithSumsAndLists.html#5192" class="Bound">p</a> <a id="5200" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="5202" href="Framework.Gentzen.WithSumsAndLists.html#5194" class="Bound">q</a>
  <a id="5206" href="Framework.Gentzen.WithSumsAndLists.html#4967" class="Function">FTLR</a> <a id="5211" href="SystemT.WithSumsAndLists.html#1092" class="InductiveConstructor">Pr1</a> <a id="5215" class="Symbol">_</a> <a id="5217" class="Symbol">=</a> <a id="5219" href="Preliminaries.html#2060" class="Field">pr₁</a>
  <a id="5225" href="Framework.Gentzen.WithSumsAndLists.html#4967" class="Function">FTLR</a> <a id="5230" href="SystemT.WithSumsAndLists.html#1129" class="InductiveConstructor">Pr2</a> <a id="5234" class="Symbol">_</a> <a id="5236" class="Symbol">=</a> <a id="5238" href="Preliminaries.html#2070" class="Field">pr₂</a>
  <a id="5244" href="Framework.Gentzen.WithSumsAndLists.html#4967" class="Function">FTLR</a> <a id="5249" href="SystemT.WithSumsAndLists.html#968" class="InductiveConstructor">Zero</a> <a id="5254" class="Symbol">_</a> <a id="5256" class="Symbol">=</a> <a id="5258" href="Framework.Gentzen.WithSumsAndLists.html#4919" class="Bound">Rη</a> <a id="5261" href="Preliminaries.html#825" class="InductiveConstructor">refl</a>
  <a id="5268" href="Framework.Gentzen.WithSumsAndLists.html#4967" class="Function">FTLR</a> <a id="5273" href="SystemT.WithSumsAndLists.html#982" class="InductiveConstructor">Suc</a> <a id="5277" class="Symbol">_</a> <a id="5279" class="Symbol">=</a> <a id="5281" href="Framework.Gentzen.WithSumsAndLists.html#4939" class="Bound">Rκ</a> <a id="5284" class="Symbol">(λ</a> <a id="5287" href="Framework.Gentzen.WithSumsAndLists.html#5287" class="Bound">e</a> <a id="5289" class="Symbol">→</a> <a id="5291" href="Framework.Gentzen.WithSumsAndLists.html#4919" class="Bound">Rη</a> <a id="5294" class="Symbol">(</a><a id="5295" href="Preliminaries.html#839" class="Function">ap</a> <a id="5298" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="5302" href="Framework.Gentzen.WithSumsAndLists.html#5287" class="Bound">e</a><a id="5303" class="Symbol">))</a>
  <a id="5308" href="Framework.Gentzen.WithSumsAndLists.html#4967" class="Function">FTLR</a> <a id="5313" class="Symbol">(</a><a id="5314" href="SystemT.WithSumsAndLists.html#1002" class="InductiveConstructor">Rec</a> <a id="5318" class="Symbol">{</a><a id="5319" href="Framework.Gentzen.WithSumsAndLists.html#5319" class="Bound">ρ</a><a id="5320" class="Symbol">})</a> <a id="5323" class="Symbol">_</a> <a id="5325" class="Symbol">{</a><a id="5326" href="Framework.Gentzen.WithSumsAndLists.html#5326" class="Bound">b</a><a id="5327" class="Symbol">}</a> <a id="5329" class="Symbol">{</a><a id="5330" href="Framework.Gentzen.WithSumsAndLists.html#5330" class="Bound">b&#39;</a><a id="5332" class="Symbol">}</a> <a id="5334" href="Framework.Gentzen.WithSumsAndLists.html#5334" class="Bound">rb</a> <a id="5337" class="Symbol">{</a><a id="5338" href="Framework.Gentzen.WithSumsAndLists.html#5338" class="Bound">h</a><a id="5339" class="Symbol">}</a> <a id="5341" class="Symbol">{</a><a id="5342" href="Framework.Gentzen.WithSumsAndLists.html#5342" class="Bound">h&#39;</a><a id="5344" class="Symbol">}</a> <a id="5346" href="Framework.Gentzen.WithSumsAndLists.html#5346" class="Bound">rh</a> <a id="5349" class="Symbol">=</a> <a id="5351" href="Framework.Gentzen.WithSumsAndLists.html#4425" class="Function">R[KE]</a> <a id="5357" href="Framework.Gentzen.WithSumsAndLists.html#4939" class="Bound">Rκ</a> <a id="5360" href="Framework.Gentzen.WithSumsAndLists.html#5319" class="Bound">ρ</a> <a id="5362" href="Framework.Gentzen.WithSumsAndLists.html#5380" class="Function">step</a>
   <a id="5370" class="Keyword">where</a>
    <a id="5380" href="Framework.Gentzen.WithSumsAndLists.html#5380" class="Function">step</a> <a id="5385" class="Symbol">:</a> <a id="5387" class="Symbol">{</a><a id="5388" href="Framework.Gentzen.WithSumsAndLists.html#5388" class="Bound">i</a> <a id="5390" href="Framework.Gentzen.WithSumsAndLists.html#5390" class="Bound">j</a> <a id="5392" class="Symbol">:</a> <a id="5394" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="5395" class="Symbol">}</a> <a id="5397" class="Symbol">→</a> <a id="5399" href="Framework.Gentzen.WithSumsAndLists.html#5388" class="Bound">i</a> <a id="5401" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="5403" href="Framework.Gentzen.WithSumsAndLists.html#5390" class="Bound">j</a>
         <a id="5414" class="Symbol">→</a> <a id="5416" href="Framework.Gentzen.WithSumsAndLists.html#2662" class="Function">R</a> <a id="5418" href="Framework.Gentzen.WithSumsAndLists.html#5319" class="Bound">ρ</a> <a id="5420" class="Symbol">(</a><a id="5421" href="Preliminaries.html#2669" class="Function">rec</a> <a id="5425" href="Framework.Gentzen.WithSumsAndLists.html#5326" class="Bound">b</a> <a id="5427" href="Framework.Gentzen.WithSumsAndLists.html#5338" class="Bound">h</a> <a id="5429" href="Framework.Gentzen.WithSumsAndLists.html#5388" class="Bound">i</a><a id="5430" class="Symbol">)</a> <a id="5432" class="Symbol">(</a><a id="5433" href="Preliminaries.html#2669" class="Function">rec</a> <a id="5437" href="Framework.Gentzen.WithSumsAndLists.html#5330" class="Bound">b&#39;</a> <a id="5440" class="Symbol">(λ</a> <a id="5443" href="Framework.Gentzen.WithSumsAndLists.html#5443" class="Bound">k</a> <a id="5445" class="Symbol">→</a> <a id="5447" href="Framework.Gentzen.WithSumsAndLists.html#5342" class="Bound">h&#39;</a> <a id="5450" class="Symbol">(</a><a id="5451" href="SystemT.WithSumsAndLists.html#1849" class="Function Operator">⟦</a> <a id="5453" href="Framework.Gentzen.WithSumsAndLists.html#1096" class="Bound">η</a> <a id="5455" href="SystemT.WithSumsAndLists.html#1849" class="Function Operator">⟧ᵐ</a> <a id="5458" class="Symbol">_</a> <a id="5460" href="Framework.Gentzen.WithSumsAndLists.html#5443" class="Bound">k</a><a id="5461" class="Symbol">))</a> <a id="5464" href="Framework.Gentzen.WithSumsAndLists.html#5390" class="Bound">j</a><a id="5465" class="Symbol">)</a>
    <a id="5471" href="Framework.Gentzen.WithSumsAndLists.html#5380" class="Function">step</a> <a id="5476" class="Symbol">{</a><a id="5477" class="Number">0</a><a id="5478" class="Symbol">}</a> <a id="5480" href="Preliminaries.html#825" class="InductiveConstructor">refl</a> <a id="5485" class="Symbol">=</a> <a id="5487" href="Framework.Gentzen.WithSumsAndLists.html#5334" class="Bound">rb</a>
    <a id="5494" href="Framework.Gentzen.WithSumsAndLists.html#5380" class="Function">step</a> <a id="5499" class="Symbol">{</a><a id="5500" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="5504" href="Framework.Gentzen.WithSumsAndLists.html#5504" class="Bound">i</a><a id="5505" class="Symbol">}</a> <a id="5507" href="Preliminaries.html#825" class="InductiveConstructor">refl</a> <a id="5512" class="Symbol">=</a> <a id="5514" href="Framework.Gentzen.WithSumsAndLists.html#5346" class="Bound">rh</a> <a id="5517" class="Symbol">(</a><a id="5518" href="Framework.Gentzen.WithSumsAndLists.html#4919" class="Bound">Rη</a> <a id="5521" href="Preliminaries.html#825" class="InductiveConstructor">refl</a><a id="5525" class="Symbol">)</a> <a id="5527" class="Symbol">(</a><a id="5528" href="Framework.Gentzen.WithSumsAndLists.html#5380" class="Function">step</a> <a id="5533" class="Symbol">{</a><a id="5534" href="Framework.Gentzen.WithSumsAndLists.html#5504" class="Bound">i</a><a id="5535" class="Symbol">}</a> <a id="5537" href="Preliminaries.html#825" class="InductiveConstructor">refl</a><a id="5541" class="Symbol">)</a>
  <a id="5545" href="Framework.Gentzen.WithSumsAndLists.html#4967" class="Function">FTLR</a> <a id="5550" href="SystemT.WithSumsAndLists.html#1166" class="InductiveConstructor">Inj1</a> <a id="5555" class="Symbol">_</a> <a id="5557" href="Framework.Gentzen.WithSumsAndLists.html#5557" class="Bound">θ</a> <a id="5559" class="Symbol">=</a> <a id="5561" href="Framework.Gentzen.WithSumsAndLists.html#4919" class="Bound">Rη</a> <a id="5564" class="Symbol">(</a><a id="5565" href="Framework.Gentzen.WithSumsAndLists.html#3561" class="InductiveConstructor">left</a> <a id="5570" href="Framework.Gentzen.WithSumsAndLists.html#5557" class="Bound">θ</a><a id="5571" class="Symbol">)</a>
  <a id="5575" href="Framework.Gentzen.WithSumsAndLists.html#4967" class="Function">FTLR</a> <a id="5580" href="SystemT.WithSumsAndLists.html#1203" class="InductiveConstructor">Inj2</a> <a id="5585" class="Symbol">_</a> <a id="5587" href="Framework.Gentzen.WithSumsAndLists.html#5587" class="Bound">θ</a> <a id="5589" class="Symbol">=</a> <a id="5591" href="Framework.Gentzen.WithSumsAndLists.html#4919" class="Bound">Rη</a> <a id="5594" class="Symbol">(</a><a id="5595" href="Framework.Gentzen.WithSumsAndLists.html#3614" class="InductiveConstructor">right</a> <a id="5601" href="Framework.Gentzen.WithSumsAndLists.html#5587" class="Bound">θ</a><a id="5602" class="Symbol">)</a>
  <a id="5606" href="Framework.Gentzen.WithSumsAndLists.html#4967" class="Function">FTLR</a> <a id="5611" class="Symbol">(</a><a id="5612" href="SystemT.WithSumsAndLists.html#1240" class="InductiveConstructor">Case</a> <a id="5617" class="Symbol">{</a><a id="5618" href="Framework.Gentzen.WithSumsAndLists.html#5618" class="Bound">σ</a><a id="5619" class="Symbol">}</a> <a id="5621" class="Symbol">{</a><a id="5622" href="Framework.Gentzen.WithSumsAndLists.html#5622" class="Bound">τ</a><a id="5623" class="Symbol">}</a> <a id="5625" class="Symbol">{</a><a id="5626" href="Framework.Gentzen.WithSumsAndLists.html#5626" class="Bound">ρ</a><a id="5627" class="Symbol">})</a> <a id="5630" class="Symbol">_</a> <a id="5632" class="Symbol">{</a><a id="5633" href="Framework.Gentzen.WithSumsAndLists.html#5633" class="Bound">f</a><a id="5634" class="Symbol">}</a> <a id="5636" class="Symbol">{</a><a id="5637" href="Framework.Gentzen.WithSumsAndLists.html#5637" class="Bound">f&#39;</a><a id="5639" class="Symbol">}</a> <a id="5641" href="Framework.Gentzen.WithSumsAndLists.html#5641" class="Bound">rf</a> <a id="5644" class="Symbol">{</a><a id="5645" href="Framework.Gentzen.WithSumsAndLists.html#5645" class="Bound">g</a><a id="5646" class="Symbol">}</a> <a id="5648" class="Symbol">{</a><a id="5649" href="Framework.Gentzen.WithSumsAndLists.html#5649" class="Bound">g&#39;</a><a id="5651" class="Symbol">}</a> <a id="5653" href="Framework.Gentzen.WithSumsAndLists.html#5653" class="Bound">rg</a> <a id="5656" class="Symbol">=</a>
    <a id="5662" href="Framework.Gentzen.WithSumsAndLists.html#4425" class="Function">R[KE]</a> <a id="5668" href="Framework.Gentzen.WithSumsAndLists.html#4939" class="Bound">Rκ</a> <a id="5671" href="Framework.Gentzen.WithSumsAndLists.html#5626" class="Bound">ρ</a> <a id="5673" href="Framework.Gentzen.WithSumsAndLists.html#5695" class="Function">branches</a>
   <a id="5685" class="Keyword">where</a>
    <a id="5695" href="Framework.Gentzen.WithSumsAndLists.html#5695" class="Function">branches</a> <a id="5704" class="Symbol">:</a> <a id="5706" class="Symbol">∀</a> <a id="5708" class="Symbol">{</a><a id="5709" href="Framework.Gentzen.WithSumsAndLists.html#5709" class="Bound">x</a> <a id="5711" href="Framework.Gentzen.WithSumsAndLists.html#5711" class="Bound">a</a><a id="5712" class="Symbol">}</a> <a id="5714" class="Symbol">→</a> <a id="5716" href="Framework.Gentzen.WithSumsAndLists.html#3836" class="Function">S</a> <a id="5718" class="Symbol">(</a><a id="5719" href="SystemT.WithSumsAndLists.html#479" class="InductiveConstructor">sum</a> <a id="5723" href="Framework.Gentzen.WithSumsAndLists.html#5618" class="Bound">σ</a> <a id="5725" href="Framework.Gentzen.WithSumsAndLists.html#5622" class="Bound">τ</a><a id="5726" class="Symbol">)</a> <a id="5728" href="Framework.Gentzen.WithSumsAndLists.html#5709" class="Bound">x</a> <a id="5730" href="Framework.Gentzen.WithSumsAndLists.html#5711" class="Bound">a</a>
             <a id="5745" class="Symbol">→</a> <a id="5747" href="Framework.Gentzen.WithSumsAndLists.html#2662" class="Function">R</a> <a id="5749" href="Framework.Gentzen.WithSumsAndLists.html#5626" class="Bound">ρ</a> <a id="5751" class="Symbol">(</a><a id="5752" href="Preliminaries.html#2274" class="Function">case</a> <a id="5757" href="Framework.Gentzen.WithSumsAndLists.html#5633" class="Bound">f</a> <a id="5759" href="Framework.Gentzen.WithSumsAndLists.html#5645" class="Bound">g</a> <a id="5761" href="Framework.Gentzen.WithSumsAndLists.html#5709" class="Bound">x</a><a id="5762" class="Symbol">)</a> <a id="5764" class="Symbol">(</a><a id="5765" href="Preliminaries.html#2274" class="Function">case</a> <a id="5770" href="Framework.Gentzen.WithSumsAndLists.html#5637" class="Bound">f&#39;</a> <a id="5773" href="Framework.Gentzen.WithSumsAndLists.html#5649" class="Bound">g&#39;</a> <a id="5776" href="Framework.Gentzen.WithSumsAndLists.html#5711" class="Bound">a</a><a id="5777" class="Symbol">)</a>
    <a id="5783" href="Framework.Gentzen.WithSumsAndLists.html#5695" class="Function">branches</a> <a id="5792" class="Symbol">(</a><a id="5793" href="Framework.Gentzen.WithSumsAndLists.html#3561" class="InductiveConstructor">left</a> <a id="5798" href="Framework.Gentzen.WithSumsAndLists.html#5798" class="Bound">p</a><a id="5799" class="Symbol">)</a>  <a id="5802" class="Symbol">=</a> <a id="5804" href="Framework.Gentzen.WithSumsAndLists.html#5641" class="Bound">rf</a> <a id="5807" href="Framework.Gentzen.WithSumsAndLists.html#5798" class="Bound">p</a>
    <a id="5813" href="Framework.Gentzen.WithSumsAndLists.html#5695" class="Function">branches</a> <a id="5822" class="Symbol">(</a><a id="5823" href="Framework.Gentzen.WithSumsAndLists.html#3614" class="InductiveConstructor">right</a> <a id="5829" href="Framework.Gentzen.WithSumsAndLists.html#5829" class="Bound">q</a><a id="5830" class="Symbol">)</a> <a id="5832" class="Symbol">=</a> <a id="5834" href="Framework.Gentzen.WithSumsAndLists.html#5653" class="Bound">rg</a> <a id="5837" href="Framework.Gentzen.WithSumsAndLists.html#5829" class="Bound">q</a>
  <a id="5841" href="Framework.Gentzen.WithSumsAndLists.html#4967" class="Function">FTLR</a> <a id="5846" class="Symbol">(</a><a id="5847" href="SystemT.WithSumsAndLists.html#1299" class="InductiveConstructor">Nil</a> <a id="5851" class="Symbol">{</a><a id="5852" href="Framework.Gentzen.WithSumsAndLists.html#5852" class="Bound">σ</a><a id="5853" class="Symbol">})</a> <a id="5856" class="Symbol">_</a> <a id="5858" class="Symbol">=</a> <a id="5860" href="Framework.Gentzen.WithSumsAndLists.html#4919" class="Bound">Rη</a> <a id="5863" href="Framework.Gentzen.WithSumsAndLists.html#3736" class="InductiveConstructor">nil</a>
  <a id="5869" href="Framework.Gentzen.WithSumsAndLists.html#4967" class="Function">FTLR</a> <a id="5874" class="Symbol">(</a><a id="5875" href="SystemT.WithSumsAndLists.html#1332" class="InductiveConstructor">Cons</a> <a id="5880" class="Symbol">{</a><a id="5881" href="Framework.Gentzen.WithSumsAndLists.html#5881" class="Bound">σ</a><a id="5882" class="Symbol">})</a> <a id="5885" class="Symbol">_</a> <a id="5887" href="Framework.Gentzen.WithSumsAndLists.html#5887" class="Bound">rx</a> <a id="5890" class="Symbol">=</a>
    <a id="5896" href="Framework.Gentzen.WithSumsAndLists.html#4939" class="Bound">Rκ</a> <a id="5899" class="Symbol">(λ</a> <a id="5902" href="Framework.Gentzen.WithSumsAndLists.html#5902" class="Bound">rs</a> <a id="5905" class="Symbol">→</a> <a id="5907" href="Framework.Gentzen.WithSumsAndLists.html#4919" class="Bound">Rη</a> <a id="5910" class="Symbol">(</a><a id="5911" href="Framework.Gentzen.WithSumsAndLists.html#3759" class="InductiveConstructor">cons</a> <a id="5916" href="Framework.Gentzen.WithSumsAndLists.html#5887" class="Bound">rx</a> <a id="5919" href="Framework.Gentzen.WithSumsAndLists.html#5902" class="Bound">rs</a><a id="5921" class="Symbol">))</a>
  <a id="5926" href="Framework.Gentzen.WithSumsAndLists.html#4967" class="Function">FTLR</a> <a id="5931" class="Symbol">(</a><a id="5932" href="SystemT.WithSumsAndLists.html#1379" class="InductiveConstructor">LRec</a> <a id="5937" class="Symbol">{</a><a id="5938" href="Framework.Gentzen.WithSumsAndLists.html#5938" class="Bound">σ</a><a id="5939" class="Symbol">}</a> <a id="5941" class="Symbol">{</a><a id="5942" href="Framework.Gentzen.WithSumsAndLists.html#5942" class="Bound">ρ</a><a id="5943" class="Symbol">})</a> <a id="5946" class="Symbol">_</a> <a id="5948" class="Symbol">{</a><a id="5949" href="Framework.Gentzen.WithSumsAndLists.html#5949" class="Bound">b</a><a id="5950" class="Symbol">}</a> <a id="5952" class="Symbol">{</a><a id="5953" href="Framework.Gentzen.WithSumsAndLists.html#5953" class="Bound">b&#39;</a><a id="5955" class="Symbol">}</a> <a id="5957" href="Framework.Gentzen.WithSumsAndLists.html#5957" class="Bound">rb</a> <a id="5960" class="Symbol">{</a><a id="5961" href="Framework.Gentzen.WithSumsAndLists.html#5961" class="Bound">h</a><a id="5962" class="Symbol">}</a> <a id="5964" class="Symbol">{</a><a id="5965" href="Framework.Gentzen.WithSumsAndLists.html#5965" class="Bound">h&#39;</a><a id="5967" class="Symbol">}</a> <a id="5969" href="Framework.Gentzen.WithSumsAndLists.html#5969" class="Bound">rh</a> <a id="5972" class="Symbol">=</a>
    <a id="5978" href="Framework.Gentzen.WithSumsAndLists.html#4425" class="Function">R[KE]</a> <a id="5984" href="Framework.Gentzen.WithSumsAndLists.html#4939" class="Bound">Rκ</a> <a id="5987" href="Framework.Gentzen.WithSumsAndLists.html#5942" class="Bound">ρ</a> <a id="5989" href="Framework.Gentzen.WithSumsAndLists.html#6008" class="Function">inner</a>
   <a id="5998" class="Keyword">where</a>
    <a id="6008" href="Framework.Gentzen.WithSumsAndLists.html#6008" class="Function">inner</a> <a id="6014" class="Symbol">:</a> <a id="6016" class="Symbol">∀</a> <a id="6018" class="Symbol">{</a><a id="6019" href="Framework.Gentzen.WithSumsAndLists.html#6019" class="Bound">xs</a> <a id="6022" href="Framework.Gentzen.WithSumsAndLists.html#6022" class="Bound">as</a><a id="6024" class="Symbol">}</a> <a id="6026" class="Symbol">→</a> <a id="6028" href="Framework.Gentzen.WithSumsAndLists.html#3836" class="Function">S</a> <a id="6030" class="Symbol">(</a><a id="6031" href="SystemT.WithSumsAndLists.html#505" class="InductiveConstructor">list</a> <a id="6036" href="Framework.Gentzen.WithSumsAndLists.html#5938" class="Bound">σ</a><a id="6037" class="Symbol">)</a> <a id="6039" href="Framework.Gentzen.WithSumsAndLists.html#6019" class="Bound">xs</a> <a id="6042" href="Framework.Gentzen.WithSumsAndLists.html#6022" class="Bound">as</a>
          <a id="6055" class="Symbol">→</a> <a id="6057" href="Framework.Gentzen.WithSumsAndLists.html#2662" class="Function">R</a> <a id="6059" href="Framework.Gentzen.WithSumsAndLists.html#5942" class="Bound">ρ</a> <a id="6061" class="Symbol">(</a><a id="6062" href="Preliminaries.html#7464" class="Function">listrec</a> <a id="6070" href="Framework.Gentzen.WithSumsAndLists.html#5949" class="Bound">b</a> <a id="6072" href="Framework.Gentzen.WithSumsAndLists.html#5961" class="Bound">h</a> <a id="6074" href="Framework.Gentzen.WithSumsAndLists.html#6019" class="Bound">xs</a><a id="6076" class="Symbol">)</a> <a id="6078" class="Symbol">(</a><a id="6079" href="Preliminaries.html#7464" class="Function">listrec</a> <a id="6087" href="Framework.Gentzen.WithSumsAndLists.html#5953" class="Bound">b&#39;</a> <a id="6090" class="Symbol">(λ</a> <a id="6093" href="Framework.Gentzen.WithSumsAndLists.html#6093" class="Bound">z</a> <a id="6095" href="Framework.Gentzen.WithSumsAndLists.html#6095" class="Bound">zs</a> <a id="6098" class="Symbol">→</a> <a id="6100" href="Framework.Gentzen.WithSumsAndLists.html#5965" class="Bound">h&#39;</a> <a id="6103" href="Framework.Gentzen.WithSumsAndLists.html#6093" class="Bound">z</a> <a id="6105" class="Symbol">(</a><a id="6106" href="SystemT.WithSumsAndLists.html#1849" class="Function Operator">⟦</a> <a id="6108" href="Framework.Gentzen.WithSumsAndLists.html#1096" class="Bound">η</a> <a id="6110" href="SystemT.WithSumsAndLists.html#1849" class="Function Operator">⟧ᵐ</a> <a id="6113" class="Symbol">_</a> <a id="6115" href="Framework.Gentzen.WithSumsAndLists.html#6095" class="Bound">zs</a><a id="6117" class="Symbol">))</a> <a id="6120" href="Framework.Gentzen.WithSumsAndLists.html#6022" class="Bound">as</a><a id="6122" class="Symbol">)</a>
    <a id="6128" href="Framework.Gentzen.WithSumsAndLists.html#6008" class="Function">inner</a> <a id="6134" href="Framework.Gentzen.WithSumsAndLists.html#3736" class="InductiveConstructor">nil</a> <a id="6138" class="Symbol">=</a> <a id="6140" href="Framework.Gentzen.WithSumsAndLists.html#5957" class="Bound">rb</a>
    <a id="6147" href="Framework.Gentzen.WithSumsAndLists.html#6008" class="Function">inner</a> <a id="6153" class="Symbol">(</a><a id="6154" href="Framework.Gentzen.WithSumsAndLists.html#3759" class="InductiveConstructor">cons</a> <a id="6159" href="Framework.Gentzen.WithSumsAndLists.html#6159" class="Bound">rx</a> <a id="6162" href="Framework.Gentzen.WithSumsAndLists.html#6162" class="Bound">rs</a><a id="6164" class="Symbol">)</a> <a id="6166" class="Symbol">=</a> <a id="6168" href="Framework.Gentzen.WithSumsAndLists.html#5969" class="Bound">rh</a> <a id="6171" href="Framework.Gentzen.WithSumsAndLists.html#6159" class="Bound">rx</a> <a id="6174" class="Symbol">(</a><a id="6175" href="Framework.Gentzen.WithSumsAndLists.html#4919" class="Bound">Rη</a> <a id="6178" href="Framework.Gentzen.WithSumsAndLists.html#6162" class="Bound">rs</a><a id="6180" class="Symbol">)</a> <a id="6182" class="Symbol">(</a><a id="6183" href="Framework.Gentzen.WithSumsAndLists.html#6008" class="Function">inner</a> <a id="6189" href="Framework.Gentzen.WithSumsAndLists.html#6162" class="Bound">rs</a><a id="6191" class="Symbol">)</a>

  <a id="LogicalRelation.Soundness.closed-FTLR"></a><a id="6196" href="Framework.Gentzen.WithSumsAndLists.html#6196" class="Function">closed-FTLR</a> <a id="6208" class="Symbol">:</a> <a id="6210" class="Symbol">∀</a> <a id="6212" class="Symbol">{</a><a id="6213" href="Framework.Gentzen.WithSumsAndLists.html#6213" class="Bound">ρ</a><a id="6214" class="Symbol">}</a> <a id="6216" class="Symbol">(</a><a id="6217" href="Framework.Gentzen.WithSumsAndLists.html#6217" class="Bound">t</a> <a id="6219" class="Symbol">:</a> <a id="6221" href="SystemT.WithSumsAndLists.html#805" class="Datatype">T</a> <a id="6223" href="SystemT.WithSumsAndLists.html#637" class="InductiveConstructor">ε</a> <a id="6225" href="Framework.Gentzen.WithSumsAndLists.html#6213" class="Bound">ρ</a><a id="6226" class="Symbol">)</a> <a id="6228" class="Symbol">→</a> <a id="6230" href="Framework.Gentzen.WithSumsAndLists.html#2662" class="Function">R</a> <a id="6232" href="Framework.Gentzen.WithSumsAndLists.html#6213" class="Bound">ρ</a> <a id="6234" href="SystemT.WithSumsAndLists.html#2221" class="Function Operator">⟦</a> <a id="6236" href="Framework.Gentzen.WithSumsAndLists.html#6217" class="Bound">t</a> <a id="6238" href="SystemT.WithSumsAndLists.html#2221" class="Function Operator">⟧</a> <a id="6240" href="SystemT.WithSumsAndLists.html#2221" class="Function Operator">⟦</a> <a id="6242" href="Framework.Gentzen.WithSumsAndLists.html#6217" class="Bound">t</a> <a id="6244" href="Framework.Gentzen.WithSumsAndLists.html#1877" class="Function Operator">ᴶ</a> <a id="6246" href="SystemT.WithSumsAndLists.html#2221" class="Function Operator">⟧</a>
  <a id="6250" href="Framework.Gentzen.WithSumsAndLists.html#6196" class="Function">closed-FTLR</a> <a id="6262" href="Framework.Gentzen.WithSumsAndLists.html#6262" class="Bound">t</a> <a id="6264" class="Symbol">=</a> <a id="6266" href="Framework.Gentzen.WithSumsAndLists.html#4967" class="Function">FTLR</a> <a id="6271" href="Framework.Gentzen.WithSumsAndLists.html#6262" class="Bound">t</a> <a id="6273" href="Preliminaries.html#2546" class="InductiveConstructor">⋆</a>

<a id="6276" class="Markup">\end{code}</a><a id="6286" class="Background">
</a></pre></body></html>

==> anc/html/Framework.Kolmogorov.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Framework.Kolmogorov</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">
 =========================================
 =                                       =
 =  A Kolmogorov-style translation of T  =
 =                                       =
 =========================================

    Chuangjie Xu, July 2019

    Restructured in November 2026

References.

□ Tarmo Uustalu.  Monad translating inductive and coinductive types.
  In: H. Geuvers, F. Wiedijk (Eds.), Types for Proofs and Programs
  (TYPES 2002). Lecture Notes in Computer Science, vol 2646, Springer,
  2003, pp. 299–315.

</a><a id="524" class="Markup">\begin{code}</a>

<a id="538" class="Symbol">{-#</a> <a id="542" class="Keyword">OPTIONS</a> <a id="550" class="Pragma">--without-K</a> <a id="562" class="Pragma">--safe</a> <a id="569" class="Symbol">#-}</a>

<a id="574" class="Keyword">open</a> <a id="579" class="Keyword">import</a> <a id="586" href="SystemT.Base.html" class="Module">SystemT.Base</a>

<a id="600" class="Keyword">module</a> <a id="607" href="Framework.Kolmogorov.html" class="Module">Framework.Kolmogorov</a>
      <a id="634" class="Symbol">(</a><a id="635" href="Framework.Kolmogorov.html#635" class="Bound">J</a> <a id="637" class="Symbol">:</a> <a id="639" href="SystemT.Base.html#517" class="Datatype">Ty</a> <a id="642" class="Symbol">→</a> <a id="644" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="646" class="Symbol">)</a>
      <a id="654" class="Symbol">(</a><a id="655" href="Framework.Kolmogorov.html#655" class="Bound">η</a> <a id="657" class="Symbol">:</a> <a id="659" class="Symbol">{</a><a id="660" href="Framework.Kolmogorov.html#660" class="Bound">Γ</a> <a id="662" class="Symbol">:</a> <a id="664" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="667" class="Symbol">}</a> <a id="669" class="Symbol">{</a><a id="670" href="Framework.Kolmogorov.html#670" class="Bound">σ</a> <a id="672" class="Symbol">:</a> <a id="674" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="676" class="Symbol">}</a> <a id="678" class="Symbol">→</a> <a id="680" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="682" href="Framework.Kolmogorov.html#660" class="Bound">Γ</a> <a id="684" class="Symbol">(</a><a id="685" href="Framework.Kolmogorov.html#670" class="Bound">σ</a> <a id="687" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="689" href="Framework.Kolmogorov.html#635" class="Bound">J</a> <a id="691" href="Framework.Kolmogorov.html#670" class="Bound">σ</a><a id="692" class="Symbol">))</a>
      <a id="701" class="Symbol">(</a><a id="702" href="Framework.Kolmogorov.html#702" class="Bound">κ</a> <a id="704" class="Symbol">:</a> <a id="706" class="Symbol">{</a><a id="707" href="Framework.Kolmogorov.html#707" class="Bound">Γ</a> <a id="709" class="Symbol">:</a> <a id="711" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="714" class="Symbol">}</a> <a id="716" class="Symbol">{</a><a id="717" href="Framework.Kolmogorov.html#717" class="Bound">σ</a> <a id="719" href="Framework.Kolmogorov.html#719" class="Bound">τ</a> <a id="721" class="Symbol">:</a> <a id="723" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="725" class="Symbol">}</a> <a id="727" class="Symbol">→</a> <a id="729" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="731" href="Framework.Kolmogorov.html#707" class="Bound">Γ</a> <a id="733" class="Symbol">((</a><a id="735" href="Framework.Kolmogorov.html#717" class="Bound">σ</a> <a id="737" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="739" href="Framework.Kolmogorov.html#635" class="Bound">J</a> <a id="741" href="Framework.Kolmogorov.html#719" class="Bound">τ</a><a id="742" class="Symbol">)</a> <a id="744" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="746" href="Framework.Kolmogorov.html#635" class="Bound">J</a> <a id="748" href="Framework.Kolmogorov.html#717" class="Bound">σ</a> <a id="750" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="752" href="Framework.Kolmogorov.html#635" class="Bound">J</a> <a id="754" href="Framework.Kolmogorov.html#719" class="Bound">τ</a><a id="755" class="Symbol">))</a>
 <a id="759" class="Keyword">where</a>

<a id="⟨_⟩ᴷᵒ"></a><a id="766" href="Framework.Kolmogorov.html#766" class="Function Operator">⟨_⟩ᴷᵒ</a> <a id="⟨_⟩"></a><a id="772" href="Framework.Kolmogorov.html#772" class="Function Operator">⟨_⟩</a> <a id="776" class="Symbol">:</a> <a id="778" href="SystemT.Base.html#517" class="Datatype">Ty</a> <a id="781" class="Symbol">→</a> <a id="783" href="SystemT.Base.html#517" class="Datatype">Ty</a>
<a id="786" href="Framework.Kolmogorov.html#766" class="Function Operator">⟨</a> <a id="788" href="Framework.Kolmogorov.html#788" class="Bound">ρ</a> <a id="790" href="Framework.Kolmogorov.html#766" class="Function Operator">⟩ᴷᵒ</a>   <a id="796" class="Symbol">=</a> <a id="798" href="Framework.Kolmogorov.html#635" class="Bound">J</a> <a id="800" href="Framework.Kolmogorov.html#772" class="Function Operator">⟨</a> <a id="802" href="Framework.Kolmogorov.html#788" class="Bound">ρ</a> <a id="804" href="Framework.Kolmogorov.html#772" class="Function Operator">⟩</a>
<a id="806" href="Framework.Kolmogorov.html#772" class="Function Operator">⟨</a> <a id="808" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="810" href="Framework.Kolmogorov.html#772" class="Function Operator">⟩</a>     <a id="816" class="Symbol">=</a> <a id="818" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a>
<a id="820" href="Framework.Kolmogorov.html#772" class="Function Operator">⟨</a> <a id="822" href="Framework.Kolmogorov.html#822" class="Bound">σ</a> <a id="824" href="SystemT.Base.html#547" class="InductiveConstructor Operator">⊠</a> <a id="826" href="Framework.Kolmogorov.html#826" class="Bound">τ</a> <a id="828" href="Framework.Kolmogorov.html#772" class="Function Operator">⟩</a> <a id="830" class="Symbol">=</a> <a id="832" href="Framework.Kolmogorov.html#766" class="Function Operator">⟨</a> <a id="834" href="Framework.Kolmogorov.html#822" class="Bound">σ</a> <a id="836" href="Framework.Kolmogorov.html#766" class="Function Operator">⟩ᴷᵒ</a> <a id="840" href="SystemT.Base.html#547" class="InductiveConstructor Operator">⊠</a> <a id="842" href="Framework.Kolmogorov.html#766" class="Function Operator">⟨</a> <a id="844" href="Framework.Kolmogorov.html#826" class="Bound">τ</a> <a id="846" href="Framework.Kolmogorov.html#766" class="Function Operator">⟩ᴷᵒ</a>
<a id="850" href="Framework.Kolmogorov.html#772" class="Function Operator">⟨</a> <a id="852" href="Framework.Kolmogorov.html#852" class="Bound">σ</a> <a id="854" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="856" href="Framework.Kolmogorov.html#856" class="Bound">τ</a> <a id="858" href="Framework.Kolmogorov.html#772" class="Function Operator">⟩</a> <a id="860" class="Symbol">=</a> <a id="862" href="Framework.Kolmogorov.html#766" class="Function Operator">⟨</a> <a id="864" href="Framework.Kolmogorov.html#852" class="Bound">σ</a> <a id="866" href="Framework.Kolmogorov.html#766" class="Function Operator">⟩ᴷᵒ</a> <a id="870" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="872" href="Framework.Kolmogorov.html#766" class="Function Operator">⟨</a> <a id="874" href="Framework.Kolmogorov.html#856" class="Bound">τ</a> <a id="876" href="Framework.Kolmogorov.html#766" class="Function Operator">⟩ᴷᵒ</a>

<a id="⟪_⟫ᴷᵒ"></a><a id="881" href="Framework.Kolmogorov.html#881" class="Function Operator">⟪_⟫ᴷᵒ</a> <a id="887" class="Symbol">:</a> <a id="889" href="SystemT.Base.html#572" class="Datatype">Cxt</a> <a id="893" class="Symbol">→</a> <a id="895" href="SystemT.Base.html#572" class="Datatype">Cxt</a>
<a id="899" href="Framework.Kolmogorov.html#881" class="Function Operator">⟪</a> <a id="901" href="SystemT.Base.html#589" class="InductiveConstructor">ε</a> <a id="903" href="Framework.Kolmogorov.html#881" class="Function Operator">⟫ᴷᵒ</a>     <a id="911" class="Symbol">=</a> <a id="913" href="SystemT.Base.html#589" class="InductiveConstructor">ε</a>
<a id="915" href="Framework.Kolmogorov.html#881" class="Function Operator">⟪</a> <a id="917" href="Framework.Kolmogorov.html#917" class="Bound">Γ</a> <a id="919" href="SystemT.Base.html#600" class="InductiveConstructor Operator">₊</a> <a id="921" href="Framework.Kolmogorov.html#921" class="Bound">ρ</a> <a id="923" href="Framework.Kolmogorov.html#881" class="Function Operator">⟫ᴷᵒ</a> <a id="927" class="Symbol">=</a> <a id="929" href="Framework.Kolmogorov.html#881" class="Function Operator">⟪</a> <a id="931" href="Framework.Kolmogorov.html#917" class="Bound">Γ</a> <a id="933" href="Framework.Kolmogorov.html#881" class="Function Operator">⟫ᴷᵒ</a> <a id="937" href="SystemT.Base.html#600" class="InductiveConstructor Operator">₊</a> <a id="939" href="Framework.Kolmogorov.html#766" class="Function Operator">⟨</a> <a id="941" href="Framework.Kolmogorov.html#921" class="Bound">ρ</a> <a id="943" href="Framework.Kolmogorov.html#766" class="Function Operator">⟩ᴷᵒ</a>

<a id="⟨_⟩ᵛ"></a><a id="948" href="Framework.Kolmogorov.html#948" class="Function Operator">⟨_⟩ᵛ</a> <a id="953" class="Symbol">:</a> <a id="955" class="Symbol">{</a><a id="956" href="Framework.Kolmogorov.html#956" class="Bound">Γ</a> <a id="958" class="Symbol">:</a> <a id="960" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="963" class="Symbol">}</a> <a id="965" class="Symbol">{</a><a id="966" href="Framework.Kolmogorov.html#966" class="Bound">ρ</a> <a id="968" class="Symbol">:</a> <a id="970" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="972" class="Symbol">}</a> <a id="974" class="Symbol">→</a> <a id="976" href="SystemT.Base.html#627" class="Datatype Operator">∥</a> <a id="978" href="Framework.Kolmogorov.html#966" class="Bound">ρ</a> <a id="980" href="SystemT.Base.html#627" class="Datatype Operator">∈</a> <a id="982" href="Framework.Kolmogorov.html#956" class="Bound">Γ</a> <a id="984" href="SystemT.Base.html#627" class="Datatype Operator">∥</a> <a id="986" class="Symbol">→</a> <a id="988" href="SystemT.Base.html#627" class="Datatype Operator">∥</a> <a id="990" href="Framework.Kolmogorov.html#766" class="Function Operator">⟨</a> <a id="992" href="Framework.Kolmogorov.html#966" class="Bound">ρ</a> <a id="994" href="Framework.Kolmogorov.html#766" class="Function Operator">⟩ᴷᵒ</a> <a id="998" href="SystemT.Base.html#627" class="Datatype Operator">∈</a> <a id="1000" href="Framework.Kolmogorov.html#881" class="Function Operator">⟪</a> <a id="1002" href="Framework.Kolmogorov.html#956" class="Bound">Γ</a> <a id="1004" href="Framework.Kolmogorov.html#881" class="Function Operator">⟫ᴷᵒ</a> <a id="1008" href="SystemT.Base.html#627" class="Datatype Operator">∥</a>
<a id="1010" href="Framework.Kolmogorov.html#948" class="Function Operator">⟨</a> <a id="1012" href="SystemT.Base.html#661" class="InductiveConstructor">zero</a> <a id="1017" href="Framework.Kolmogorov.html#948" class="Function Operator">⟩ᵛ</a>  <a id="1021" class="Symbol">=</a> <a id="1023" href="SystemT.Base.html#661" class="InductiveConstructor">zero</a>
<a id="1028" href="Framework.Kolmogorov.html#948" class="Function Operator">⟨</a> <a id="1030" href="SystemT.Base.html#697" class="InductiveConstructor">suc</a> <a id="1034" href="Framework.Kolmogorov.html#1034" class="Bound">i</a> <a id="1036" href="Framework.Kolmogorov.html#948" class="Function Operator">⟩ᵛ</a> <a id="1039" class="Symbol">=</a> <a id="1041" href="SystemT.Base.html#697" class="InductiveConstructor">suc</a> <a id="1045" href="Framework.Kolmogorov.html#948" class="Function Operator">⟨</a> <a id="1047" href="Framework.Kolmogorov.html#1034" class="Bound">i</a> <a id="1049" href="Framework.Kolmogorov.html#948" class="Function Operator">⟩ᵛ</a>

<a id="1053" class="Keyword">infixl</a> <a id="1060" class="Number">20</a> <a id="1063" href="Framework.Kolmogorov.html#1068" class="Function Operator">_◇_</a>

<a id="_◇_"></a><a id="1068" href="Framework.Kolmogorov.html#1068" class="Function Operator">_◇_</a> <a id="1072" class="Symbol">:</a> <a id="1074" class="Symbol">{</a><a id="1075" href="Framework.Kolmogorov.html#1075" class="Bound">Γ</a> <a id="1077" class="Symbol">:</a> <a id="1079" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="1082" class="Symbol">}</a> <a id="1084" class="Symbol">{</a><a id="1085" href="Framework.Kolmogorov.html#1085" class="Bound">σ</a> <a id="1087" href="Framework.Kolmogorov.html#1087" class="Bound">τ</a> <a id="1089" class="Symbol">:</a> <a id="1091" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="1093" class="Symbol">}</a> <a id="1095" class="Symbol">→</a> <a id="1097" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="1099" href="Framework.Kolmogorov.html#1075" class="Bound">Γ</a> <a id="1101" class="Symbol">(</a><a id="1102" href="Framework.Kolmogorov.html#635" class="Bound">J</a> <a id="1104" class="Symbol">(</a><a id="1105" href="Framework.Kolmogorov.html#1085" class="Bound">σ</a> <a id="1107" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1109" href="Framework.Kolmogorov.html#635" class="Bound">J</a> <a id="1111" href="Framework.Kolmogorov.html#1087" class="Bound">τ</a><a id="1112" class="Symbol">))</a> <a id="1115" class="Symbol">→</a> <a id="1117" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="1119" href="Framework.Kolmogorov.html#1075" class="Bound">Γ</a> <a id="1121" href="Framework.Kolmogorov.html#1085" class="Bound">σ</a> <a id="1123" class="Symbol">→</a> <a id="1125" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="1127" href="Framework.Kolmogorov.html#1075" class="Bound">Γ</a> <a id="1129" class="Symbol">(</a><a id="1130" href="Framework.Kolmogorov.html#635" class="Bound">J</a> <a id="1132" href="Framework.Kolmogorov.html#1087" class="Bound">τ</a><a id="1133" class="Symbol">)</a>
<a id="1135" href="Framework.Kolmogorov.html#1135" class="Bound">f</a> <a id="1137" href="Framework.Kolmogorov.html#1068" class="Function Operator">◇</a> <a id="1139" href="Framework.Kolmogorov.html#1139" class="Bound">a</a> <a id="1141" class="Symbol">=</a> <a id="1143" href="Framework.Kolmogorov.html#1188" class="Function">◇Ap</a> <a id="1147" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1149" href="Framework.Kolmogorov.html#1135" class="Bound">f</a> <a id="1151" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1153" href="Framework.Kolmogorov.html#1139" class="Bound">a</a>
     <a id="1160" class="Comment">-- κ (λ h → h a) f</a>
 <a id="1180" class="Keyword">where</a>
  <a id="1188" href="Framework.Kolmogorov.html#1188" class="Function">◇Ap</a> <a id="1192" class="Symbol">:</a> <a id="1194" class="Symbol">{</a><a id="1195" href="Framework.Kolmogorov.html#1195" class="Bound">Γ</a> <a id="1197" class="Symbol">:</a> <a id="1199" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="1202" class="Symbol">}</a> <a id="1204" class="Symbol">{</a><a id="1205" href="Framework.Kolmogorov.html#1205" class="Bound">σ</a> <a id="1207" href="Framework.Kolmogorov.html#1207" class="Bound">τ</a> <a id="1209" class="Symbol">:</a> <a id="1211" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="1213" class="Symbol">}</a> <a id="1215" class="Symbol">→</a> <a id="1217" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="1219" href="Framework.Kolmogorov.html#1195" class="Bound">Γ</a> <a id="1221" class="Symbol">(</a><a id="1222" href="Framework.Kolmogorov.html#635" class="Bound">J</a> <a id="1224" class="Symbol">(</a><a id="1225" href="Framework.Kolmogorov.html#1205" class="Bound">σ</a> <a id="1227" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1229" href="Framework.Kolmogorov.html#635" class="Bound">J</a> <a id="1231" href="Framework.Kolmogorov.html#1207" class="Bound">τ</a><a id="1232" class="Symbol">)</a> <a id="1234" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1236" href="Framework.Kolmogorov.html#1205" class="Bound">σ</a> <a id="1238" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1240" href="Framework.Kolmogorov.html#635" class="Bound">J</a> <a id="1242" href="Framework.Kolmogorov.html#1207" class="Bound">τ</a><a id="1243" class="Symbol">)</a>
  <a id="1247" href="Framework.Kolmogorov.html#1188" class="Function">◇Ap</a> <a id="1251" class="Symbol">=</a> <a id="1253" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="1257" class="Symbol">(</a><a id="1258" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="1262" class="Symbol">(</a><a id="1263" href="Framework.Kolmogorov.html#702" class="Bound">κ</a> <a id="1265" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1267" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="1271" class="Symbol">(</a><a id="1272" href="SystemT.Base.html#1898" class="Function">ν₀</a> <a id="1275" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1277" href="SystemT.Base.html#1951" class="Function">ν₁</a><a id="1279" class="Symbol">)</a> <a id="1281" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1283" href="SystemT.Base.html#1951" class="Function">ν₁</a><a id="1285" class="Symbol">))</a>

<a id="Rec◇"></a><a id="1289" href="Framework.Kolmogorov.html#1289" class="Function">Rec◇</a> <a id="1294" class="Symbol">:</a> <a id="1296" class="Symbol">{</a><a id="1297" href="Framework.Kolmogorov.html#1297" class="Bound">Γ</a> <a id="1299" class="Symbol">:</a> <a id="1301" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="1304" class="Symbol">}</a> <a id="1306" class="Symbol">{</a><a id="1307" href="Framework.Kolmogorov.html#1307" class="Bound">ρ</a> <a id="1309" class="Symbol">:</a> <a id="1311" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="1313" class="Symbol">}</a> <a id="1315" class="Symbol">→</a> <a id="1317" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="1319" href="Framework.Kolmogorov.html#1297" class="Bound">Γ</a> <a id="1321" class="Symbol">(</a><a id="1322" href="Framework.Kolmogorov.html#1307" class="Bound">ρ</a> <a id="1324" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1326" class="Symbol">(</a><a id="1327" href="Framework.Kolmogorov.html#635" class="Bound">J</a> <a id="1329" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="1331" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1333" href="Framework.Kolmogorov.html#635" class="Bound">J</a> <a id="1335" class="Symbol">(</a><a id="1336" href="Framework.Kolmogorov.html#635" class="Bound">J</a> <a id="1338" href="Framework.Kolmogorov.html#1307" class="Bound">ρ</a> <a id="1340" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1342" href="Framework.Kolmogorov.html#635" class="Bound">J</a> <a id="1344" href="Framework.Kolmogorov.html#1307" class="Bound">ρ</a><a id="1345" class="Symbol">))</a> <a id="1348" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1350" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="1352" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1354" href="Framework.Kolmogorov.html#635" class="Bound">J</a> <a id="1356" href="Framework.Kolmogorov.html#1307" class="Bound">ρ</a><a id="1357" class="Symbol">)</a>
<a id="1359" href="Framework.Kolmogorov.html#1289" class="Function">Rec◇</a> <a id="1364" class="Symbol">=</a> <a id="1366" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="1370" class="Symbol">(</a><a id="1371" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="1375" class="Symbol">(</a><a id="1376" href="SystemT.Base.html#954" class="InductiveConstructor">Rec</a> <a id="1380" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1382" class="Symbol">(</a><a id="1383" href="Framework.Kolmogorov.html#655" class="Bound">η</a> <a id="1385" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1387" href="SystemT.Base.html#1951" class="Function">ν₁</a><a id="1389" class="Symbol">)</a> <a id="1391" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1393" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="1397" class="Symbol">(</a><a id="1398" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="1402" class="Symbol">(</a><a id="1403" href="SystemT.Base.html#2016" class="Function">ν₂</a> <a id="1406" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1408" class="Symbol">(</a><a id="1409" href="Framework.Kolmogorov.html#655" class="Bound">η</a> <a id="1411" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1413" href="SystemT.Base.html#1951" class="Function">ν₁</a><a id="1415" class="Symbol">)</a> <a id="1417" href="Framework.Kolmogorov.html#1068" class="Function Operator">◇</a> <a id="1419" href="SystemT.Base.html#1898" class="Function">ν₀</a><a id="1421" class="Symbol">))))</a>
<a id="1426" class="Comment">--   Rec◇(a,f,0) := η(a)</a>
<a id="1451" class="Comment">-- Rec◇(a,f,n+1) := f(η(n)) ◇ Rec◇(a,f,n)</a>

<a id="1494" class="Keyword">infix</a> <a id="1500" class="Number">60</a> <a id="1503" href="Framework.Kolmogorov.html#1508" class="Function Operator">_ᴷᵒ</a>

<a id="_ᴷᵒ"></a><a id="1508" href="Framework.Kolmogorov.html#1508" class="Function Operator">_ᴷᵒ</a> <a id="1512" class="Symbol">:</a> <a id="1514" class="Symbol">{</a><a id="1515" href="Framework.Kolmogorov.html#1515" class="Bound">Γ</a> <a id="1517" class="Symbol">:</a> <a id="1519" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="1522" class="Symbol">}</a> <a id="1524" class="Symbol">{</a><a id="1525" href="Framework.Kolmogorov.html#1525" class="Bound">ρ</a> <a id="1527" class="Symbol">:</a> <a id="1529" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="1531" class="Symbol">}</a> <a id="1533" class="Symbol">→</a> <a id="1535" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="1537" href="Framework.Kolmogorov.html#1515" class="Bound">Γ</a> <a id="1539" href="Framework.Kolmogorov.html#1525" class="Bound">ρ</a> <a id="1541" class="Symbol">→</a> <a id="1543" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="1545" href="Framework.Kolmogorov.html#881" class="Function Operator">⟪</a> <a id="1547" href="Framework.Kolmogorov.html#1515" class="Bound">Γ</a> <a id="1549" href="Framework.Kolmogorov.html#881" class="Function Operator">⟫ᴷᵒ</a> <a id="1553" href="Framework.Kolmogorov.html#766" class="Function Operator">⟨</a> <a id="1555" href="Framework.Kolmogorov.html#1525" class="Bound">ρ</a> <a id="1557" href="Framework.Kolmogorov.html#766" class="Function Operator">⟩ᴷᵒ</a>
<a id="1561" href="SystemT.Base.html#787" class="InductiveConstructor">Var</a> <a id="1565" href="Framework.Kolmogorov.html#1565" class="Bound">i</a> <a id="1567" href="Framework.Kolmogorov.html#1508" class="Function Operator">ᴷᵒ</a>   <a id="1572" class="Symbol">=</a> <a id="1574" href="SystemT.Base.html#787" class="InductiveConstructor">Var</a> <a id="1578" href="Framework.Kolmogorov.html#948" class="Function Operator">⟨</a> <a id="1580" href="Framework.Kolmogorov.html#1565" class="Bound">i</a> <a id="1582" href="Framework.Kolmogorov.html#948" class="Function Operator">⟩ᵛ</a>
<a id="1585" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="1589" href="Framework.Kolmogorov.html#1589" class="Bound">t</a> <a id="1591" href="Framework.Kolmogorov.html#1508" class="Function Operator">ᴷᵒ</a>   <a id="1596" class="Symbol">=</a> <a id="1598" href="Framework.Kolmogorov.html#655" class="Bound">η</a> <a id="1600" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1602" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="1606" class="Symbol">(</a><a id="1607" href="Framework.Kolmogorov.html#1589" class="Bound">t</a> <a id="1609" href="Framework.Kolmogorov.html#1508" class="Function Operator">ᴷᵒ</a><a id="1611" class="Symbol">)</a>
<a id="1613" class="Symbol">(</a><a id="1614" href="Framework.Kolmogorov.html#1614" class="Bound">f</a> <a id="1616" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1618" href="Framework.Kolmogorov.html#1618" class="Bound">a</a><a id="1619" class="Symbol">)</a> <a id="1621" href="Framework.Kolmogorov.html#1508" class="Function Operator">ᴷᵒ</a> <a id="1624" class="Symbol">=</a> <a id="1626" href="Framework.Kolmogorov.html#1614" class="Bound">f</a> <a id="1628" href="Framework.Kolmogorov.html#1508" class="Function Operator">ᴷᵒ</a> <a id="1631" href="Framework.Kolmogorov.html#1068" class="Function Operator">◇</a> <a id="1633" href="Framework.Kolmogorov.html#1618" class="Bound">a</a> <a id="1635" href="Framework.Kolmogorov.html#1508" class="Function Operator">ᴷᵒ</a>
<a id="1638" href="SystemT.Base.html#1003" class="InductiveConstructor">Pair</a> <a id="1643" href="Framework.Kolmogorov.html#1508" class="Function Operator">ᴷᵒ</a>    <a id="1649" class="Symbol">=</a> <a id="1651" href="Framework.Kolmogorov.html#655" class="Bound">η</a> <a id="1653" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1655" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="1659" class="Symbol">(</a><a id="1660" href="Framework.Kolmogorov.html#655" class="Bound">η</a> <a id="1662" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1664" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="1668" class="Symbol">(</a><a id="1669" href="Framework.Kolmogorov.html#655" class="Bound">η</a> <a id="1671" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1673" class="Symbol">(</a><a id="1674" href="SystemT.Base.html#1003" class="InductiveConstructor">Pair</a> <a id="1679" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1681" href="SystemT.Base.html#1951" class="Function">ν₁</a> <a id="1684" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1686" href="SystemT.Base.html#1898" class="Function">ν₀</a><a id="1688" class="Symbol">)))</a>
<a id="1692" href="SystemT.Base.html#1044" class="InductiveConstructor">Pr1</a> <a id="1696" href="Framework.Kolmogorov.html#1508" class="Function Operator">ᴷᵒ</a>     <a id="1703" class="Symbol">=</a> <a id="1705" href="Framework.Kolmogorov.html#655" class="Bound">η</a> <a id="1707" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1709" class="Symbol">(</a><a id="1710" href="Framework.Kolmogorov.html#702" class="Bound">κ</a> <a id="1712" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1714" href="SystemT.Base.html#1044" class="InductiveConstructor">Pr1</a><a id="1717" class="Symbol">)</a>
<a id="1719" href="SystemT.Base.html#1081" class="InductiveConstructor">Pr2</a> <a id="1723" href="Framework.Kolmogorov.html#1508" class="Function Operator">ᴷᵒ</a>     <a id="1730" class="Symbol">=</a> <a id="1732" href="Framework.Kolmogorov.html#655" class="Bound">η</a> <a id="1734" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1736" class="Symbol">(</a><a id="1737" href="Framework.Kolmogorov.html#702" class="Bound">κ</a> <a id="1739" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1741" href="SystemT.Base.html#1081" class="InductiveConstructor">Pr2</a><a id="1744" class="Symbol">)</a>
<a id="1746" href="SystemT.Base.html#920" class="InductiveConstructor">Zero</a> <a id="1751" href="Framework.Kolmogorov.html#1508" class="Function Operator">ᴷᵒ</a>    <a id="1757" class="Symbol">=</a> <a id="1759" href="Framework.Kolmogorov.html#655" class="Bound">η</a> <a id="1761" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1763" href="SystemT.Base.html#920" class="InductiveConstructor">Zero</a>
<a id="1768" href="SystemT.Base.html#934" class="InductiveConstructor">Suc</a> <a id="1772" href="Framework.Kolmogorov.html#1508" class="Function Operator">ᴷᵒ</a>     <a id="1779" class="Symbol">=</a> <a id="1781" href="Framework.Kolmogorov.html#655" class="Bound">η</a> <a id="1783" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1785" class="Symbol">(</a><a id="1786" href="Framework.Kolmogorov.html#702" class="Bound">κ</a> <a id="1788" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1790" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="1794" class="Symbol">(</a><a id="1795" href="Framework.Kolmogorov.html#655" class="Bound">η</a> <a id="1797" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1799" class="Symbol">(</a><a id="1800" href="SystemT.Base.html#934" class="InductiveConstructor">Suc</a> <a id="1804" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1806" href="SystemT.Base.html#1898" class="Function">ν₀</a><a id="1808" class="Symbol">)))</a>
<a id="1812" href="SystemT.Base.html#954" class="InductiveConstructor">Rec</a> <a id="1816" href="Framework.Kolmogorov.html#1508" class="Function Operator">ᴷᵒ</a>     <a id="1823" class="Symbol">=</a> <a id="1825" href="Framework.Kolmogorov.html#655" class="Bound">η</a> <a id="1827" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1829" class="Symbol">(</a><a id="1830" href="Framework.Kolmogorov.html#702" class="Bound">κ</a> <a id="1832" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1834" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="1838" class="Symbol">(</a><a id="1839" href="Framework.Kolmogorov.html#655" class="Bound">η</a> <a id="1841" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1843" class="Symbol">(</a><a id="1844" href="Framework.Kolmogorov.html#702" class="Bound">κ</a> <a id="1846" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1848" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="1852" class="Symbol">(</a><a id="1853" href="Framework.Kolmogorov.html#655" class="Bound">η</a> <a id="1855" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1857" class="Symbol">(</a><a id="1858" href="Framework.Kolmogorov.html#702" class="Bound">κ</a> <a id="1860" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1862" class="Symbol">(</a><a id="1863" href="Framework.Kolmogorov.html#1289" class="Function">Rec◇</a> <a id="1868" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1870" href="SystemT.Base.html#1951" class="Function">ν₁</a> <a id="1873" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1875" href="SystemT.Base.html#1898" class="Function">ν₀</a><a id="1877" class="Symbol">))))))</a>

<a id="1885" class="Markup">\end{code}</a><a id="1895" class="Background">
</a></pre></body></html>

==> anc/html/Framework.Kuroda.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Framework.Kuroda</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">
 =====================================
 =                                   =
 =  A Kuroda-style translation of T  =
 =                                   =
 =====================================

    Chuangjie Xu, July 2019

    Updated in October 2026 and restructured in November 2026

This module defines a Kuroda-style monadic translation of System T
and proves its fundamental theorem of logical relations. Its
call-by-value treatment of application follows Section 3 of [1].
The translated function and argument are both handled through the
Kleisli operation before application. The translation is parametrized
by a type-indexed nucleus, and soundness follows from the compatibility
conditions.

References.

[1] Thomas Powell. A unifying framework for continuity and complexity
    in higher types. Logical Methods in Computer Science 16(3),
    Article 17, 2020. doi:10.23638/LMCS-16(3:17)2020.

</a><a id="906" class="Markup">\begin{code}</a>

<a id="920" class="Symbol">{-#</a> <a id="924" class="Keyword">OPTIONS</a> <a id="932" class="Pragma">--without-K</a> <a id="944" class="Pragma">--safe</a> <a id="951" class="Symbol">#-}</a>

<a id="956" class="Keyword">open</a> <a id="961" class="Keyword">import</a> <a id="968" href="Preliminaries.html" class="Module">Preliminaries</a>
<a id="982" class="Keyword">open</a> <a id="987" class="Keyword">import</a> <a id="994" href="SystemT.Base.html" class="Module">SystemT.Base</a>
<a id="1007" class="Keyword">open</a> <a id="1012" class="Keyword">import</a> <a id="1019" href="SystemT.Auxiliaries.html" class="Module">SystemT.Auxiliaries</a>

<a id="1040" class="Keyword">module</a> <a id="1047" href="Framework.Kuroda.html" class="Module">Framework.Kuroda</a>
       <a id="1071" class="Symbol">(</a><a id="1072" href="Framework.Kuroda.html#1072" class="Bound">J</a> <a id="1074" class="Symbol">:</a> <a id="1076" href="SystemT.Base.html#517" class="Datatype">Ty</a> <a id="1079" class="Symbol">→</a> <a id="1081" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="1083" class="Symbol">)</a>
       <a id="1092" class="Symbol">(</a><a id="1093" href="Framework.Kuroda.html#1093" class="Bound">η</a> <a id="1095" class="Symbol">:</a> <a id="1097" class="Symbol">{</a><a id="1098" href="Framework.Kuroda.html#1098" class="Bound">Γ</a> <a id="1100" class="Symbol">:</a> <a id="1102" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="1105" class="Symbol">}</a> <a id="1107" class="Symbol">{</a><a id="1108" href="Framework.Kuroda.html#1108" class="Bound">σ</a> <a id="1110" class="Symbol">:</a> <a id="1112" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="1114" class="Symbol">}</a> <a id="1116" class="Symbol">→</a> <a id="1118" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="1120" href="Framework.Kuroda.html#1098" class="Bound">Γ</a> <a id="1122" class="Symbol">(</a><a id="1123" href="Framework.Kuroda.html#1108" class="Bound">σ</a> <a id="1125" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1127" href="Framework.Kuroda.html#1072" class="Bound">J</a> <a id="1129" href="Framework.Kuroda.html#1108" class="Bound">σ</a><a id="1130" class="Symbol">))</a>
       <a id="1140" class="Symbol">(</a><a id="1141" href="Framework.Kuroda.html#1141" class="Bound">κ</a> <a id="1143" class="Symbol">:</a> <a id="1145" class="Symbol">{</a><a id="1146" href="Framework.Kuroda.html#1146" class="Bound">Γ</a> <a id="1148" class="Symbol">:</a> <a id="1150" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="1153" class="Symbol">}</a> <a id="1155" class="Symbol">{</a><a id="1156" href="Framework.Kuroda.html#1156" class="Bound">σ</a> <a id="1158" href="Framework.Kuroda.html#1158" class="Bound">τ</a> <a id="1160" class="Symbol">:</a> <a id="1162" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="1164" class="Symbol">}</a> <a id="1166" class="Symbol">→</a> <a id="1168" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="1170" href="Framework.Kuroda.html#1146" class="Bound">Γ</a> <a id="1172" class="Symbol">((</a><a id="1174" href="Framework.Kuroda.html#1156" class="Bound">σ</a> <a id="1176" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1178" href="Framework.Kuroda.html#1072" class="Bound">J</a> <a id="1180" href="Framework.Kuroda.html#1158" class="Bound">τ</a><a id="1181" class="Symbol">)</a> <a id="1183" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1185" href="Framework.Kuroda.html#1072" class="Bound">J</a> <a id="1187" href="Framework.Kuroda.html#1156" class="Bound">σ</a> <a id="1189" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1191" href="Framework.Kuroda.html#1072" class="Bound">J</a> <a id="1193" href="Framework.Kuroda.html#1158" class="Bound">τ</a><a id="1194" class="Symbol">))</a>
 <a id="1198" class="Keyword">where</a>

<a id="⟨_⟩ᴷ"></a><a id="1205" href="Framework.Kuroda.html#1205" class="Function Operator">⟨_⟩ᴷ</a> <a id="⟨_⟩"></a><a id="1210" href="Framework.Kuroda.html#1210" class="Function Operator">⟨_⟩</a> <a id="1214" class="Symbol">:</a> <a id="1216" href="SystemT.Base.html#517" class="Datatype">Ty</a> <a id="1219" class="Symbol">→</a> <a id="1221" href="SystemT.Base.html#517" class="Datatype">Ty</a>
<a id="1224" href="Framework.Kuroda.html#1205" class="Function Operator">⟨</a> <a id="1226" href="Framework.Kuroda.html#1226" class="Bound">ρ</a> <a id="1228" href="Framework.Kuroda.html#1205" class="Function Operator">⟩ᴷ</a>    <a id="1234" class="Symbol">=</a> <a id="1236" href="Framework.Kuroda.html#1072" class="Bound">J</a> <a id="1238" href="Framework.Kuroda.html#1210" class="Function Operator">⟨</a> <a id="1240" href="Framework.Kuroda.html#1226" class="Bound">ρ</a> <a id="1242" href="Framework.Kuroda.html#1210" class="Function Operator">⟩</a>
<a id="1244" href="Framework.Kuroda.html#1210" class="Function Operator">⟨</a> <a id="1246" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="1248" href="Framework.Kuroda.html#1210" class="Function Operator">⟩</a>     <a id="1254" class="Symbol">=</a> <a id="1256" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a>
<a id="1258" href="Framework.Kuroda.html#1210" class="Function Operator">⟨</a> <a id="1260" href="Framework.Kuroda.html#1260" class="Bound">σ</a> <a id="1262" href="SystemT.Base.html#547" class="InductiveConstructor Operator">⊠</a> <a id="1264" href="Framework.Kuroda.html#1264" class="Bound">τ</a> <a id="1266" href="Framework.Kuroda.html#1210" class="Function Operator">⟩</a> <a id="1268" class="Symbol">=</a> <a id="1270" href="Framework.Kuroda.html#1210" class="Function Operator">⟨</a> <a id="1272" href="Framework.Kuroda.html#1260" class="Bound">σ</a> <a id="1274" href="Framework.Kuroda.html#1210" class="Function Operator">⟩</a> <a id="1276" href="SystemT.Base.html#547" class="InductiveConstructor Operator">⊠</a> <a id="1278" href="Framework.Kuroda.html#1210" class="Function Operator">⟨</a> <a id="1280" href="Framework.Kuroda.html#1264" class="Bound">τ</a> <a id="1282" href="Framework.Kuroda.html#1210" class="Function Operator">⟩</a>
<a id="1284" href="Framework.Kuroda.html#1210" class="Function Operator">⟨</a> <a id="1286" href="Framework.Kuroda.html#1286" class="Bound">σ</a> <a id="1288" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1290" href="Framework.Kuroda.html#1290" class="Bound">τ</a> <a id="1292" href="Framework.Kuroda.html#1210" class="Function Operator">⟩</a> <a id="1294" class="Symbol">=</a> <a id="1296" href="Framework.Kuroda.html#1210" class="Function Operator">⟨</a> <a id="1298" href="Framework.Kuroda.html#1286" class="Bound">σ</a> <a id="1300" href="Framework.Kuroda.html#1210" class="Function Operator">⟩</a> <a id="1302" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1304" href="Framework.Kuroda.html#1072" class="Bound">J</a> <a id="1306" href="Framework.Kuroda.html#1210" class="Function Operator">⟨</a> <a id="1308" href="Framework.Kuroda.html#1290" class="Bound">τ</a> <a id="1310" href="Framework.Kuroda.html#1210" class="Function Operator">⟩</a>

<a id="⟪_⟫"></a><a id="1313" href="Framework.Kuroda.html#1313" class="Function Operator">⟪_⟫</a> <a id="1317" class="Symbol">:</a> <a id="1319" href="SystemT.Base.html#572" class="Datatype">Cxt</a> <a id="1323" class="Symbol">→</a> <a id="1325" href="SystemT.Base.html#572" class="Datatype">Cxt</a>
<a id="1329" href="Framework.Kuroda.html#1313" class="Function Operator">⟪</a> <a id="1331" href="SystemT.Base.html#589" class="InductiveConstructor">ε</a> <a id="1333" href="Framework.Kuroda.html#1313" class="Function Operator">⟫</a>     <a id="1339" class="Symbol">=</a> <a id="1341" href="SystemT.Base.html#589" class="InductiveConstructor">ε</a>
<a id="1343" href="Framework.Kuroda.html#1313" class="Function Operator">⟪</a> <a id="1345" href="Framework.Kuroda.html#1345" class="Bound">Γ</a> <a id="1347" href="SystemT.Base.html#600" class="InductiveConstructor Operator">₊</a> <a id="1349" href="Framework.Kuroda.html#1349" class="Bound">ρ</a> <a id="1351" href="Framework.Kuroda.html#1313" class="Function Operator">⟫</a> <a id="1353" class="Symbol">=</a> <a id="1355" href="Framework.Kuroda.html#1313" class="Function Operator">⟪</a> <a id="1357" href="Framework.Kuroda.html#1345" class="Bound">Γ</a> <a id="1359" href="Framework.Kuroda.html#1313" class="Function Operator">⟫</a> <a id="1361" href="SystemT.Base.html#600" class="InductiveConstructor Operator">₊</a> <a id="1363" href="Framework.Kuroda.html#1210" class="Function Operator">⟨</a> <a id="1365" href="Framework.Kuroda.html#1349" class="Bound">ρ</a> <a id="1367" href="Framework.Kuroda.html#1210" class="Function Operator">⟩</a>

<a id="⟨_⟩ᵛ"></a><a id="1370" href="Framework.Kuroda.html#1370" class="Function Operator">⟨_⟩ᵛ</a> <a id="1375" class="Symbol">:</a> <a id="1377" class="Symbol">{</a><a id="1378" href="Framework.Kuroda.html#1378" class="Bound">Γ</a> <a id="1380" class="Symbol">:</a> <a id="1382" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="1385" class="Symbol">}</a> <a id="1387" class="Symbol">{</a><a id="1388" href="Framework.Kuroda.html#1388" class="Bound">ρ</a> <a id="1390" class="Symbol">:</a> <a id="1392" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="1394" class="Symbol">}</a> <a id="1396" class="Symbol">→</a> <a id="1398" href="SystemT.Base.html#627" class="Datatype Operator">∥</a> <a id="1400" href="Framework.Kuroda.html#1388" class="Bound">ρ</a> <a id="1402" href="SystemT.Base.html#627" class="Datatype Operator">∈</a> <a id="1404" href="Framework.Kuroda.html#1378" class="Bound">Γ</a> <a id="1406" href="SystemT.Base.html#627" class="Datatype Operator">∥</a> <a id="1408" class="Symbol">→</a> <a id="1410" href="SystemT.Base.html#627" class="Datatype Operator">∥</a> <a id="1412" href="Framework.Kuroda.html#1210" class="Function Operator">⟨</a> <a id="1414" href="Framework.Kuroda.html#1388" class="Bound">ρ</a> <a id="1416" href="Framework.Kuroda.html#1210" class="Function Operator">⟩</a> <a id="1418" href="SystemT.Base.html#627" class="Datatype Operator">∈</a> <a id="1420" href="Framework.Kuroda.html#1313" class="Function Operator">⟪</a> <a id="1422" href="Framework.Kuroda.html#1378" class="Bound">Γ</a> <a id="1424" href="Framework.Kuroda.html#1313" class="Function Operator">⟫</a> <a id="1426" href="SystemT.Base.html#627" class="Datatype Operator">∥</a>
<a id="1428" href="Framework.Kuroda.html#1370" class="Function Operator">⟨</a> <a id="1430" href="SystemT.Base.html#661" class="InductiveConstructor">zero</a> <a id="1435" href="Framework.Kuroda.html#1370" class="Function Operator">⟩ᵛ</a>  <a id="1439" class="Symbol">=</a> <a id="1441" href="SystemT.Base.html#661" class="InductiveConstructor">zero</a>
<a id="1446" href="Framework.Kuroda.html#1370" class="Function Operator">⟨</a> <a id="1448" href="SystemT.Base.html#697" class="InductiveConstructor">suc</a> <a id="1452" href="Framework.Kuroda.html#1452" class="Bound">i</a> <a id="1454" href="Framework.Kuroda.html#1370" class="Function Operator">⟩ᵛ</a> <a id="1457" class="Symbol">=</a> <a id="1459" href="SystemT.Base.html#697" class="InductiveConstructor">suc</a> <a id="1463" href="Framework.Kuroda.html#1370" class="Function Operator">⟨</a> <a id="1465" href="Framework.Kuroda.html#1452" class="Bound">i</a> <a id="1467" href="Framework.Kuroda.html#1370" class="Function Operator">⟩ᵛ</a>

<a id="1471" class="Keyword">infixl</a> <a id="1478" class="Number">20</a> <a id="1481" href="Framework.Kuroda.html#1591" class="Function Operator">_●_</a>

<a id="●Ap"></a><a id="1486" href="Framework.Kuroda.html#1486" class="Function">●Ap</a> <a id="1490" class="Symbol">:</a> <a id="1492" class="Symbol">{</a><a id="1493" href="Framework.Kuroda.html#1493" class="Bound">Γ</a> <a id="1495" class="Symbol">:</a> <a id="1497" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="1500" class="Symbol">}</a> <a id="1502" class="Symbol">{</a><a id="1503" href="Framework.Kuroda.html#1503" class="Bound">σ</a> <a id="1505" href="Framework.Kuroda.html#1505" class="Bound">τ</a> <a id="1507" class="Symbol">:</a> <a id="1509" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="1511" class="Symbol">}</a> <a id="1513" class="Symbol">→</a> <a id="1515" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="1517" href="Framework.Kuroda.html#1493" class="Bound">Γ</a> <a id="1519" class="Symbol">(</a><a id="1520" href="Framework.Kuroda.html#1072" class="Bound">J</a> <a id="1522" class="Symbol">(</a><a id="1523" href="Framework.Kuroda.html#1503" class="Bound">σ</a> <a id="1525" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1527" href="Framework.Kuroda.html#1072" class="Bound">J</a> <a id="1529" href="Framework.Kuroda.html#1505" class="Bound">τ</a><a id="1530" class="Symbol">)</a> <a id="1532" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1534" href="Framework.Kuroda.html#1072" class="Bound">J</a> <a id="1536" href="Framework.Kuroda.html#1503" class="Bound">σ</a> <a id="1538" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1540" href="Framework.Kuroda.html#1072" class="Bound">J</a> <a id="1542" href="Framework.Kuroda.html#1505" class="Bound">τ</a><a id="1543" class="Symbol">)</a>
<a id="1545" href="Framework.Kuroda.html#1486" class="Function">●Ap</a> <a id="1549" class="Symbol">=</a> <a id="1551" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="1555" class="Symbol">(</a><a id="1556" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="1560" class="Symbol">(</a><a id="1561" href="Framework.Kuroda.html#1141" class="Bound">κ</a> <a id="1563" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1565" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="1569" class="Symbol">(</a><a id="1570" href="Framework.Kuroda.html#1141" class="Bound">κ</a> <a id="1572" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1574" href="SystemT.Base.html#1898" class="Function">ν₀</a> <a id="1577" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1579" href="SystemT.Base.html#1951" class="Function">ν₁</a><a id="1581" class="Symbol">)</a> <a id="1583" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1585" href="SystemT.Base.html#1951" class="Function">ν₁</a><a id="1587" class="Symbol">))</a>

<a id="_●_"></a><a id="1591" href="Framework.Kuroda.html#1591" class="Function Operator">_●_</a> <a id="1595" class="Symbol">:</a> <a id="1597" class="Symbol">{</a><a id="1598" href="Framework.Kuroda.html#1598" class="Bound">Γ</a> <a id="1600" class="Symbol">:</a> <a id="1602" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="1605" class="Symbol">}</a> <a id="1607" class="Symbol">{</a><a id="1608" href="Framework.Kuroda.html#1608" class="Bound">σ</a> <a id="1610" href="Framework.Kuroda.html#1610" class="Bound">τ</a> <a id="1612" class="Symbol">:</a> <a id="1614" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="1616" class="Symbol">}</a> <a id="1618" class="Symbol">→</a> <a id="1620" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="1622" href="Framework.Kuroda.html#1598" class="Bound">Γ</a> <a id="1624" class="Symbol">(</a><a id="1625" href="Framework.Kuroda.html#1072" class="Bound">J</a> <a id="1627" class="Symbol">(</a><a id="1628" href="Framework.Kuroda.html#1608" class="Bound">σ</a> <a id="1630" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1632" href="Framework.Kuroda.html#1072" class="Bound">J</a> <a id="1634" href="Framework.Kuroda.html#1610" class="Bound">τ</a><a id="1635" class="Symbol">))</a> <a id="1638" class="Symbol">→</a> <a id="1640" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="1642" href="Framework.Kuroda.html#1598" class="Bound">Γ</a> <a id="1644" class="Symbol">(</a><a id="1645" href="Framework.Kuroda.html#1072" class="Bound">J</a> <a id="1647" href="Framework.Kuroda.html#1608" class="Bound">σ</a><a id="1648" class="Symbol">)</a> <a id="1650" class="Symbol">→</a> <a id="1652" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="1654" href="Framework.Kuroda.html#1598" class="Bound">Γ</a> <a id="1656" class="Symbol">(</a><a id="1657" href="Framework.Kuroda.html#1072" class="Bound">J</a> <a id="1659" href="Framework.Kuroda.html#1610" class="Bound">τ</a><a id="1660" class="Symbol">)</a>
<a id="1662" href="Framework.Kuroda.html#1662" class="Bound">f</a> <a id="1664" href="Framework.Kuroda.html#1591" class="Function Operator">●</a> <a id="1666" href="Framework.Kuroda.html#1666" class="Bound">a</a> <a id="1668" class="Symbol">=</a> <a id="1670" href="Framework.Kuroda.html#1486" class="Function">●Ap</a> <a id="1674" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1676" href="Framework.Kuroda.html#1662" class="Bound">f</a> <a id="1678" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1680" href="Framework.Kuroda.html#1666" class="Bound">a</a>
     <a id="1687" class="Comment">-- κ (λ h → κ h a) f</a>

<a id="Rec●"></a><a id="1709" href="Framework.Kuroda.html#1709" class="Function">Rec●</a> <a id="1714" class="Symbol">:</a> <a id="1716" class="Symbol">{</a><a id="1717" href="Framework.Kuroda.html#1717" class="Bound">Γ</a> <a id="1719" class="Symbol">:</a> <a id="1721" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="1724" class="Symbol">}</a> <a id="1726" class="Symbol">{</a><a id="1727" href="Framework.Kuroda.html#1727" class="Bound">ρ</a> <a id="1729" class="Symbol">:</a> <a id="1731" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="1733" class="Symbol">}</a> <a id="1735" class="Symbol">→</a> <a id="1737" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="1739" href="Framework.Kuroda.html#1717" class="Bound">Γ</a> <a id="1741" class="Symbol">(</a><a id="1742" href="Framework.Kuroda.html#1727" class="Bound">ρ</a> <a id="1744" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1746" class="Symbol">(</a><a id="1747" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="1749" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1751" href="Framework.Kuroda.html#1072" class="Bound">J</a> <a id="1753" class="Symbol">(</a><a id="1754" href="Framework.Kuroda.html#1727" class="Bound">ρ</a> <a id="1756" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1758" href="Framework.Kuroda.html#1072" class="Bound">J</a> <a id="1760" href="Framework.Kuroda.html#1727" class="Bound">ρ</a><a id="1761" class="Symbol">))</a> <a id="1764" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1766" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="1768" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1770" href="Framework.Kuroda.html#1072" class="Bound">J</a> <a id="1772" href="Framework.Kuroda.html#1727" class="Bound">ρ</a><a id="1773" class="Symbol">)</a>
<a id="1775" href="Framework.Kuroda.html#1709" class="Function">Rec●</a> <a id="1780" class="Symbol">=</a> <a id="1782" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="1786" class="Symbol">(</a><a id="1787" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="1791" class="Symbol">(</a><a id="1792" href="SystemT.Base.html#954" class="InductiveConstructor">Rec</a> <a id="1796" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1798" class="Symbol">(</a><a id="1799" href="Framework.Kuroda.html#1093" class="Bound">η</a> <a id="1801" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1803" href="SystemT.Base.html#1951" class="Function">ν₁</a><a id="1805" class="Symbol">)</a> <a id="1807" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1809" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="1813" class="Symbol">(</a><a id="1814" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="1818" class="Symbol">(</a><a id="1819" href="SystemT.Base.html#2016" class="Function">ν₂</a> <a id="1822" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1824" href="SystemT.Base.html#1951" class="Function">ν₁</a> <a id="1827" href="Framework.Kuroda.html#1591" class="Function Operator">●</a> <a id="1829" href="SystemT.Base.html#1898" class="Function">ν₀</a><a id="1831" class="Symbol">))))</a>
<a id="1836" class="Comment">--   Rec●(a,f,0) = η(a)</a>
<a id="1860" class="Comment">-- Rec●(a,f,n+1) = f(n) ● Rec●(a,f,n)</a>

<a id="1899" class="Keyword">infix</a> <a id="1905" class="Number">60</a> <a id="1908" href="Framework.Kuroda.html#1912" class="Function Operator">_ᴷ</a>

<a id="_ᴷ"></a><a id="1912" href="Framework.Kuroda.html#1912" class="Function Operator">_ᴷ</a> <a id="1915" class="Symbol">:</a> <a id="1917" class="Symbol">{</a><a id="1918" href="Framework.Kuroda.html#1918" class="Bound">Γ</a> <a id="1920" class="Symbol">:</a> <a id="1922" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="1925" class="Symbol">}</a> <a id="1927" class="Symbol">{</a><a id="1928" href="Framework.Kuroda.html#1928" class="Bound">ρ</a> <a id="1930" class="Symbol">:</a> <a id="1932" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="1934" class="Symbol">}</a> <a id="1936" class="Symbol">→</a> <a id="1938" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="1940" href="Framework.Kuroda.html#1918" class="Bound">Γ</a> <a id="1942" href="Framework.Kuroda.html#1928" class="Bound">ρ</a> <a id="1944" class="Symbol">→</a> <a id="1946" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="1948" href="Framework.Kuroda.html#1313" class="Function Operator">⟪</a> <a id="1950" href="Framework.Kuroda.html#1918" class="Bound">Γ</a> <a id="1952" href="Framework.Kuroda.html#1313" class="Function Operator">⟫</a> <a id="1954" href="Framework.Kuroda.html#1205" class="Function Operator">⟨</a> <a id="1956" href="Framework.Kuroda.html#1928" class="Bound">ρ</a> <a id="1958" href="Framework.Kuroda.html#1205" class="Function Operator">⟩ᴷ</a>
<a id="1961" href="SystemT.Base.html#787" class="InductiveConstructor">Var</a> <a id="1965" href="Framework.Kuroda.html#1965" class="Bound">i</a> <a id="1967" href="Framework.Kuroda.html#1912" class="Function Operator">ᴷ</a>   <a id="1971" class="Symbol">=</a> <a id="1973" href="Framework.Kuroda.html#1093" class="Bound">η</a> <a id="1975" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1977" href="SystemT.Base.html#787" class="InductiveConstructor">Var</a> <a id="1981" href="Framework.Kuroda.html#1370" class="Function Operator">⟨</a> <a id="1983" href="Framework.Kuroda.html#1965" class="Bound">i</a> <a id="1985" href="Framework.Kuroda.html#1370" class="Function Operator">⟩ᵛ</a>
<a id="1988" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="1992" href="Framework.Kuroda.html#1992" class="Bound">t</a> <a id="1994" href="Framework.Kuroda.html#1912" class="Function Operator">ᴷ</a>   <a id="1998" class="Symbol">=</a> <a id="2000" href="Framework.Kuroda.html#1093" class="Bound">η</a> <a id="2002" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="2004" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="2008" class="Symbol">(</a><a id="2009" href="Framework.Kuroda.html#1992" class="Bound">t</a> <a id="2011" href="Framework.Kuroda.html#1912" class="Function Operator">ᴷ</a><a id="2012" class="Symbol">)</a>
<a id="2014" class="Symbol">(</a><a id="2015" href="Framework.Kuroda.html#2015" class="Bound">f</a> <a id="2017" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="2019" href="Framework.Kuroda.html#2019" class="Bound">a</a><a id="2020" class="Symbol">)</a> <a id="2022" href="Framework.Kuroda.html#1912" class="Function Operator">ᴷ</a> <a id="2024" class="Symbol">=</a> <a id="2026" href="Framework.Kuroda.html#2015" class="Bound">f</a> <a id="2028" href="Framework.Kuroda.html#1912" class="Function Operator">ᴷ</a> <a id="2030" href="Framework.Kuroda.html#1591" class="Function Operator">●</a> <a id="2032" href="Framework.Kuroda.html#2019" class="Bound">a</a> <a id="2034" href="Framework.Kuroda.html#1912" class="Function Operator">ᴷ</a>
<a id="2036" href="SystemT.Base.html#1003" class="InductiveConstructor">Pair</a> <a id="2041" href="Framework.Kuroda.html#1912" class="Function Operator">ᴷ</a>    <a id="2046" class="Symbol">=</a> <a id="2048" href="Framework.Kuroda.html#1093" class="Bound">η</a> <a id="2050" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="2052" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="2056" class="Symbol">(</a><a id="2057" href="Framework.Kuroda.html#1093" class="Bound">η</a> <a id="2059" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="2061" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="2065" class="Symbol">(</a><a id="2066" href="Framework.Kuroda.html#1093" class="Bound">η</a> <a id="2068" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="2070" class="Symbol">(</a><a id="2071" href="SystemT.Base.html#1003" class="InductiveConstructor">Pair</a> <a id="2076" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="2078" href="SystemT.Base.html#1951" class="Function">ν₁</a> <a id="2081" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="2083" href="SystemT.Base.html#1898" class="Function">ν₀</a><a id="2085" class="Symbol">)))</a>
<a id="2089" href="SystemT.Base.html#1044" class="InductiveConstructor">Pr1</a> <a id="2093" href="Framework.Kuroda.html#1912" class="Function Operator">ᴷ</a>     <a id="2099" class="Symbol">=</a> <a id="2101" href="Framework.Kuroda.html#1093" class="Bound">η</a> <a id="2103" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="2105" class="Symbol">(</a><a id="2106" href="Framework.Kuroda.html#1093" class="Bound">η</a> <a id="2108" href="SystemT.Auxiliaries.html#561" class="Function Operator">○</a> <a id="2110" href="SystemT.Base.html#1044" class="InductiveConstructor">Pr1</a><a id="2113" class="Symbol">)</a>
<a id="2115" href="SystemT.Base.html#1081" class="InductiveConstructor">Pr2</a> <a id="2119" href="Framework.Kuroda.html#1912" class="Function Operator">ᴷ</a>     <a id="2125" class="Symbol">=</a> <a id="2127" href="Framework.Kuroda.html#1093" class="Bound">η</a> <a id="2129" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="2131" class="Symbol">(</a><a id="2132" href="Framework.Kuroda.html#1093" class="Bound">η</a> <a id="2134" href="SystemT.Auxiliaries.html#561" class="Function Operator">○</a> <a id="2136" href="SystemT.Base.html#1081" class="InductiveConstructor">Pr2</a><a id="2139" class="Symbol">)</a>
<a id="2141" href="SystemT.Base.html#920" class="InductiveConstructor">Zero</a> <a id="2146" href="Framework.Kuroda.html#1912" class="Function Operator">ᴷ</a>    <a id="2151" class="Symbol">=</a> <a id="2153" href="Framework.Kuroda.html#1093" class="Bound">η</a> <a id="2155" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="2157" href="SystemT.Base.html#920" class="InductiveConstructor">Zero</a>
<a id="2162" href="SystemT.Base.html#934" class="InductiveConstructor">Suc</a> <a id="2166" href="Framework.Kuroda.html#1912" class="Function Operator">ᴷ</a>     <a id="2172" class="Symbol">=</a> <a id="2174" href="Framework.Kuroda.html#1093" class="Bound">η</a> <a id="2176" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="2178" class="Symbol">(</a><a id="2179" href="Framework.Kuroda.html#1093" class="Bound">η</a> <a id="2181" href="SystemT.Auxiliaries.html#561" class="Function Operator">○</a> <a id="2183" href="SystemT.Base.html#934" class="InductiveConstructor">Suc</a><a id="2186" class="Symbol">)</a>
<a id="2188" href="SystemT.Base.html#954" class="InductiveConstructor">Rec</a> <a id="2192" href="Framework.Kuroda.html#1912" class="Function Operator">ᴷ</a>     <a id="2198" class="Symbol">=</a> <a id="2200" href="Framework.Kuroda.html#1093" class="Bound">η</a> <a id="2202" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="2204" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="2208" class="Symbol">(</a><a id="2209" href="Framework.Kuroda.html#1093" class="Bound">η</a> <a id="2211" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="2213" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="2217" class="Symbol">(</a><a id="2218" href="Framework.Kuroda.html#1093" class="Bound">η</a> <a id="2220" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="2222" class="Symbol">(</a><a id="2223" href="Framework.Kuroda.html#1709" class="Function">Rec●</a> <a id="2228" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="2230" href="SystemT.Base.html#1951" class="Function">ν₁</a> <a id="2233" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="2235" href="SystemT.Base.html#1898" class="Function">ν₀</a><a id="2237" class="Symbol">)))</a>

<a id="2242" class="Markup">\end{code}</a><a id="2252" class="Background">

■ Logical relation

Given a computation relation C on interpretations, we define the
value relation V and extend it pointwise to assignments.

</a><a id="2397" class="Markup">\begin{code}</a>

<a id="2411" class="Keyword">module</a> <a id="LogicalRelation"></a><a id="2418" href="Framework.Kuroda.html#2418" class="Module">LogicalRelation</a>
       <a id="2441" class="Symbol">(</a><a id="2442" href="Framework.Kuroda.html#2442" class="Bound">C</a> <a id="2444" class="Symbol">:</a> <a id="2446" class="Symbol">(</a><a id="2447" href="Framework.Kuroda.html#2447" class="Bound">ρ</a> <a id="2449" class="Symbol">:</a> <a id="2451" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="2453" class="Symbol">)</a> <a id="2455" class="Symbol">→</a> <a id="2457" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="2459" href="Framework.Kuroda.html#2447" class="Bound">ρ</a> <a id="2461" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a> <a id="2464" class="Symbol">→</a> <a id="2466" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="2468" href="Framework.Kuroda.html#1072" class="Bound">J</a> <a id="2470" href="Framework.Kuroda.html#1210" class="Function Operator">⟨</a> <a id="2472" href="Framework.Kuroda.html#2447" class="Bound">ρ</a> <a id="2474" href="Framework.Kuroda.html#1210" class="Function Operator">⟩</a> <a id="2476" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a> <a id="2479" class="Symbol">→</a> <a id="2481" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="2484" class="Symbol">)</a>
 <a id="2487" class="Keyword">where</a>

 <a id="LogicalRelation.V"></a><a id="2495" href="Framework.Kuroda.html#2495" class="Function">V</a> <a id="2497" class="Symbol">:</a> <a id="2499" class="Symbol">(</a><a id="2500" href="Framework.Kuroda.html#2500" class="Bound">ρ</a> <a id="2502" class="Symbol">:</a> <a id="2504" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="2506" class="Symbol">)</a> <a id="2508" class="Symbol">→</a> <a id="2510" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="2512" href="Framework.Kuroda.html#2500" class="Bound">ρ</a> <a id="2514" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a> <a id="2517" class="Symbol">→</a> <a id="2519" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="2521" href="Framework.Kuroda.html#1210" class="Function Operator">⟨</a> <a id="2523" href="Framework.Kuroda.html#2500" class="Bound">ρ</a> <a id="2525" href="Framework.Kuroda.html#1210" class="Function Operator">⟩</a> <a id="2527" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a> <a id="2530" class="Symbol">→</a> <a id="2532" href="Agda.Primitive.html#388" class="Primitive">Set</a>
 <a id="2537" href="Framework.Kuroda.html#2495" class="Function">V</a> <a id="2539" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="2541" href="Framework.Kuroda.html#2541" class="Bound">n</a> <a id="2543" href="Framework.Kuroda.html#2543" class="Bound">a</a> <a id="2545" class="Symbol">=</a> <a id="2547" href="Framework.Kuroda.html#2541" class="Bound">n</a> <a id="2549" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="2551" href="Framework.Kuroda.html#2543" class="Bound">a</a>
 <a id="2554" href="Framework.Kuroda.html#2495" class="Function">V</a> <a id="2556" class="Symbol">(</a><a id="2557" href="Framework.Kuroda.html#2557" class="Bound">σ</a> <a id="2559" href="SystemT.Base.html#547" class="InductiveConstructor Operator">⊠</a> <a id="2561" href="Framework.Kuroda.html#2561" class="Bound">τ</a><a id="2562" class="Symbol">)</a> <a id="2564" href="Framework.Kuroda.html#2564" class="Bound">x</a> <a id="2566" href="Framework.Kuroda.html#2566" class="Bound">a</a> <a id="2568" class="Symbol">=</a> <a id="2570" href="Framework.Kuroda.html#2495" class="Function">V</a> <a id="2572" href="Framework.Kuroda.html#2557" class="Bound">σ</a> <a id="2574" class="Symbol">(</a><a id="2575" href="Preliminaries.html#2060" class="Field">pr₁</a> <a id="2579" href="Framework.Kuroda.html#2564" class="Bound">x</a><a id="2580" class="Symbol">)</a> <a id="2582" class="Symbol">(</a><a id="2583" href="Preliminaries.html#2060" class="Field">pr₁</a> <a id="2587" href="Framework.Kuroda.html#2566" class="Bound">a</a><a id="2588" class="Symbol">)</a> <a id="2590" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="2592" href="Framework.Kuroda.html#2495" class="Function">V</a> <a id="2594" href="Framework.Kuroda.html#2561" class="Bound">τ</a> <a id="2596" class="Symbol">(</a><a id="2597" href="Preliminaries.html#2070" class="Field">pr₂</a> <a id="2601" href="Framework.Kuroda.html#2564" class="Bound">x</a><a id="2602" class="Symbol">)</a> <a id="2604" class="Symbol">(</a><a id="2605" href="Preliminaries.html#2070" class="Field">pr₂</a> <a id="2609" href="Framework.Kuroda.html#2566" class="Bound">a</a><a id="2610" class="Symbol">)</a>
 <a id="2613" href="Framework.Kuroda.html#2495" class="Function">V</a> <a id="2615" class="Symbol">(</a><a id="2616" href="Framework.Kuroda.html#2616" class="Bound">σ</a> <a id="2618" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="2620" href="Framework.Kuroda.html#2620" class="Bound">τ</a><a id="2621" class="Symbol">)</a> <a id="2623" href="Framework.Kuroda.html#2623" class="Bound">f</a> <a id="2625" href="Framework.Kuroda.html#2625" class="Bound">g</a> <a id="2627" class="Symbol">=</a> <a id="2629" class="Symbol">∀</a> <a id="2631" class="Symbol">{</a><a id="2632" href="Framework.Kuroda.html#2632" class="Bound">x</a> <a id="2634" href="Framework.Kuroda.html#2634" class="Bound">a</a><a id="2635" class="Symbol">}</a> <a id="2637" class="Symbol">→</a> <a id="2639" href="Framework.Kuroda.html#2495" class="Function">V</a> <a id="2641" href="Framework.Kuroda.html#2616" class="Bound">σ</a> <a id="2643" href="Framework.Kuroda.html#2632" class="Bound">x</a> <a id="2645" href="Framework.Kuroda.html#2634" class="Bound">a</a> <a id="2647" class="Symbol">→</a> <a id="2649" href="Framework.Kuroda.html#2442" class="Bound">C</a> <a id="2651" href="Framework.Kuroda.html#2620" class="Bound">τ</a> <a id="2653" class="Symbol">(</a><a id="2654" href="Framework.Kuroda.html#2623" class="Bound">f</a> <a id="2656" href="Framework.Kuroda.html#2632" class="Bound">x</a><a id="2657" class="Symbol">)</a> <a id="2659" class="Symbol">(</a><a id="2660" href="Framework.Kuroda.html#2625" class="Bound">g</a> <a id="2662" href="Framework.Kuroda.html#2634" class="Bound">a</a><a id="2663" class="Symbol">)</a>

 <a id="LogicalRelation.Vˣ"></a><a id="2667" href="Framework.Kuroda.html#2667" class="Function">Vˣ</a> <a id="2670" class="Symbol">:</a> <a id="2672" class="Symbol">(</a><a id="2673" href="Framework.Kuroda.html#2673" class="Bound">Γ</a> <a id="2675" class="Symbol">:</a> <a id="2677" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="2680" class="Symbol">)</a> <a id="2682" class="Symbol">→</a> <a id="2684" href="SystemT.Base.html#1280" class="Function Operator">⟦</a> <a id="2686" href="Framework.Kuroda.html#2673" class="Bound">Γ</a> <a id="2688" href="SystemT.Base.html#1280" class="Function Operator">⟧ˣ</a> <a id="2691" class="Symbol">→</a> <a id="2693" href="SystemT.Base.html#1280" class="Function Operator">⟦</a> <a id="2695" href="Framework.Kuroda.html#1313" class="Function Operator">⟪</a> <a id="2697" href="Framework.Kuroda.html#2673" class="Bound">Γ</a> <a id="2699" href="Framework.Kuroda.html#1313" class="Function Operator">⟫</a> <a id="2701" href="SystemT.Base.html#1280" class="Function Operator">⟧ˣ</a> <a id="2704" class="Symbol">→</a> <a id="2706" href="Agda.Primitive.html#388" class="Primitive">Set</a>
 <a id="2711" href="Framework.Kuroda.html#2667" class="Function">Vˣ</a> <a id="2714" href="SystemT.Base.html#589" class="InductiveConstructor">ε</a> <a id="2716" href="Preliminaries.html#2546" class="InductiveConstructor">⋆</a> <a id="2718" href="Preliminaries.html#2546" class="InductiveConstructor">⋆</a> <a id="2720" class="Symbol">=</a> <a id="2722" href="Preliminaries.html#2531" class="Datatype">𝟙</a>
 <a id="2725" href="Framework.Kuroda.html#2667" class="Function">Vˣ</a> <a id="2728" class="Symbol">(</a><a id="2729" href="Framework.Kuroda.html#2729" class="Bound">Γ</a> <a id="2731" href="SystemT.Base.html#600" class="InductiveConstructor Operator">₊</a> <a id="2733" href="Framework.Kuroda.html#2733" class="Bound">ρ</a><a id="2734" class="Symbol">)</a> <a id="2736" class="Symbol">(</a><a id="2737" href="Framework.Kuroda.html#2737" class="Bound">γ</a> <a id="2739" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="2741" href="Framework.Kuroda.html#2741" class="Bound">x</a><a id="2742" class="Symbol">)</a> <a id="2744" class="Symbol">(</a><a id="2745" href="Framework.Kuroda.html#2745" class="Bound">δ</a> <a id="2747" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="2749" href="Framework.Kuroda.html#2749" class="Bound">a</a><a id="2750" class="Symbol">)</a> <a id="2752" class="Symbol">=</a> <a id="2754" href="Framework.Kuroda.html#2667" class="Function">Vˣ</a> <a id="2757" href="Framework.Kuroda.html#2729" class="Bound">Γ</a> <a id="2759" href="Framework.Kuroda.html#2737" class="Bound">γ</a> <a id="2761" href="Framework.Kuroda.html#2745" class="Bound">δ</a> <a id="2763" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="2765" href="Framework.Kuroda.html#2495" class="Function">V</a> <a id="2767" href="Framework.Kuroda.html#2733" class="Bound">ρ</a> <a id="2769" href="Framework.Kuroda.html#2741" class="Bound">x</a> <a id="2771" href="Framework.Kuroda.html#2749" class="Bound">a</a>

 <a id="LogicalRelation.V[Var]"></a><a id="2775" href="Framework.Kuroda.html#2775" class="Function">V[Var]</a> <a id="2782" class="Symbol">:</a> <a id="2784" class="Symbol">{</a><a id="2785" href="Framework.Kuroda.html#2785" class="Bound">Γ</a> <a id="2787" class="Symbol">:</a> <a id="2789" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="2792" class="Symbol">}</a> <a id="2794" class="Symbol">{</a><a id="2795" href="Framework.Kuroda.html#2795" class="Bound">ρ</a> <a id="2797" class="Symbol">:</a> <a id="2799" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="2801" class="Symbol">}</a>
        <a id="2811" class="Symbol">→</a> <a id="2813" class="Symbol">{</a><a id="2814" href="Framework.Kuroda.html#2814" class="Bound">γ</a> <a id="2816" class="Symbol">:</a> <a id="2818" href="SystemT.Base.html#1280" class="Function Operator">⟦</a> <a id="2820" href="Framework.Kuroda.html#2785" class="Bound">Γ</a> <a id="2822" href="SystemT.Base.html#1280" class="Function Operator">⟧ˣ</a><a id="2824" class="Symbol">}</a> <a id="2826" class="Symbol">{</a><a id="2827" href="Framework.Kuroda.html#2827" class="Bound">δ</a> <a id="2829" class="Symbol">:</a> <a id="2831" href="SystemT.Base.html#1280" class="Function Operator">⟦</a> <a id="2833" href="Framework.Kuroda.html#1313" class="Function Operator">⟪</a> <a id="2835" href="Framework.Kuroda.html#2785" class="Bound">Γ</a> <a id="2837" href="Framework.Kuroda.html#1313" class="Function Operator">⟫</a> <a id="2839" href="SystemT.Base.html#1280" class="Function Operator">⟧ˣ</a><a id="2841" class="Symbol">}</a>
        <a id="2851" class="Symbol">→</a> <a id="2853" href="Framework.Kuroda.html#2667" class="Function">Vˣ</a> <a id="2856" href="Framework.Kuroda.html#2785" class="Bound">Γ</a> <a id="2858" href="Framework.Kuroda.html#2814" class="Bound">γ</a> <a id="2860" href="Framework.Kuroda.html#2827" class="Bound">δ</a> <a id="2862" class="Symbol">→</a> <a id="2864" class="Symbol">(</a><a id="2865" href="Framework.Kuroda.html#2865" class="Bound">i</a> <a id="2867" class="Symbol">:</a> <a id="2869" href="SystemT.Base.html#627" class="Datatype Operator">∥</a> <a id="2871" href="Framework.Kuroda.html#2795" class="Bound">ρ</a> <a id="2873" href="SystemT.Base.html#627" class="Datatype Operator">∈</a> <a id="2875" href="Framework.Kuroda.html#2785" class="Bound">Γ</a> <a id="2877" href="SystemT.Base.html#627" class="Datatype Operator">∥</a><a id="2878" class="Symbol">)</a>
        <a id="2888" class="Symbol">→</a> <a id="2890" href="Framework.Kuroda.html#2495" class="Function">V</a> <a id="2892" href="Framework.Kuroda.html#2795" class="Bound">ρ</a> <a id="2894" class="Symbol">(</a><a id="2895" href="Framework.Kuroda.html#2814" class="Bound">γ</a> <a id="2897" href="SystemT.Base.html#1357" class="Function Operator">₍</a> <a id="2899" href="Framework.Kuroda.html#2865" class="Bound">i</a> <a id="2901" href="SystemT.Base.html#1357" class="Function Operator">₎</a><a id="2902" class="Symbol">)</a> <a id="2904" class="Symbol">(</a><a id="2905" href="Framework.Kuroda.html#2827" class="Bound">δ</a> <a id="2907" href="SystemT.Base.html#1357" class="Function Operator">₍</a> <a id="2909" href="Framework.Kuroda.html#1370" class="Function Operator">⟨</a> <a id="2911" href="Framework.Kuroda.html#2865" class="Bound">i</a> <a id="2913" href="Framework.Kuroda.html#1370" class="Function Operator">⟩ᵛ</a> <a id="2916" href="SystemT.Base.html#1357" class="Function Operator">₎</a><a id="2917" class="Symbol">)</a>
 <a id="2920" href="Framework.Kuroda.html#2775" class="Function">V[Var]</a> <a id="2927" class="Symbol">(_</a> <a id="2930" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="2932" href="Framework.Kuroda.html#2932" class="Bound">θ</a><a id="2933" class="Symbol">)</a> <a id="2935" href="SystemT.Base.html#661" class="InductiveConstructor">zero</a> <a id="2940" class="Symbol">=</a> <a id="2942" href="Framework.Kuroda.html#2932" class="Bound">θ</a>
 <a id="2945" href="Framework.Kuroda.html#2775" class="Function">V[Var]</a> <a id="2952" class="Symbol">(</a><a id="2953" href="Framework.Kuroda.html#2953" class="Bound">ξ</a> <a id="2955" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="2957" class="Symbol">_)</a> <a id="2960" class="Symbol">(</a><a id="2961" href="SystemT.Base.html#697" class="InductiveConstructor">suc</a> <a id="2965" href="Framework.Kuroda.html#2965" class="Bound">i</a><a id="2966" class="Symbol">)</a> <a id="2968" class="Symbol">=</a> <a id="2970" href="Framework.Kuroda.html#2775" class="Function">V[Var]</a> <a id="2977" href="Framework.Kuroda.html#2953" class="Bound">ξ</a> <a id="2979" href="Framework.Kuroda.html#2965" class="Bound">i</a>

<a id="2982" class="Markup">\end{code}</a><a id="2992" class="Background">

■ Compatibility conditions on the nucleus operations

</a><a id="3048" class="Markup">\begin{code}</a>

 <a id="LogicalRelation.η-compatible"></a><a id="3063" href="Framework.Kuroda.html#3063" class="Function">η-compatible</a> <a id="3076" class="Symbol">:</a> <a id="3078" href="Agda.Primitive.html#388" class="Primitive">Set</a>
 <a id="3083" href="Framework.Kuroda.html#3063" class="Function">η-compatible</a>
   <a id="3099" class="Symbol">=</a> <a id="3101" class="Symbol">{</a><a id="3102" href="Framework.Kuroda.html#3102" class="Bound">Γ</a> <a id="3104" class="Symbol">:</a> <a id="3106" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="3109" class="Symbol">}</a> <a id="3111" class="Symbol">{</a><a id="3112" href="Framework.Kuroda.html#3112" class="Bound">ρ</a> <a id="3114" class="Symbol">:</a> <a id="3116" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="3118" class="Symbol">}</a> <a id="3120" class="Symbol">(</a><a id="3121" href="Framework.Kuroda.html#3121" class="Bound">γ</a> <a id="3123" class="Symbol">:</a> <a id="3125" href="SystemT.Base.html#1280" class="Function Operator">⟦</a> <a id="3127" href="Framework.Kuroda.html#3102" class="Bound">Γ</a> <a id="3129" href="SystemT.Base.html#1280" class="Function Operator">⟧ˣ</a><a id="3131" class="Symbol">)</a>
   <a id="3136" class="Symbol">→</a> <a id="3138" class="Symbol">∀</a> <a id="3140" class="Symbol">{</a><a id="3141" href="Framework.Kuroda.html#3141" class="Bound">x</a> <a id="3143" href="Framework.Kuroda.html#3143" class="Bound">a</a><a id="3144" class="Symbol">}</a> <a id="3146" class="Symbol">→</a> <a id="3148" href="Framework.Kuroda.html#2495" class="Function">V</a> <a id="3150" href="Framework.Kuroda.html#3112" class="Bound">ρ</a> <a id="3152" href="Framework.Kuroda.html#3141" class="Bound">x</a> <a id="3154" href="Framework.Kuroda.html#3143" class="Bound">a</a> <a id="3156" class="Symbol">→</a> <a id="3158" href="Framework.Kuroda.html#2442" class="Bound">C</a> <a id="3160" href="Framework.Kuroda.html#3112" class="Bound">ρ</a> <a id="3162" href="Framework.Kuroda.html#3141" class="Bound">x</a> <a id="3164" class="Symbol">(</a><a id="3165" href="SystemT.Base.html#1464" class="Function Operator">⟦</a> <a id="3167" href="Framework.Kuroda.html#1093" class="Bound">η</a> <a id="3169" href="SystemT.Base.html#1464" class="Function Operator">⟧ᵐ</a> <a id="3172" href="Framework.Kuroda.html#3121" class="Bound">γ</a> <a id="3174" href="Framework.Kuroda.html#3143" class="Bound">a</a><a id="3175" class="Symbol">)</a>

 <a id="LogicalRelation.κ-compatible"></a><a id="3179" href="Framework.Kuroda.html#3179" class="Function">κ-compatible</a> <a id="3192" class="Symbol">:</a> <a id="3194" href="Agda.Primitive.html#388" class="Primitive">Set</a>
 <a id="3199" href="Framework.Kuroda.html#3179" class="Function">κ-compatible</a>
   <a id="3215" class="Symbol">=</a> <a id="3217" class="Symbol">{</a><a id="3218" href="Framework.Kuroda.html#3218" class="Bound">Γ</a> <a id="3220" class="Symbol">:</a> <a id="3222" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="3225" class="Symbol">}</a> <a id="3227" class="Symbol">{</a><a id="3228" href="Framework.Kuroda.html#3228" class="Bound">σ</a> <a id="3230" href="Framework.Kuroda.html#3230" class="Bound">τ</a> <a id="3232" class="Symbol">:</a> <a id="3234" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="3236" class="Symbol">}</a> <a id="3238" class="Symbol">(</a><a id="3239" href="Framework.Kuroda.html#3239" class="Bound">γ</a> <a id="3241" class="Symbol">:</a> <a id="3243" href="SystemT.Base.html#1280" class="Function Operator">⟦</a> <a id="3245" href="Framework.Kuroda.html#3218" class="Bound">Γ</a> <a id="3247" href="SystemT.Base.html#1280" class="Function Operator">⟧ˣ</a><a id="3249" class="Symbol">)</a>
   <a id="3254" class="Symbol">→</a> <a id="3256" class="Symbol">{</a><a id="3257" href="Framework.Kuroda.html#3257" class="Bound">f</a> <a id="3259" class="Symbol">:</a> <a id="3261" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="3263" href="Framework.Kuroda.html#3228" class="Bound">σ</a> <a id="3265" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a> <a id="3268" class="Symbol">→</a> <a id="3270" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="3272" href="Framework.Kuroda.html#3230" class="Bound">τ</a> <a id="3274" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a><a id="3276" class="Symbol">}</a> <a id="3278" class="Symbol">{</a><a id="3279" href="Framework.Kuroda.html#3279" class="Bound">g</a> <a id="3281" class="Symbol">:</a> <a id="3283" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="3285" href="Framework.Kuroda.html#1210" class="Function Operator">⟨</a> <a id="3287" href="Framework.Kuroda.html#3228" class="Bound">σ</a> <a id="3289" href="Framework.Kuroda.html#1210" class="Function Operator">⟩</a> <a id="3291" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a> <a id="3294" class="Symbol">→</a> <a id="3296" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="3298" href="Framework.Kuroda.html#1072" class="Bound">J</a> <a id="3300" href="Framework.Kuroda.html#1210" class="Function Operator">⟨</a> <a id="3302" href="Framework.Kuroda.html#3230" class="Bound">τ</a> <a id="3304" href="Framework.Kuroda.html#1210" class="Function Operator">⟩</a> <a id="3306" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a><a id="3308" class="Symbol">}</a>
   <a id="3313" class="Symbol">→</a> <a id="3315" class="Symbol">(∀</a> <a id="3318" class="Symbol">{</a><a id="3319" href="Framework.Kuroda.html#3319" class="Bound">x</a> <a id="3321" href="Framework.Kuroda.html#3321" class="Bound">a</a><a id="3322" class="Symbol">}</a> <a id="3324" class="Symbol">→</a> <a id="3326" href="Framework.Kuroda.html#2495" class="Function">V</a> <a id="3328" href="Framework.Kuroda.html#3228" class="Bound">σ</a> <a id="3330" href="Framework.Kuroda.html#3319" class="Bound">x</a> <a id="3332" href="Framework.Kuroda.html#3321" class="Bound">a</a> <a id="3334" class="Symbol">→</a> <a id="3336" href="Framework.Kuroda.html#2442" class="Bound">C</a> <a id="3338" href="Framework.Kuroda.html#3230" class="Bound">τ</a> <a id="3340" class="Symbol">(</a><a id="3341" href="Framework.Kuroda.html#3257" class="Bound">f</a> <a id="3343" href="Framework.Kuroda.html#3319" class="Bound">x</a><a id="3344" class="Symbol">)</a> <a id="3346" class="Symbol">(</a><a id="3347" href="Framework.Kuroda.html#3279" class="Bound">g</a> <a id="3349" href="Framework.Kuroda.html#3321" class="Bound">a</a><a id="3350" class="Symbol">))</a>
   <a id="3356" class="Symbol">→</a> <a id="3358" class="Symbol">∀</a> <a id="3360" class="Symbol">{</a><a id="3361" href="Framework.Kuroda.html#3361" class="Bound">x</a> <a id="3363" href="Framework.Kuroda.html#3363" class="Bound">w</a><a id="3364" class="Symbol">}</a> <a id="3366" class="Symbol">→</a> <a id="3368" href="Framework.Kuroda.html#2442" class="Bound">C</a> <a id="3370" href="Framework.Kuroda.html#3228" class="Bound">σ</a> <a id="3372" href="Framework.Kuroda.html#3361" class="Bound">x</a> <a id="3374" href="Framework.Kuroda.html#3363" class="Bound">w</a> <a id="3376" class="Symbol">→</a> <a id="3378" href="Framework.Kuroda.html#2442" class="Bound">C</a> <a id="3380" href="Framework.Kuroda.html#3230" class="Bound">τ</a> <a id="3382" class="Symbol">(</a><a id="3383" href="Framework.Kuroda.html#3257" class="Bound">f</a> <a id="3385" href="Framework.Kuroda.html#3361" class="Bound">x</a><a id="3386" class="Symbol">)</a> <a id="3388" class="Symbol">(</a><a id="3389" href="SystemT.Base.html#1464" class="Function Operator">⟦</a> <a id="3391" href="Framework.Kuroda.html#1141" class="Bound">κ</a> <a id="3393" href="SystemT.Base.html#1464" class="Function Operator">⟧ᵐ</a> <a id="3396" href="Framework.Kuroda.html#3239" class="Bound">γ</a> <a id="3398" href="Framework.Kuroda.html#3279" class="Bound">g</a> <a id="3400" href="Framework.Kuroda.html#3363" class="Bound">w</a><a id="3401" class="Symbol">)</a>

<a id="3404" class="Markup">\end{code}</a><a id="3414" class="Background">

■ Fundamental theorem of logical relations

</a><a id="3460" class="Markup">\begin{code}</a>

 <a id="3475" class="Keyword">module</a> <a id="LogicalRelation.Soundness"></a><a id="3482" href="Framework.Kuroda.html#3482" class="Module">Soundness</a> <a id="3492" class="Symbol">(</a><a id="3493" href="Framework.Kuroda.html#3493" class="Bound">Rη</a> <a id="3496" class="Symbol">:</a> <a id="3498" href="Framework.Kuroda.html#3063" class="Function">η-compatible</a><a id="3510" class="Symbol">)</a> <a id="3512" class="Symbol">(</a><a id="3513" href="Framework.Kuroda.html#3513" class="Bound">Rκ</a> <a id="3516" class="Symbol">:</a> <a id="3518" href="Framework.Kuroda.html#3179" class="Function">κ-compatible</a><a id="3530" class="Symbol">)</a> <a id="3532" class="Keyword">where</a>

  <a id="LogicalRelation.Soundness.C[●]"></a><a id="3541" href="Framework.Kuroda.html#3541" class="Function">C[●]</a> <a id="3546" class="Symbol">:</a> <a id="3548" class="Symbol">{</a><a id="3549" href="Framework.Kuroda.html#3549" class="Bound">Γ</a> <a id="3551" class="Symbol">:</a> <a id="3553" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="3556" class="Symbol">}</a> <a id="3558" class="Symbol">{</a><a id="3559" href="Framework.Kuroda.html#3559" class="Bound">σ</a> <a id="3561" href="Framework.Kuroda.html#3561" class="Bound">τ</a> <a id="3563" class="Symbol">:</a> <a id="3565" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="3567" class="Symbol">}</a> <a id="3569" class="Symbol">{</a><a id="3570" href="Framework.Kuroda.html#3570" class="Bound">γ</a> <a id="3572" class="Symbol">:</a> <a id="3574" href="SystemT.Base.html#1280" class="Function Operator">⟦</a> <a id="3576" href="Framework.Kuroda.html#3549" class="Bound">Γ</a> <a id="3578" href="SystemT.Base.html#1280" class="Function Operator">⟧ˣ</a><a id="3580" class="Symbol">}</a>
       <a id="3589" class="Symbol">→</a> <a id="3591" class="Symbol">{</a><a id="3592" href="Framework.Kuroda.html#3592" class="Bound">f</a> <a id="3594" class="Symbol">:</a> <a id="3596" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="3598" href="Framework.Kuroda.html#3559" class="Bound">σ</a> <a id="3600" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="3602" href="Framework.Kuroda.html#3561" class="Bound">τ</a> <a id="3604" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a><a id="3606" class="Symbol">}</a> <a id="3608" class="Symbol">{</a><a id="3609" href="Framework.Kuroda.html#3609" class="Bound">F</a> <a id="3611" class="Symbol">:</a> <a id="3613" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="3615" href="Framework.Kuroda.html#1072" class="Bound">J</a> <a id="3617" href="Framework.Kuroda.html#1210" class="Function Operator">⟨</a> <a id="3619" href="Framework.Kuroda.html#3559" class="Bound">σ</a> <a id="3621" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="3623" href="Framework.Kuroda.html#3561" class="Bound">τ</a> <a id="3625" href="Framework.Kuroda.html#1210" class="Function Operator">⟩</a> <a id="3627" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a><a id="3629" class="Symbol">}</a>
         <a id="3640" class="Symbol">{</a><a id="3641" href="Framework.Kuroda.html#3641" class="Bound">x</a> <a id="3643" class="Symbol">:</a> <a id="3645" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="3647" href="Framework.Kuroda.html#3559" class="Bound">σ</a> <a id="3649" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a><a id="3651" class="Symbol">}</a> <a id="3653" class="Symbol">{</a><a id="3654" href="Framework.Kuroda.html#3654" class="Bound">a</a> <a id="3656" class="Symbol">:</a> <a id="3658" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="3660" href="Framework.Kuroda.html#1072" class="Bound">J</a> <a id="3662" href="Framework.Kuroda.html#1210" class="Function Operator">⟨</a> <a id="3664" href="Framework.Kuroda.html#3559" class="Bound">σ</a> <a id="3666" href="Framework.Kuroda.html#1210" class="Function Operator">⟩</a> <a id="3668" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a><a id="3670" class="Symbol">}</a>
       <a id="3679" class="Symbol">→</a> <a id="3681" href="Framework.Kuroda.html#2442" class="Bound">C</a> <a id="3683" class="Symbol">(</a><a id="3684" href="Framework.Kuroda.html#3559" class="Bound">σ</a> <a id="3686" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="3688" href="Framework.Kuroda.html#3561" class="Bound">τ</a><a id="3689" class="Symbol">)</a> <a id="3691" href="Framework.Kuroda.html#3592" class="Bound">f</a> <a id="3693" href="Framework.Kuroda.html#3609" class="Bound">F</a> <a id="3695" class="Symbol">→</a> <a id="3697" href="Framework.Kuroda.html#2442" class="Bound">C</a> <a id="3699" href="Framework.Kuroda.html#3559" class="Bound">σ</a> <a id="3701" href="Framework.Kuroda.html#3641" class="Bound">x</a> <a id="3703" href="Framework.Kuroda.html#3654" class="Bound">a</a>
       <a id="3712" class="Symbol">→</a> <a id="3714" href="Framework.Kuroda.html#2442" class="Bound">C</a> <a id="3716" href="Framework.Kuroda.html#3561" class="Bound">τ</a> <a id="3718" class="Symbol">(</a><a id="3719" href="Framework.Kuroda.html#3592" class="Bound">f</a> <a id="3721" href="Framework.Kuroda.html#3641" class="Bound">x</a><a id="3722" class="Symbol">)</a> <a id="3724" class="Symbol">(</a><a id="3725" href="SystemT.Base.html#1464" class="Function Operator">⟦</a> <a id="3727" href="Framework.Kuroda.html#1486" class="Function">●Ap</a> <a id="3731" href="SystemT.Base.html#1464" class="Function Operator">⟧ᵐ</a> <a id="3734" href="Framework.Kuroda.html#3570" class="Bound">γ</a> <a id="3736" href="Framework.Kuroda.html#3609" class="Bound">F</a> <a id="3738" href="Framework.Kuroda.html#3654" class="Bound">a</a><a id="3739" class="Symbol">)</a>
  <a id="3743" href="Framework.Kuroda.html#3541" class="Function">C[●]</a> <a id="3748" class="Symbol">{</a><a id="3749" class="Argument">σ</a> <a id="3751" class="Symbol">=</a> <a id="3753" href="Framework.Kuroda.html#3753" class="Bound">σ</a><a id="3754" class="Symbol">}</a> <a id="3756" class="Symbol">{</a><a id="3757" class="Argument">τ</a> <a id="3759" class="Symbol">=</a> <a id="3761" href="Framework.Kuroda.html#3761" class="Bound">τ</a><a id="3762" class="Symbol">}</a> <a id="3764" href="Framework.Kuroda.html#3764" class="Bound">φ</a> <a id="3766" href="Framework.Kuroda.html#3766" class="Bound">χ</a> <a id="3768" class="Symbol">=</a> <a id="3770" href="Framework.Kuroda.html#3513" class="Bound">Rκ</a> <a id="3773" class="Symbol">{</a><a id="3774" class="Argument">σ</a> <a id="3776" class="Symbol">=</a> <a id="3778" href="Framework.Kuroda.html#3753" class="Bound">σ</a> <a id="3780" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="3782" href="Framework.Kuroda.html#3761" class="Bound">τ</a><a id="3783" class="Symbol">}</a> <a id="3785" class="Symbol">_</a> <a id="3787" class="Symbol">(λ</a> <a id="3790" href="Framework.Kuroda.html#3790" class="Bound">θ</a> <a id="3792" class="Symbol">→</a> <a id="3794" href="Framework.Kuroda.html#3513" class="Bound">Rκ</a> <a id="3797" class="Symbol">_</a> <a id="3799" href="Framework.Kuroda.html#3790" class="Bound">θ</a> <a id="3801" href="Framework.Kuroda.html#3766" class="Bound">χ</a><a id="3802" class="Symbol">)</a> <a id="3804" href="Framework.Kuroda.html#3764" class="Bound">φ</a>

  <a id="LogicalRelation.Soundness.C[Rec●]"></a><a id="3809" href="Framework.Kuroda.html#3809" class="Function">C[Rec●]</a> <a id="3817" class="Symbol">:</a> <a id="3819" class="Symbol">{</a><a id="3820" href="Framework.Kuroda.html#3820" class="Bound">Γ</a> <a id="3822" class="Symbol">:</a> <a id="3824" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="3827" class="Symbol">}</a> <a id="3829" class="Symbol">{</a><a id="3830" href="Framework.Kuroda.html#3830" class="Bound">ρ</a> <a id="3832" class="Symbol">:</a> <a id="3834" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="3836" class="Symbol">}</a> <a id="3838" class="Symbol">{</a><a id="3839" href="Framework.Kuroda.html#3839" class="Bound">γ</a> <a id="3841" class="Symbol">:</a> <a id="3843" href="SystemT.Base.html#1280" class="Function Operator">⟦</a> <a id="3845" href="Framework.Kuroda.html#3820" class="Bound">Γ</a> <a id="3847" href="SystemT.Base.html#1280" class="Function Operator">⟧ˣ</a><a id="3849" class="Symbol">}</a>
          <a id="3861" class="Symbol">→</a> <a id="3863" class="Symbol">{</a><a id="3864" href="Framework.Kuroda.html#3864" class="Bound">a</a> <a id="3866" class="Symbol">:</a> <a id="3868" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="3870" href="Framework.Kuroda.html#3830" class="Bound">ρ</a> <a id="3872" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a><a id="3874" class="Symbol">}</a> <a id="3876" class="Symbol">{</a><a id="3877" href="Framework.Kuroda.html#3877" class="Bound">b</a> <a id="3879" class="Symbol">:</a> <a id="3881" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="3883" href="Framework.Kuroda.html#1210" class="Function Operator">⟨</a> <a id="3885" href="Framework.Kuroda.html#3830" class="Bound">ρ</a> <a id="3887" href="Framework.Kuroda.html#1210" class="Function Operator">⟩</a> <a id="3889" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a><a id="3891" class="Symbol">}</a>
          <a id="3903" class="Symbol">→</a> <a id="3905" href="Framework.Kuroda.html#2495" class="Function">V</a> <a id="3907" href="Framework.Kuroda.html#3830" class="Bound">ρ</a> <a id="3909" href="Framework.Kuroda.html#3864" class="Bound">a</a> <a id="3911" href="Framework.Kuroda.html#3877" class="Bound">b</a>
          <a id="3923" class="Symbol">→</a> <a id="3925" class="Symbol">{</a><a id="3926" href="Framework.Kuroda.html#3926" class="Bound">f</a> <a id="3928" class="Symbol">:</a> <a id="3930" href="Preliminaries.html#2603" class="Datatype">ℕ</a> <a id="3932" class="Symbol">→</a> <a id="3934" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="3936" href="Framework.Kuroda.html#3830" class="Bound">ρ</a> <a id="3938" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a> <a id="3941" class="Symbol">→</a> <a id="3943" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="3945" href="Framework.Kuroda.html#3830" class="Bound">ρ</a> <a id="3947" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a><a id="3949" class="Symbol">}</a> <a id="3951" class="Symbol">{</a><a id="3952" href="Framework.Kuroda.html#3952" class="Bound">g</a> <a id="3954" class="Symbol">:</a> <a id="3956" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="3958" href="Framework.Kuroda.html#1210" class="Function Operator">⟨</a> <a id="3960" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="3962" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="3964" href="Framework.Kuroda.html#3830" class="Bound">ρ</a> <a id="3966" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="3968" href="Framework.Kuroda.html#3830" class="Bound">ρ</a> <a id="3970" href="Framework.Kuroda.html#1210" class="Function Operator">⟩</a> <a id="3972" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a><a id="3974" class="Symbol">}</a>
          <a id="3986" class="Symbol">→</a> <a id="3988" href="Framework.Kuroda.html#2495" class="Function">V</a> <a id="3990" class="Symbol">(</a><a id="3991" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="3993" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="3995" href="Framework.Kuroda.html#3830" class="Bound">ρ</a> <a id="3997" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="3999" href="Framework.Kuroda.html#3830" class="Bound">ρ</a><a id="4000" class="Symbol">)</a> <a id="4002" href="Framework.Kuroda.html#3926" class="Bound">f</a> <a id="4004" href="Framework.Kuroda.html#3952" class="Bound">g</a>
          <a id="4016" class="Symbol">→</a> <a id="4018" class="Symbol">(</a><a id="4019" href="Framework.Kuroda.html#4019" class="Bound">n</a> <a id="4021" class="Symbol">:</a> <a id="4023" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="4024" class="Symbol">)</a> <a id="4026" class="Symbol">→</a> <a id="4028" href="Framework.Kuroda.html#2442" class="Bound">C</a> <a id="4030" href="Framework.Kuroda.html#3830" class="Bound">ρ</a> <a id="4032" class="Symbol">(</a><a id="4033" href="Preliminaries.html#2669" class="Function">rec</a> <a id="4037" href="Framework.Kuroda.html#3864" class="Bound">a</a> <a id="4039" href="Framework.Kuroda.html#3926" class="Bound">f</a> <a id="4041" href="Framework.Kuroda.html#4019" class="Bound">n</a><a id="4042" class="Symbol">)</a> <a id="4044" class="Symbol">(</a><a id="4045" href="SystemT.Base.html#1464" class="Function Operator">⟦</a> <a id="4047" href="Framework.Kuroda.html#1709" class="Function">Rec●</a> <a id="4052" href="SystemT.Base.html#1464" class="Function Operator">⟧ᵐ</a> <a id="4055" href="Framework.Kuroda.html#3839" class="Bound">γ</a> <a id="4057" href="Framework.Kuroda.html#3877" class="Bound">b</a> <a id="4059" href="Framework.Kuroda.html#3952" class="Bound">g</a> <a id="4061" href="Framework.Kuroda.html#4019" class="Bound">n</a><a id="4062" class="Symbol">)</a>
  <a id="4066" href="Framework.Kuroda.html#3809" class="Function">C[Rec●]</a> <a id="4074" href="Framework.Kuroda.html#4074" class="Bound">θ</a> <a id="4076" href="Framework.Kuroda.html#4076" class="Bound">ψ</a> <a id="4078" class="Number">0</a> <a id="4080" class="Symbol">=</a> <a id="4082" href="Framework.Kuroda.html#3493" class="Bound">Rη</a> <a id="4085" class="Symbol">_</a> <a id="4087" href="Framework.Kuroda.html#4074" class="Bound">θ</a>
  <a id="4091" href="Framework.Kuroda.html#3809" class="Function">C[Rec●]</a> <a id="4099" href="Framework.Kuroda.html#4099" class="Bound">θ</a> <a id="4101" href="Framework.Kuroda.html#4101" class="Bound">ψ</a> <a id="4103" class="Symbol">(</a><a id="4104" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="4108" href="Framework.Kuroda.html#4108" class="Bound">n</a><a id="4109" class="Symbol">)</a> <a id="4111" class="Symbol">=</a> <a id="4113" href="Framework.Kuroda.html#3541" class="Function">C[●]</a> <a id="4118" class="Symbol">(</a><a id="4119" href="Framework.Kuroda.html#4101" class="Bound">ψ</a> <a id="4121" href="Preliminaries.html#825" class="InductiveConstructor">refl</a><a id="4125" class="Symbol">)</a> <a id="4127" class="Symbol">(</a><a id="4128" href="Framework.Kuroda.html#3809" class="Function">C[Rec●]</a> <a id="4136" href="Framework.Kuroda.html#4099" class="Bound">θ</a> <a id="4138" href="Framework.Kuroda.html#4101" class="Bound">ψ</a> <a id="4140" href="Framework.Kuroda.html#4108" class="Bound">n</a><a id="4141" class="Symbol">)</a>

  <a id="LogicalRelation.Soundness.FTLR"></a><a id="4146" href="Framework.Kuroda.html#4146" class="Function">FTLR</a> <a id="4151" class="Symbol">:</a> <a id="4153" class="Symbol">{</a><a id="4154" href="Framework.Kuroda.html#4154" class="Bound">Γ</a> <a id="4156" class="Symbol">:</a> <a id="4158" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="4161" class="Symbol">}</a> <a id="4163" class="Symbol">{</a><a id="4164" href="Framework.Kuroda.html#4164" class="Bound">ρ</a> <a id="4166" class="Symbol">:</a> <a id="4168" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="4170" class="Symbol">}</a> <a id="4172" class="Symbol">(</a><a id="4173" href="Framework.Kuroda.html#4173" class="Bound">t</a> <a id="4175" class="Symbol">:</a> <a id="4177" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="4179" href="Framework.Kuroda.html#4154" class="Bound">Γ</a> <a id="4181" href="Framework.Kuroda.html#4164" class="Bound">ρ</a><a id="4182" class="Symbol">)</a>
       <a id="4191" class="Symbol">→</a> <a id="4193" class="Symbol">{</a><a id="4194" href="Framework.Kuroda.html#4194" class="Bound">γ</a> <a id="4196" class="Symbol">:</a> <a id="4198" href="SystemT.Base.html#1280" class="Function Operator">⟦</a> <a id="4200" href="Framework.Kuroda.html#4154" class="Bound">Γ</a> <a id="4202" href="SystemT.Base.html#1280" class="Function Operator">⟧ˣ</a><a id="4204" class="Symbol">}</a> <a id="4206" class="Symbol">{</a><a id="4207" href="Framework.Kuroda.html#4207" class="Bound">δ</a> <a id="4209" class="Symbol">:</a> <a id="4211" href="SystemT.Base.html#1280" class="Function Operator">⟦</a> <a id="4213" href="Framework.Kuroda.html#1313" class="Function Operator">⟪</a> <a id="4215" href="Framework.Kuroda.html#4154" class="Bound">Γ</a> <a id="4217" href="Framework.Kuroda.html#1313" class="Function Operator">⟫</a> <a id="4219" href="SystemT.Base.html#1280" class="Function Operator">⟧ˣ</a><a id="4221" class="Symbol">}</a>
       <a id="4230" class="Symbol">→</a> <a id="4232" href="Framework.Kuroda.html#2667" class="Function">Vˣ</a> <a id="4235" href="Framework.Kuroda.html#4154" class="Bound">Γ</a> <a id="4237" href="Framework.Kuroda.html#4194" class="Bound">γ</a> <a id="4239" href="Framework.Kuroda.html#4207" class="Bound">δ</a>
       <a id="4248" class="Symbol">→</a> <a id="4250" href="Framework.Kuroda.html#2442" class="Bound">C</a> <a id="4252" href="Framework.Kuroda.html#4164" class="Bound">ρ</a> <a id="4254" class="Symbol">(</a><a id="4255" href="SystemT.Base.html#1464" class="Function Operator">⟦</a> <a id="4257" href="Framework.Kuroda.html#4173" class="Bound">t</a> <a id="4259" href="SystemT.Base.html#1464" class="Function Operator">⟧ᵐ</a> <a id="4262" href="Framework.Kuroda.html#4194" class="Bound">γ</a><a id="4263" class="Symbol">)</a> <a id="4265" class="Symbol">(</a><a id="4266" href="SystemT.Base.html#1464" class="Function Operator">⟦</a> <a id="4268" href="Framework.Kuroda.html#4173" class="Bound">t</a> <a id="4270" href="Framework.Kuroda.html#1912" class="Function Operator">ᴷ</a> <a id="4272" href="SystemT.Base.html#1464" class="Function Operator">⟧ᵐ</a> <a id="4275" href="Framework.Kuroda.html#4207" class="Bound">δ</a><a id="4276" class="Symbol">)</a>
  <a id="4280" href="Framework.Kuroda.html#4146" class="Function">FTLR</a> <a id="4285" class="Symbol">(</a><a id="4286" href="SystemT.Base.html#787" class="InductiveConstructor">Var</a> <a id="4290" href="Framework.Kuroda.html#4290" class="Bound">i</a><a id="4291" class="Symbol">)</a> <a id="4293" href="Framework.Kuroda.html#4293" class="Bound">ξ</a> <a id="4295" class="Symbol">=</a> <a id="4297" href="Framework.Kuroda.html#3493" class="Bound">Rη</a> <a id="4300" class="Symbol">_</a> <a id="4302" class="Symbol">(</a><a id="4303" href="Framework.Kuroda.html#2775" class="Function">V[Var]</a> <a id="4310" href="Framework.Kuroda.html#4293" class="Bound">ξ</a> <a id="4312" href="Framework.Kuroda.html#4290" class="Bound">i</a><a id="4313" class="Symbol">)</a>
  <a id="4317" href="Framework.Kuroda.html#4146" class="Function">FTLR</a> <a id="4322" class="Symbol">(</a><a id="4323" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="4327" href="Framework.Kuroda.html#4327" class="Bound">t</a><a id="4328" class="Symbol">)</a> <a id="4330" href="Framework.Kuroda.html#4330" class="Bound">ξ</a> <a id="4332" class="Symbol">=</a> <a id="4334" href="Framework.Kuroda.html#3493" class="Bound">Rη</a> <a id="4337" class="Symbol">_</a> <a id="4339" class="Symbol">(λ</a> <a id="4342" class="Symbol">{</a><a id="4343" href="Framework.Kuroda.html#4343" class="Bound">_</a><a id="4344" class="Symbol">}</a> <a id="4346" class="Symbol">{</a><a id="4347" href="Framework.Kuroda.html#4347" class="Bound">_</a><a id="4348" class="Symbol">}</a> <a id="4350" href="Framework.Kuroda.html#4350" class="Bound">θ</a> <a id="4352" class="Symbol">→</a> <a id="4354" href="Framework.Kuroda.html#4146" class="Function">FTLR</a> <a id="4359" href="Framework.Kuroda.html#4327" class="Bound">t</a> <a id="4361" class="Symbol">(</a><a id="4362" href="Framework.Kuroda.html#4330" class="Bound">ξ</a> <a id="4364" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="4366" href="Framework.Kuroda.html#4350" class="Bound">θ</a><a id="4367" class="Symbol">))</a>
  <a id="4372" href="Framework.Kuroda.html#4146" class="Function">FTLR</a> <a id="4377" class="Symbol">(</a><a id="4378" href="Framework.Kuroda.html#4378" class="Bound">f</a> <a id="4380" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="4382" href="Framework.Kuroda.html#4382" class="Bound">a</a><a id="4383" class="Symbol">)</a> <a id="4385" href="Framework.Kuroda.html#4385" class="Bound">ξ</a> <a id="4387" class="Symbol">=</a> <a id="4389" href="Framework.Kuroda.html#3541" class="Function">C[●]</a> <a id="4394" class="Symbol">(</a><a id="4395" href="Framework.Kuroda.html#4146" class="Function">FTLR</a> <a id="4400" href="Framework.Kuroda.html#4378" class="Bound">f</a> <a id="4402" href="Framework.Kuroda.html#4385" class="Bound">ξ</a><a id="4403" class="Symbol">)</a> <a id="4405" class="Symbol">(</a><a id="4406" href="Framework.Kuroda.html#4146" class="Function">FTLR</a> <a id="4411" href="Framework.Kuroda.html#4382" class="Bound">a</a> <a id="4413" href="Framework.Kuroda.html#4385" class="Bound">ξ</a><a id="4414" class="Symbol">)</a>
  <a id="4418" href="Framework.Kuroda.html#4146" class="Function">FTLR</a> <a id="4423" href="SystemT.Base.html#1003" class="InductiveConstructor">Pair</a> <a id="4428" href="Framework.Kuroda.html#4428" class="Bound">ξ</a> <a id="4430" class="Symbol">=</a> <a id="4432" href="Framework.Kuroda.html#3493" class="Bound">Rη</a> <a id="4435" class="Symbol">_</a> <a id="4437" class="Symbol">(λ</a> <a id="4440" class="Symbol">{</a><a id="4441" href="Framework.Kuroda.html#4441" class="Bound">_</a><a id="4442" class="Symbol">}</a> <a id="4444" class="Symbol">{</a><a id="4445" href="Framework.Kuroda.html#4445" class="Bound">_</a><a id="4446" class="Symbol">}</a> <a id="4448" href="Framework.Kuroda.html#4448" class="Bound">θ</a> <a id="4450" class="Symbol">→</a> <a id="4452" href="Framework.Kuroda.html#3493" class="Bound">Rη</a> <a id="4455" class="Symbol">_</a> <a id="4457" class="Symbol">(λ</a> <a id="4460" class="Symbol">{</a><a id="4461" href="Framework.Kuroda.html#4461" class="Bound">_</a><a id="4462" class="Symbol">}</a> <a id="4464" class="Symbol">{</a><a id="4465" href="Framework.Kuroda.html#4465" class="Bound">_</a><a id="4466" class="Symbol">}</a> <a id="4468" href="Framework.Kuroda.html#4468" class="Bound">ψ</a> <a id="4470" class="Symbol">→</a> <a id="4472" href="Framework.Kuroda.html#3493" class="Bound">Rη</a> <a id="4475" class="Symbol">_</a> <a id="4477" class="Symbol">(</a><a id="4478" href="Framework.Kuroda.html#4448" class="Bound">θ</a> <a id="4480" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="4482" href="Framework.Kuroda.html#4468" class="Bound">ψ</a><a id="4483" class="Symbol">)))</a>
  <a id="4489" href="Framework.Kuroda.html#4146" class="Function">FTLR</a> <a id="4494" href="SystemT.Base.html#1044" class="InductiveConstructor">Pr1</a> <a id="4498" href="Framework.Kuroda.html#4498" class="Bound">ξ</a> <a id="4500" class="Symbol">=</a> <a id="4502" href="Framework.Kuroda.html#3493" class="Bound">Rη</a> <a id="4505" class="Symbol">_</a> <a id="4507" class="Symbol">(λ</a> <a id="4510" class="Symbol">{</a><a id="4511" href="Framework.Kuroda.html#4511" class="Bound">_</a><a id="4512" class="Symbol">}</a> <a id="4514" class="Symbol">{</a><a id="4515" href="Framework.Kuroda.html#4515" class="Bound">_</a><a id="4516" class="Symbol">}</a> <a id="4518" href="Framework.Kuroda.html#4518" class="Bound">θ</a> <a id="4520" class="Symbol">→</a> <a id="4522" href="Framework.Kuroda.html#3493" class="Bound">Rη</a> <a id="4525" class="Symbol">_</a> <a id="4527" class="Symbol">(</a><a id="4528" href="Preliminaries.html#2060" class="Field">pr₁</a> <a id="4532" href="Framework.Kuroda.html#4518" class="Bound">θ</a><a id="4533" class="Symbol">))</a>
  <a id="4538" href="Framework.Kuroda.html#4146" class="Function">FTLR</a> <a id="4543" href="SystemT.Base.html#1081" class="InductiveConstructor">Pr2</a> <a id="4547" href="Framework.Kuroda.html#4547" class="Bound">ξ</a> <a id="4549" class="Symbol">=</a> <a id="4551" href="Framework.Kuroda.html#3493" class="Bound">Rη</a> <a id="4554" class="Symbol">_</a> <a id="4556" class="Symbol">(λ</a> <a id="4559" class="Symbol">{</a><a id="4560" href="Framework.Kuroda.html#4560" class="Bound">_</a><a id="4561" class="Symbol">}</a> <a id="4563" class="Symbol">{</a><a id="4564" href="Framework.Kuroda.html#4564" class="Bound">_</a><a id="4565" class="Symbol">}</a> <a id="4567" href="Framework.Kuroda.html#4567" class="Bound">θ</a> <a id="4569" class="Symbol">→</a> <a id="4571" href="Framework.Kuroda.html#3493" class="Bound">Rη</a> <a id="4574" class="Symbol">_</a> <a id="4576" class="Symbol">(</a><a id="4577" href="Preliminaries.html#2070" class="Field">pr₂</a> <a id="4581" href="Framework.Kuroda.html#4567" class="Bound">θ</a><a id="4582" class="Symbol">))</a>
  <a id="4587" href="Framework.Kuroda.html#4146" class="Function">FTLR</a> <a id="4592" href="SystemT.Base.html#920" class="InductiveConstructor">Zero</a> <a id="4597" href="Framework.Kuroda.html#4597" class="Bound">ξ</a> <a id="4599" class="Symbol">=</a> <a id="4601" href="Framework.Kuroda.html#3493" class="Bound">Rη</a> <a id="4604" class="Symbol">_</a> <a id="4606" href="Preliminaries.html#825" class="InductiveConstructor">refl</a>
  <a id="4613" href="Framework.Kuroda.html#4146" class="Function">FTLR</a> <a id="4618" href="SystemT.Base.html#934" class="InductiveConstructor">Suc</a> <a id="4622" href="Framework.Kuroda.html#4622" class="Bound">ξ</a> <a id="4624" class="Symbol">=</a> <a id="4626" href="Framework.Kuroda.html#3493" class="Bound">Rη</a> <a id="4629" class="Symbol">_</a> <a id="4631" class="Symbol">(λ</a> <a id="4634" class="Symbol">{</a><a id="4635" href="Framework.Kuroda.html#4635" class="Bound">_</a><a id="4636" class="Symbol">}</a> <a id="4638" class="Symbol">{</a><a id="4639" href="Framework.Kuroda.html#4639" class="Bound">_</a><a id="4640" class="Symbol">}</a> <a id="4642" href="Framework.Kuroda.html#4642" class="Bound">θ</a> <a id="4644" class="Symbol">→</a> <a id="4646" href="Framework.Kuroda.html#3493" class="Bound">Rη</a> <a id="4649" class="Symbol">_</a> <a id="4651" class="Symbol">(</a><a id="4652" href="Preliminaries.html#839" class="Function">ap</a> <a id="4655" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="4659" href="Framework.Kuroda.html#4642" class="Bound">θ</a><a id="4660" class="Symbol">))</a>
  <a id="4665" href="Framework.Kuroda.html#4146" class="Function">FTLR</a> <a id="4670" class="Symbol">(</a><a id="4671" href="SystemT.Base.html#954" class="InductiveConstructor">Rec</a> <a id="4675" class="Symbol">{</a><a id="4676" class="Argument">σ</a> <a id="4678" class="Symbol">=</a> <a id="4680" href="Framework.Kuroda.html#4680" class="Bound">ρ</a><a id="4681" class="Symbol">})</a> <a id="4684" href="Framework.Kuroda.html#4684" class="Bound">ξ</a>
    <a id="4690" class="Symbol">=</a> <a id="4692" href="Framework.Kuroda.html#3493" class="Bound">Rη</a> <a id="4695" class="Symbol">_</a> <a id="4697" class="Symbol">(λ</a> <a id="4700" class="Symbol">{</a><a id="4701" href="Framework.Kuroda.html#4701" class="Bound">_</a><a id="4702" class="Symbol">}</a> <a id="4704" class="Symbol">{</a><a id="4705" href="Framework.Kuroda.html#4705" class="Bound">_</a><a id="4706" class="Symbol">}</a> <a id="4708" href="Framework.Kuroda.html#4708" class="Bound">θ</a> <a id="4710" class="Symbol">→</a>
        <a id="4720" href="Framework.Kuroda.html#3493" class="Bound">Rη</a> <a id="4723" class="Symbol">_</a> <a id="4725" class="Symbol">(λ</a> <a id="4728" class="Symbol">{</a><a id="4729" href="Framework.Kuroda.html#4729" class="Bound">_</a><a id="4730" class="Symbol">}</a> <a id="4732" class="Symbol">{</a><a id="4733" href="Framework.Kuroda.html#4733" class="Bound">_</a><a id="4734" class="Symbol">}</a> <a id="4736" href="Framework.Kuroda.html#4736" class="Bound">ψ</a> <a id="4738" class="Symbol">→</a>
          <a id="4750" href="Framework.Kuroda.html#3493" class="Bound">Rη</a> <a id="4753" class="Symbol">_</a> <a id="4755" class="Symbol">(λ</a> <a id="4758" class="Symbol">{</a> <a id="4760" class="Symbol">{</a><a id="4761" href="Framework.Kuroda.html#4761" class="Bound">n</a><a id="4762" class="Symbol">}</a> <a id="4764" href="Preliminaries.html#825" class="InductiveConstructor">refl</a> <a id="4769" class="Symbol">→</a> <a id="4771" href="Framework.Kuroda.html#3809" class="Function">C[Rec●]</a> <a id="4779" href="Framework.Kuroda.html#4708" class="Bound">θ</a> <a id="4781" href="Framework.Kuroda.html#4736" class="Bound">ψ</a> <a id="4783" href="Framework.Kuroda.html#4761" class="Bound">n</a> <a id="4785" class="Symbol">})))</a>

<a id="4791" class="Markup">\end{code}</a><a id="4801" class="Background">
</a></pre></body></html>

==> anc/html/Preliminaries.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Preliminaries</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">
 ===================
 =                 =
 =  Preliminaries  =
 =                 =
 ===================

    Chuangjie Xu

This module collects the basic types and lemmas used throughout the
development of Gödel&#39;s System T, its translations and their applications.
We begin with identity types and equational reasoning, then define
dependent pairs, coproducts and the order on natural numbers.

We represent a finite sequence by an infinite sequence together with a
length. The sequence lemmas describe agreement on initial segments and
how extending a finite sequence affects that agreement.

</a><a id="597" class="Markup">\begin{code}</a>

<a id="611" class="Symbol">{-#</a> <a id="615" class="Keyword">OPTIONS</a> <a id="623" class="Pragma">--without-K</a> <a id="635" class="Pragma">--safe</a> <a id="642" class="Symbol">#-}</a>

<a id="647" class="Keyword">module</a> <a id="654" href="Preliminaries.html" class="Module">Preliminaries</a> <a id="668" class="Keyword">where</a>

<a id="675" class="Keyword">open</a> <a id="680" class="Keyword">import</a> <a id="687" href="Agda.Primitive.html" class="Module">Agda.Primitive</a> <a id="702" class="Keyword">using</a> <a id="708" class="Symbol">(</a><a id="709" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="712" class="Symbol">)</a>


<a id="716" class="Markup">\end{code}</a><a id="726" class="Background">

■ Identity types

</a><a id="746" class="Markup">\begin{code}</a>

<a id="760" class="Keyword">infix</a> <a id="766" class="Number">2</a> <a id="768" href="Preliminaries.html#778" class="Datatype Operator">_≡_</a>

<a id="773" class="Keyword">data</a> <a id="_≡_"></a><a id="778" href="Preliminaries.html#778" class="Datatype Operator">_≡_</a> <a id="782" class="Symbol">{</a><a id="783" href="Preliminaries.html#783" class="Bound">ℓ</a><a id="784" class="Symbol">}</a> <a id="786" class="Symbol">{</a><a id="787" href="Preliminaries.html#787" class="Bound">A</a> <a id="789" class="Symbol">:</a> <a id="791" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="795" href="Preliminaries.html#783" class="Bound">ℓ</a><a id="796" class="Symbol">}</a> <a id="798" class="Symbol">(</a><a id="799" href="Preliminaries.html#799" class="Bound">a</a> <a id="801" class="Symbol">:</a> <a id="803" href="Preliminaries.html#787" class="Bound">A</a><a id="804" class="Symbol">)</a> <a id="806" class="Symbol">:</a> <a id="808" href="Preliminaries.html#787" class="Bound">A</a> <a id="810" class="Symbol">→</a> <a id="812" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="816" href="Preliminaries.html#783" class="Bound">ℓ</a> <a id="818" class="Keyword">where</a>
 <a id="_≡_.refl"></a><a id="825" href="Preliminaries.html#825" class="InductiveConstructor">refl</a> <a id="830" class="Symbol">:</a> <a id="832" href="Preliminaries.html#799" class="Bound">a</a> <a id="834" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="836" href="Preliminaries.html#799" class="Bound">a</a>

<a id="ap"></a><a id="839" href="Preliminaries.html#839" class="Function">ap</a> <a id="842" class="Symbol">:</a> <a id="844" class="Symbol">∀</a> <a id="846" class="Symbol">{</a><a id="847" href="Preliminaries.html#847" class="Bound">ℓ</a> <a id="849" href="Preliminaries.html#849" class="Bound">ℓ&#39;</a><a id="851" class="Symbol">}</a> <a id="853" class="Symbol">{</a><a id="854" href="Preliminaries.html#854" class="Bound">A</a> <a id="856" class="Symbol">:</a> <a id="858" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="862" href="Preliminaries.html#847" class="Bound">ℓ</a><a id="863" class="Symbol">}</a> <a id="865" class="Symbol">{</a><a id="866" href="Preliminaries.html#866" class="Bound">B</a> <a id="868" class="Symbol">:</a> <a id="870" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="874" href="Preliminaries.html#849" class="Bound">ℓ&#39;</a><a id="876" class="Symbol">}</a> <a id="878" class="Symbol">(</a><a id="879" href="Preliminaries.html#879" class="Bound">f</a> <a id="881" class="Symbol">:</a> <a id="883" href="Preliminaries.html#854" class="Bound">A</a> <a id="885" class="Symbol">→</a> <a id="887" href="Preliminaries.html#866" class="Bound">B</a><a id="888" class="Symbol">)</a> <a id="890" class="Symbol">{</a><a id="891" href="Preliminaries.html#891" class="Bound">x</a> <a id="893" href="Preliminaries.html#893" class="Bound">y</a> <a id="895" class="Symbol">:</a> <a id="897" href="Preliminaries.html#854" class="Bound">A</a><a id="898" class="Symbol">}</a> <a id="900" class="Symbol">→</a> <a id="902" href="Preliminaries.html#891" class="Bound">x</a> <a id="904" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="906" href="Preliminaries.html#893" class="Bound">y</a> <a id="908" class="Symbol">→</a> <a id="910" href="Preliminaries.html#879" class="Bound">f</a> <a id="912" href="Preliminaries.html#891" class="Bound">x</a> <a id="914" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="916" href="Preliminaries.html#879" class="Bound">f</a> <a id="918" href="Preliminaries.html#893" class="Bound">y</a>
<a id="920" href="Preliminaries.html#839" class="Function">ap</a> <a id="923" href="Preliminaries.html#923" class="Bound">f</a> <a id="925" href="Preliminaries.html#825" class="InductiveConstructor">refl</a> <a id="930" class="Symbol">=</a> <a id="932" href="Preliminaries.html#825" class="InductiveConstructor">refl</a>

<a id="ap²"></a><a id="938" href="Preliminaries.html#938" class="Function">ap²</a> <a id="942" class="Symbol">:</a> <a id="944" class="Symbol">∀</a> <a id="946" class="Symbol">{</a><a id="947" href="Preliminaries.html#947" class="Bound">ℓ</a> <a id="949" href="Preliminaries.html#949" class="Bound">ℓ&#39;</a> <a id="952" href="Preliminaries.html#952" class="Bound">ℓ&#39;&#39;</a><a id="955" class="Symbol">}</a> <a id="957" class="Symbol">{</a><a id="958" href="Preliminaries.html#958" class="Bound">A</a> <a id="960" class="Symbol">:</a> <a id="962" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="966" href="Preliminaries.html#947" class="Bound">ℓ</a><a id="967" class="Symbol">}</a> <a id="969" class="Symbol">{</a><a id="970" href="Preliminaries.html#970" class="Bound">B</a> <a id="972" class="Symbol">:</a> <a id="974" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="978" href="Preliminaries.html#949" class="Bound">ℓ&#39;</a><a id="980" class="Symbol">}</a> <a id="982" class="Symbol">{</a><a id="983" href="Preliminaries.html#983" class="Bound">C</a> <a id="985" class="Symbol">:</a> <a id="987" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="991" href="Preliminaries.html#952" class="Bound">ℓ&#39;&#39;</a><a id="994" class="Symbol">}</a>
    <a id="1000" class="Symbol">→</a> <a id="1002" class="Symbol">(</a><a id="1003" href="Preliminaries.html#1003" class="Bound">f</a> <a id="1005" class="Symbol">:</a> <a id="1007" href="Preliminaries.html#958" class="Bound">A</a> <a id="1009" class="Symbol">→</a> <a id="1011" href="Preliminaries.html#970" class="Bound">B</a> <a id="1013" class="Symbol">→</a> <a id="1015" href="Preliminaries.html#983" class="Bound">C</a><a id="1016" class="Symbol">)</a> <a id="1018" class="Symbol">{</a><a id="1019" href="Preliminaries.html#1019" class="Bound">x</a> <a id="1021" href="Preliminaries.html#1021" class="Bound">y</a> <a id="1023" class="Symbol">:</a> <a id="1025" href="Preliminaries.html#958" class="Bound">A</a><a id="1026" class="Symbol">}</a> <a id="1028" class="Symbol">{</a><a id="1029" href="Preliminaries.html#1029" class="Bound">u</a> <a id="1031" href="Preliminaries.html#1031" class="Bound">v</a> <a id="1033" class="Symbol">:</a> <a id="1035" href="Preliminaries.html#970" class="Bound">B</a><a id="1036" class="Symbol">}</a> <a id="1038" class="Symbol">→</a> <a id="1040" href="Preliminaries.html#1019" class="Bound">x</a> <a id="1042" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="1044" href="Preliminaries.html#1021" class="Bound">y</a> <a id="1046" class="Symbol">→</a> <a id="1048" href="Preliminaries.html#1029" class="Bound">u</a> <a id="1050" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="1052" href="Preliminaries.html#1031" class="Bound">v</a> <a id="1054" class="Symbol">→</a> <a id="1056" href="Preliminaries.html#1003" class="Bound">f</a> <a id="1058" href="Preliminaries.html#1019" class="Bound">x</a> <a id="1060" href="Preliminaries.html#1029" class="Bound">u</a> <a id="1062" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="1064" href="Preliminaries.html#1003" class="Bound">f</a> <a id="1066" href="Preliminaries.html#1021" class="Bound">y</a> <a id="1068" href="Preliminaries.html#1031" class="Bound">v</a>
<a id="1070" href="Preliminaries.html#938" class="Function">ap²</a> <a id="1074" href="Preliminaries.html#1074" class="Bound">f</a> <a id="1076" href="Preliminaries.html#825" class="InductiveConstructor">refl</a> <a id="1081" href="Preliminaries.html#825" class="InductiveConstructor">refl</a> <a id="1086" class="Symbol">=</a> <a id="1088" href="Preliminaries.html#825" class="InductiveConstructor">refl</a>

<a id="sym"></a><a id="1094" href="Preliminaries.html#1094" class="Function">sym</a> <a id="1098" class="Symbol">:</a> <a id="1100" class="Symbol">∀</a> <a id="1102" class="Symbol">{</a><a id="1103" href="Preliminaries.html#1103" class="Bound">ℓ</a><a id="1104" class="Symbol">}</a> <a id="1106" class="Symbol">{</a><a id="1107" href="Preliminaries.html#1107" class="Bound">A</a> <a id="1109" class="Symbol">:</a> <a id="1111" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1115" href="Preliminaries.html#1103" class="Bound">ℓ</a><a id="1116" class="Symbol">}</a> <a id="1118" class="Symbol">{</a><a id="1119" href="Preliminaries.html#1119" class="Bound">x</a> <a id="1121" href="Preliminaries.html#1121" class="Bound">y</a> <a id="1123" class="Symbol">:</a> <a id="1125" href="Preliminaries.html#1107" class="Bound">A</a><a id="1126" class="Symbol">}</a> <a id="1128" class="Symbol">→</a> <a id="1130" href="Preliminaries.html#1119" class="Bound">x</a> <a id="1132" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="1134" href="Preliminaries.html#1121" class="Bound">y</a> <a id="1136" class="Symbol">→</a> <a id="1138" href="Preliminaries.html#1121" class="Bound">y</a> <a id="1140" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="1142" href="Preliminaries.html#1119" class="Bound">x</a>
<a id="1144" href="Preliminaries.html#1094" class="Function">sym</a> <a id="1148" href="Preliminaries.html#825" class="InductiveConstructor">refl</a> <a id="1153" class="Symbol">=</a> <a id="1155" href="Preliminaries.html#825" class="InductiveConstructor">refl</a>

<a id="trans"></a><a id="1161" href="Preliminaries.html#1161" class="Function">trans</a> <a id="1167" class="Symbol">:</a> <a id="1169" class="Symbol">∀</a> <a id="1171" class="Symbol">{</a><a id="1172" href="Preliminaries.html#1172" class="Bound">ℓ</a><a id="1173" class="Symbol">}</a> <a id="1175" class="Symbol">{</a><a id="1176" href="Preliminaries.html#1176" class="Bound">A</a> <a id="1178" class="Symbol">:</a> <a id="1180" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1184" href="Preliminaries.html#1172" class="Bound">ℓ</a><a id="1185" class="Symbol">}</a> <a id="1187" class="Symbol">{</a><a id="1188" href="Preliminaries.html#1188" class="Bound">x</a> <a id="1190" href="Preliminaries.html#1190" class="Bound">y</a> <a id="1192" href="Preliminaries.html#1192" class="Bound">z</a> <a id="1194" class="Symbol">:</a> <a id="1196" href="Preliminaries.html#1176" class="Bound">A</a><a id="1197" class="Symbol">}</a>
      <a id="1205" class="Symbol">→</a> <a id="1207" href="Preliminaries.html#1188" class="Bound">x</a> <a id="1209" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="1211" href="Preliminaries.html#1190" class="Bound">y</a> <a id="1213" class="Symbol">→</a> <a id="1215" href="Preliminaries.html#1190" class="Bound">y</a> <a id="1217" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="1219" href="Preliminaries.html#1192" class="Bound">z</a> <a id="1221" class="Symbol">→</a> <a id="1223" href="Preliminaries.html#1188" class="Bound">x</a> <a id="1225" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="1227" href="Preliminaries.html#1192" class="Bound">z</a>
<a id="1229" href="Preliminaries.html#1161" class="Function">trans</a> <a id="1235" href="Preliminaries.html#825" class="InductiveConstructor">refl</a> <a id="1240" href="Preliminaries.html#1240" class="Bound">p</a> <a id="1242" class="Symbol">=</a> <a id="1244" href="Preliminaries.html#1240" class="Bound">p</a>

<a id="transport"></a><a id="1247" href="Preliminaries.html#1247" class="Function">transport</a> <a id="1257" class="Symbol">:</a> <a id="1259" class="Symbol">∀</a> <a id="1261" class="Symbol">{</a><a id="1262" href="Preliminaries.html#1262" class="Bound">ℓ</a> <a id="1264" href="Preliminaries.html#1264" class="Bound">ℓ&#39;</a><a id="1266" class="Symbol">}</a> <a id="1268" class="Symbol">{</a><a id="1269" href="Preliminaries.html#1269" class="Bound">A</a> <a id="1271" class="Symbol">:</a> <a id="1273" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1277" href="Preliminaries.html#1262" class="Bound">ℓ</a><a id="1278" class="Symbol">}</a> <a id="1280" class="Symbol">(</a><a id="1281" href="Preliminaries.html#1281" class="Bound">P</a> <a id="1283" class="Symbol">:</a> <a id="1285" href="Preliminaries.html#1269" class="Bound">A</a> <a id="1287" class="Symbol">→</a> <a id="1289" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1293" href="Preliminaries.html#1264" class="Bound">ℓ&#39;</a><a id="1295" class="Symbol">)</a> <a id="1297" class="Symbol">{</a><a id="1298" href="Preliminaries.html#1298" class="Bound">x</a> <a id="1300" href="Preliminaries.html#1300" class="Bound">y</a> <a id="1302" class="Symbol">:</a> <a id="1304" href="Preliminaries.html#1269" class="Bound">A</a><a id="1305" class="Symbol">}</a>
          <a id="1317" class="Symbol">→</a> <a id="1319" href="Preliminaries.html#1298" class="Bound">x</a> <a id="1321" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="1323" href="Preliminaries.html#1300" class="Bound">y</a> <a id="1325" class="Symbol">→</a> <a id="1327" href="Preliminaries.html#1281" class="Bound">P</a> <a id="1329" href="Preliminaries.html#1298" class="Bound">x</a> <a id="1331" class="Symbol">→</a> <a id="1333" href="Preliminaries.html#1281" class="Bound">P</a> <a id="1335" href="Preliminaries.html#1300" class="Bound">y</a>
<a id="1337" href="Preliminaries.html#1247" class="Function">transport</a> <a id="1347" href="Preliminaries.html#1347" class="Bound">P</a> <a id="1349" href="Preliminaries.html#825" class="InductiveConstructor">refl</a> <a id="1354" href="Preliminaries.html#1354" class="Bound">p</a> <a id="1356" class="Symbol">=</a> <a id="1358" href="Preliminaries.html#1354" class="Bound">p</a>

<a id="1361" class="Keyword">infix</a>  <a id="1368" class="Number">1</a> <a id="1370" href="Preliminaries.html#1406" class="Function Operator">begin_</a>
<a id="1377" class="Keyword">infix</a>  <a id="1384" class="Number">3</a> <a id="1386" href="Preliminaries.html#1573" class="Function Operator">_∎</a>
<a id="1389" class="Keyword">infixr</a> <a id="1396" class="Number">2</a> <a id="1398" href="Preliminaries.html#1476" class="Function Operator">_≡⟨_⟩_</a>

<a id="begin_"></a><a id="1406" href="Preliminaries.html#1406" class="Function Operator">begin_</a> <a id="1413" class="Symbol">:</a> <a id="1415" class="Symbol">∀</a> <a id="1417" class="Symbol">{</a><a id="1418" href="Preliminaries.html#1418" class="Bound">ℓ</a><a id="1419" class="Symbol">}</a> <a id="1421" class="Symbol">{</a><a id="1422" href="Preliminaries.html#1422" class="Bound">A</a> <a id="1424" class="Symbol">:</a> <a id="1426" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1430" href="Preliminaries.html#1418" class="Bound">ℓ</a><a id="1431" class="Symbol">}</a> <a id="1433" class="Symbol">{</a><a id="1434" href="Preliminaries.html#1434" class="Bound">x</a> <a id="1436" href="Preliminaries.html#1436" class="Bound">y</a> <a id="1438" class="Symbol">:</a> <a id="1440" href="Preliminaries.html#1422" class="Bound">A</a><a id="1441" class="Symbol">}</a> <a id="1443" class="Symbol">→</a> <a id="1445" href="Preliminaries.html#1434" class="Bound">x</a> <a id="1447" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="1449" href="Preliminaries.html#1436" class="Bound">y</a> <a id="1451" class="Symbol">→</a> <a id="1453" href="Preliminaries.html#1434" class="Bound">x</a> <a id="1455" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="1457" href="Preliminaries.html#1436" class="Bound">y</a>
<a id="1459" href="Preliminaries.html#1406" class="Function Operator">begin</a> <a id="1465" href="Preliminaries.html#1465" class="Bound">x≡y</a> <a id="1469" class="Symbol">=</a> <a id="1471" href="Preliminaries.html#1465" class="Bound">x≡y</a>

<a id="_≡⟨_⟩_"></a><a id="1476" href="Preliminaries.html#1476" class="Function Operator">_≡⟨_⟩_</a> <a id="1483" class="Symbol">:</a> <a id="1485" class="Symbol">∀</a> <a id="1487" class="Symbol">{</a><a id="1488" href="Preliminaries.html#1488" class="Bound">ℓ</a><a id="1489" class="Symbol">}</a> <a id="1491" class="Symbol">{</a><a id="1492" href="Preliminaries.html#1492" class="Bound">A</a> <a id="1494" class="Symbol">:</a> <a id="1496" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1500" href="Preliminaries.html#1488" class="Bound">ℓ</a><a id="1501" class="Symbol">}</a> <a id="1503" class="Symbol">(</a><a id="1504" href="Preliminaries.html#1504" class="Bound">x</a> <a id="1506" class="Symbol">{</a><a id="1507" href="Preliminaries.html#1507" class="Bound">y</a> <a id="1509" href="Preliminaries.html#1509" class="Bound">z</a><a id="1510" class="Symbol">}</a> <a id="1512" class="Symbol">:</a> <a id="1514" href="Preliminaries.html#1492" class="Bound">A</a><a id="1515" class="Symbol">)</a> <a id="1517" class="Symbol">→</a> <a id="1519" href="Preliminaries.html#1504" class="Bound">x</a> <a id="1521" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="1523" href="Preliminaries.html#1507" class="Bound">y</a> <a id="1525" class="Symbol">→</a> <a id="1527" href="Preliminaries.html#1507" class="Bound">y</a> <a id="1529" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="1531" href="Preliminaries.html#1509" class="Bound">z</a> <a id="1533" class="Symbol">→</a> <a id="1535" href="Preliminaries.html#1504" class="Bound">x</a> <a id="1537" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="1539" href="Preliminaries.html#1509" class="Bound">z</a>
<a id="1541" class="Symbol">_</a> <a id="1543" href="Preliminaries.html#1476" class="Function Operator">≡⟨</a> <a id="1546" href="Preliminaries.html#1546" class="Bound">x≡y</a> <a id="1550" href="Preliminaries.html#1476" class="Function Operator">⟩</a> <a id="1552" href="Preliminaries.html#1552" class="Bound">y≡z</a> <a id="1556" class="Symbol">=</a> <a id="1558" href="Preliminaries.html#1161" class="Function">trans</a> <a id="1564" href="Preliminaries.html#1546" class="Bound">x≡y</a> <a id="1568" href="Preliminaries.html#1552" class="Bound">y≡z</a>

<a id="_∎"></a><a id="1573" href="Preliminaries.html#1573" class="Function Operator">_∎</a> <a id="1576" class="Symbol">:</a> <a id="1578" class="Symbol">∀</a> <a id="1580" class="Symbol">{</a><a id="1581" href="Preliminaries.html#1581" class="Bound">ℓ</a><a id="1582" class="Symbol">}</a> <a id="1584" class="Symbol">{</a><a id="1585" href="Preliminaries.html#1585" class="Bound">A</a> <a id="1587" class="Symbol">:</a> <a id="1589" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1593" href="Preliminaries.html#1581" class="Bound">ℓ</a><a id="1594" class="Symbol">}</a> <a id="1596" class="Symbol">(</a><a id="1597" href="Preliminaries.html#1597" class="Bound">x</a> <a id="1599" class="Symbol">:</a> <a id="1601" href="Preliminaries.html#1585" class="Bound">A</a><a id="1602" class="Symbol">)</a> <a id="1604" class="Symbol">→</a> <a id="1606" href="Preliminaries.html#1597" class="Bound">x</a> <a id="1608" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="1610" href="Preliminaries.html#1597" class="Bound">x</a>
<a id="1612" href="Preliminaries.html#1573" class="Function Operator">_∎</a> <a id="1615" class="Symbol">_</a> <a id="1617" class="Symbol">=</a> <a id="1619" href="Preliminaries.html#825" class="InductiveConstructor">refl</a>

<a id="FunExt"></a><a id="1625" href="Preliminaries.html#1625" class="Function">FunExt</a> <a id="1632" class="Symbol">:</a> <a id="1634" href="Agda.Primitive.html#388" class="Primitive">Set₁</a>
<a id="1639" href="Preliminaries.html#1625" class="Function">FunExt</a> <a id="1646" class="Symbol">=</a> <a id="1648" class="Symbol">{</a><a id="1649" href="Preliminaries.html#1649" class="Bound">A</a> <a id="1651" href="Preliminaries.html#1651" class="Bound">B</a> <a id="1653" class="Symbol">:</a> <a id="1655" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="1658" class="Symbol">}</a> <a id="1660" class="Symbol">{</a><a id="1661" href="Preliminaries.html#1661" class="Bound">f</a> <a id="1663" href="Preliminaries.html#1663" class="Bound">g</a> <a id="1665" class="Symbol">:</a> <a id="1667" href="Preliminaries.html#1649" class="Bound">A</a> <a id="1669" class="Symbol">→</a> <a id="1671" href="Preliminaries.html#1651" class="Bound">B</a><a id="1672" class="Symbol">}</a> <a id="1674" class="Symbol">→</a> <a id="1676" class="Symbol">(∀</a> <a id="1679" href="Preliminaries.html#1679" class="Bound">x</a> <a id="1681" class="Symbol">→</a> <a id="1683" href="Preliminaries.html#1661" class="Bound">f</a> <a id="1685" href="Preliminaries.html#1679" class="Bound">x</a> <a id="1687" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="1689" href="Preliminaries.html#1663" class="Bound">g</a> <a id="1691" href="Preliminaries.html#1679" class="Bound">x</a><a id="1692" class="Symbol">)</a> <a id="1694" class="Symbol">→</a> <a id="1696" href="Preliminaries.html#1661" class="Bound">f</a> <a id="1698" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="1700" href="Preliminaries.html#1663" class="Bound">g</a>

<a id="1703" class="Markup">\end{code}</a><a id="1713" class="Background">

■ More operations and types

</a><a id="1744" class="Markup">\begin{code}</a>

<a id="1758" class="Comment">--</a>
<a id="1761" class="Comment">-- function composition</a>
<a id="1785" class="Comment">--</a>
<a id="_∘_"></a><a id="1788" href="Preliminaries.html#1788" class="Function Operator">_∘_</a> <a id="1792" class="Symbol">:</a> <a id="1794" class="Symbol">{</a><a id="1795" href="Preliminaries.html#1795" class="Bound">A</a> <a id="1797" class="Symbol">:</a> <a id="1799" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="1802" class="Symbol">}</a> <a id="1804" class="Symbol">{</a><a id="1805" href="Preliminaries.html#1805" class="Bound">B</a> <a id="1807" class="Symbol">:</a> <a id="1809" href="Preliminaries.html#1795" class="Bound">A</a> <a id="1811" class="Symbol">→</a> <a id="1813" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="1816" class="Symbol">}</a> <a id="1818" class="Symbol">{</a><a id="1819" href="Preliminaries.html#1819" class="Bound">C</a> <a id="1821" class="Symbol">:</a> <a id="1823" class="Symbol">{</a><a id="1824" href="Preliminaries.html#1824" class="Bound">a</a> <a id="1826" class="Symbol">:</a> <a id="1828" href="Preliminaries.html#1795" class="Bound">A</a><a id="1829" class="Symbol">}</a> <a id="1831" class="Symbol">→</a> <a id="1833" href="Preliminaries.html#1805" class="Bound">B</a> <a id="1835" href="Preliminaries.html#1824" class="Bound">a</a> <a id="1837" class="Symbol">→</a> <a id="1839" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="1842" class="Symbol">}</a>
    <a id="1848" class="Symbol">→</a> <a id="1850" class="Symbol">({</a><a id="1852" href="Preliminaries.html#1852" class="Bound">a</a> <a id="1854" class="Symbol">:</a> <a id="1856" href="Preliminaries.html#1795" class="Bound">A</a><a id="1857" class="Symbol">}</a> <a id="1859" class="Symbol">(</a><a id="1860" href="Preliminaries.html#1860" class="Bound">b</a> <a id="1862" class="Symbol">:</a> <a id="1864" href="Preliminaries.html#1805" class="Bound">B</a> <a id="1866" href="Preliminaries.html#1852" class="Bound">a</a><a id="1867" class="Symbol">)</a> <a id="1869" class="Symbol">→</a> <a id="1871" href="Preliminaries.html#1819" class="Bound">C</a> <a id="1873" href="Preliminaries.html#1860" class="Bound">b</a><a id="1874" class="Symbol">)</a> <a id="1876" class="Symbol">→</a> <a id="1878" class="Symbol">(</a><a id="1879" href="Preliminaries.html#1879" class="Bound">f</a> <a id="1881" class="Symbol">:</a> <a id="1883" class="Symbol">(</a><a id="1884" href="Preliminaries.html#1884" class="Bound">a</a> <a id="1886" class="Symbol">:</a> <a id="1888" href="Preliminaries.html#1795" class="Bound">A</a><a id="1889" class="Symbol">)</a> <a id="1891" class="Symbol">→</a> <a id="1893" href="Preliminaries.html#1805" class="Bound">B</a> <a id="1895" href="Preliminaries.html#1884" class="Bound">a</a><a id="1896" class="Symbol">)</a> <a id="1898" class="Symbol">→</a> <a id="1900" class="Symbol">(</a><a id="1901" href="Preliminaries.html#1901" class="Bound">a</a> <a id="1903" class="Symbol">:</a> <a id="1905" href="Preliminaries.html#1795" class="Bound">A</a><a id="1906" class="Symbol">)</a> <a id="1908" class="Symbol">→</a> <a id="1910" href="Preliminaries.html#1819" class="Bound">C</a> <a id="1912" class="Symbol">(</a><a id="1913" href="Preliminaries.html#1879" class="Bound">f</a> <a id="1915" href="Preliminaries.html#1901" class="Bound">a</a><a id="1916" class="Symbol">)</a>
<a id="1918" href="Preliminaries.html#1918" class="Bound">f</a> <a id="1920" href="Preliminaries.html#1788" class="Function Operator">∘</a> <a id="1922" href="Preliminaries.html#1922" class="Bound">g</a> <a id="1924" class="Symbol">=</a> <a id="1926" class="Symbol">λ</a> <a id="1928" href="Preliminaries.html#1928" class="Bound">a</a> <a id="1930" class="Symbol">→</a> <a id="1932" href="Preliminaries.html#1918" class="Bound">f</a> <a id="1934" class="Symbol">(</a><a id="1935" href="Preliminaries.html#1922" class="Bound">g</a> <a id="1937" href="Preliminaries.html#1928" class="Bound">a</a><a id="1938" class="Symbol">)</a>

<a id="1941" class="Comment">--</a>
<a id="1944" class="Comment">-- (dependent) pairs</a>
<a id="1965" class="Comment">--</a>
<a id="1968" class="Keyword">record</a> <a id="Σ"></a><a id="1975" href="Preliminaries.html#1975" class="Record">Σ</a> <a id="1977" class="Symbol">{</a><a id="1978" href="Preliminaries.html#1978" class="Bound">ℓ</a> <a id="1980" href="Preliminaries.html#1980" class="Bound">ℓ&#39;</a><a id="1982" class="Symbol">}</a> <a id="1984" class="Symbol">{</a><a id="1985" href="Preliminaries.html#1985" class="Bound">A</a> <a id="1987" class="Symbol">:</a> <a id="1989" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1993" href="Preliminaries.html#1978" class="Bound">ℓ</a><a id="1994" class="Symbol">}</a> <a id="1996" class="Symbol">(</a><a id="1997" href="Preliminaries.html#1997" class="Bound">B</a> <a id="1999" class="Symbol">:</a> <a id="2001" href="Preliminaries.html#1985" class="Bound">A</a> <a id="2003" class="Symbol">→</a> <a id="2005" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2009" href="Preliminaries.html#1980" class="Bound">ℓ&#39;</a><a id="2011" class="Symbol">)</a> <a id="2013" class="Symbol">:</a> <a id="2015" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2019" class="Symbol">(</a><a id="2020" href="Preliminaries.html#1978" class="Bound">ℓ</a> <a id="2022" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2024" href="Preliminaries.html#1980" class="Bound">ℓ&#39;</a><a id="2026" class="Symbol">)</a> <a id="2028" class="Keyword">where</a>
 <a id="2035" class="Keyword">constructor</a> <a id="_,_"></a><a id="2047" href="Preliminaries.html#2047" class="InductiveConstructor Operator">_,_</a>
 <a id="2052" class="Keyword">field</a>
  <a id="Σ.pr₁"></a><a id="2060" href="Preliminaries.html#2060" class="Field">pr₁</a> <a id="2064" class="Symbol">:</a> <a id="2066" href="Preliminaries.html#1985" class="Bound">A</a>
  <a id="Σ.pr₂"></a><a id="2070" href="Preliminaries.html#2070" class="Field">pr₂</a> <a id="2074" class="Symbol">:</a> <a id="2076" href="Preliminaries.html#1997" class="Bound">B</a> <a id="2078" href="Preliminaries.html#2060" class="Field">pr₁</a>

<a id="2083" class="Keyword">open</a> <a id="2088" href="Preliminaries.html#1975" class="Module">Σ</a> <a id="2090" class="Keyword">public</a>

<a id="2098" class="Keyword">infixr</a> <a id="2105" class="Number">1</a> <a id="2107" href="Preliminaries.html#2116" class="Function Operator">_×_</a> <a id="2111" href="Preliminaries.html#2047" class="InductiveConstructor Operator">_,_</a>

<a id="_×_"></a><a id="2116" href="Preliminaries.html#2116" class="Function Operator">_×_</a> <a id="2120" class="Symbol">:</a> <a id="2122" class="Symbol">∀</a> <a id="2124" class="Symbol">{</a><a id="2125" href="Preliminaries.html#2125" class="Bound">ℓ</a> <a id="2127" href="Preliminaries.html#2127" class="Bound">ℓ&#39;</a><a id="2129" class="Symbol">}</a> <a id="2131" class="Symbol">→</a> <a id="2133" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2137" href="Preliminaries.html#2125" class="Bound">ℓ</a> <a id="2139" class="Symbol">→</a> <a id="2141" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2145" href="Preliminaries.html#2127" class="Bound">ℓ&#39;</a> <a id="2148" class="Symbol">→</a> <a id="2150" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2154" class="Symbol">(</a><a id="2155" href="Preliminaries.html#2125" class="Bound">ℓ</a> <a id="2157" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2159" href="Preliminaries.html#2127" class="Bound">ℓ&#39;</a><a id="2161" class="Symbol">)</a>
<a id="2163" href="Preliminaries.html#2163" class="Bound">A</a> <a id="2165" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="2167" href="Preliminaries.html#2167" class="Bound">B</a> <a id="2169" class="Symbol">=</a> <a id="2171" href="Preliminaries.html#1975" class="Record">Σ</a> <a id="2173" class="Symbol">\(</a><a id="2175" href="Preliminaries.html#2175" class="Bound">_</a> <a id="2177" class="Symbol">:</a> <a id="2179" href="Preliminaries.html#2163" class="Bound">A</a><a id="2180" class="Symbol">)</a> <a id="2182" class="Symbol">→</a> <a id="2184" href="Preliminaries.html#2167" class="Bound">B</a>

<a id="2187" class="Comment">--</a>
<a id="2190" class="Comment">-- coproduct</a>
<a id="2203" class="Comment">--</a>
<a id="2206" class="Keyword">data</a> <a id="_+_"></a><a id="2211" href="Preliminaries.html#2211" class="Datatype Operator">_+_</a> <a id="2215" class="Symbol">(</a><a id="2216" href="Preliminaries.html#2216" class="Bound">A</a> <a id="2218" href="Preliminaries.html#2218" class="Bound">B</a> <a id="2220" class="Symbol">:</a> <a id="2222" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="2225" class="Symbol">)</a> <a id="2227" class="Symbol">:</a> <a id="2229" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2233" class="Keyword">where</a>
 <a id="_+_.inl"></a><a id="2240" href="Preliminaries.html#2240" class="InductiveConstructor">inl</a> <a id="2244" class="Symbol">:</a> <a id="2246" href="Preliminaries.html#2216" class="Bound">A</a> <a id="2248" class="Symbol">→</a> <a id="2250" href="Preliminaries.html#2216" class="Bound">A</a> <a id="2252" href="Preliminaries.html#2211" class="Datatype Operator">+</a> <a id="2254" href="Preliminaries.html#2218" class="Bound">B</a>
 <a id="_+_.inr"></a><a id="2257" href="Preliminaries.html#2257" class="InductiveConstructor">inr</a> <a id="2261" class="Symbol">:</a> <a id="2263" href="Preliminaries.html#2218" class="Bound">B</a> <a id="2265" class="Symbol">→</a> <a id="2267" href="Preliminaries.html#2216" class="Bound">A</a> <a id="2269" href="Preliminaries.html#2211" class="Datatype Operator">+</a> <a id="2271" href="Preliminaries.html#2218" class="Bound">B</a>

<a id="case"></a><a id="2274" href="Preliminaries.html#2274" class="Function">case</a> <a id="2279" class="Symbol">:</a> <a id="2281" class="Symbol">∀{</a><a id="2283" href="Preliminaries.html#2283" class="Bound">ℓ</a><a id="2284" class="Symbol">}</a> <a id="2286" class="Symbol">{</a><a id="2287" href="Preliminaries.html#2287" class="Bound">A</a> <a id="2289" href="Preliminaries.html#2289" class="Bound">B</a> <a id="2291" class="Symbol">:</a> <a id="2293" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="2296" class="Symbol">}</a> <a id="2298" class="Symbol">{</a><a id="2299" href="Preliminaries.html#2299" class="Bound">C</a> <a id="2301" class="Symbol">:</a> <a id="2303" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2307" href="Preliminaries.html#2283" class="Bound">ℓ</a><a id="2308" class="Symbol">}</a>
     <a id="2315" class="Symbol">→</a> <a id="2317" class="Symbol">(</a><a id="2318" href="Preliminaries.html#2287" class="Bound">A</a> <a id="2320" class="Symbol">→</a> <a id="2322" href="Preliminaries.html#2299" class="Bound">C</a><a id="2323" class="Symbol">)</a> <a id="2325" class="Symbol">→</a> <a id="2327" class="Symbol">(</a><a id="2328" href="Preliminaries.html#2289" class="Bound">B</a> <a id="2330" class="Symbol">→</a> <a id="2332" href="Preliminaries.html#2299" class="Bound">C</a><a id="2333" class="Symbol">)</a> <a id="2335" class="Symbol">→</a> <a id="2337" href="Preliminaries.html#2287" class="Bound">A</a> <a id="2339" href="Preliminaries.html#2211" class="Datatype Operator">+</a> <a id="2341" href="Preliminaries.html#2289" class="Bound">B</a> <a id="2343" class="Symbol">→</a> <a id="2345" href="Preliminaries.html#2299" class="Bound">C</a>
<a id="2347" href="Preliminaries.html#2274" class="Function">case</a> <a id="2352" href="Preliminaries.html#2352" class="Bound">f</a> <a id="2354" href="Preliminaries.html#2354" class="Bound">g</a> <a id="2356" class="Symbol">(</a><a id="2357" href="Preliminaries.html#2240" class="InductiveConstructor">inl</a> <a id="2361" href="Preliminaries.html#2361" class="Bound">a</a><a id="2362" class="Symbol">)</a> <a id="2364" class="Symbol">=</a> <a id="2366" href="Preliminaries.html#2352" class="Bound">f</a> <a id="2368" href="Preliminaries.html#2361" class="Bound">a</a>
<a id="2370" href="Preliminaries.html#2274" class="Function">case</a> <a id="2375" href="Preliminaries.html#2375" class="Bound">f</a> <a id="2377" href="Preliminaries.html#2377" class="Bound">g</a> <a id="2379" class="Symbol">(</a><a id="2380" href="Preliminaries.html#2257" class="InductiveConstructor">inr</a> <a id="2384" href="Preliminaries.html#2384" class="Bound">b</a><a id="2385" class="Symbol">)</a> <a id="2387" class="Symbol">=</a> <a id="2389" href="Preliminaries.html#2377" class="Bound">g</a> <a id="2391" href="Preliminaries.html#2384" class="Bound">b</a>

<a id="2394" class="Comment">--</a>
<a id="2397" class="Comment">-- the empty type</a>
<a id="2415" class="Comment">--</a>
<a id="2418" class="Keyword">data</a> <a id="𝟘"></a><a id="2423" href="Preliminaries.html#2423" class="Datatype">𝟘</a> <a id="2425" class="Symbol">:</a> <a id="2427" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2431" class="Keyword">where</a>

<a id="𝟘-elim"></a><a id="2438" href="Preliminaries.html#2438" class="Function">𝟘-elim</a> <a id="2445" class="Symbol">:</a> <a id="2447" class="Symbol">{</a><a id="2448" href="Preliminaries.html#2448" class="Bound">A</a> <a id="2450" class="Symbol">:</a> <a id="2452" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="2455" class="Symbol">}</a> <a id="2457" class="Symbol">→</a> <a id="2459" href="Preliminaries.html#2423" class="Datatype">𝟘</a> <a id="2461" class="Symbol">→</a> <a id="2463" href="Preliminaries.html#2448" class="Bound">A</a>
<a id="2465" href="Preliminaries.html#2438" class="Function">𝟘-elim</a> <a id="2472" class="Symbol">()</a>

<a id="¬"></a><a id="2476" href="Preliminaries.html#2476" class="Function">¬</a> <a id="2478" class="Symbol">:</a> <a id="2480" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2484" class="Symbol">→</a> <a id="2486" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="2490" href="Preliminaries.html#2476" class="Function">¬</a> <a id="2492" href="Preliminaries.html#2492" class="Bound">A</a> <a id="2494" class="Symbol">=</a> <a id="2496" href="Preliminaries.html#2492" class="Bound">A</a> <a id="2498" class="Symbol">→</a> <a id="2500" href="Preliminaries.html#2423" class="Datatype">𝟘</a>

<a id="2503" class="Comment">--</a>
<a id="2506" class="Comment">-- the unit type</a>
<a id="2523" class="Comment">--</a>
<a id="2526" class="Keyword">data</a> <a id="𝟙"></a><a id="2531" href="Preliminaries.html#2531" class="Datatype">𝟙</a> <a id="2533" class="Symbol">:</a> <a id="2535" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2539" class="Keyword">where</a>
 <a id="𝟙.⋆"></a><a id="2546" href="Preliminaries.html#2546" class="InductiveConstructor">⋆</a> <a id="2548" class="Symbol">:</a> <a id="2550" href="Preliminaries.html#2531" class="Datatype">𝟙</a>

<a id="2553" class="Markup">\end{code}</a><a id="2563" class="Background">

■ Natural numbers

</a><a id="2584" class="Markup">\begin{code}</a>

<a id="2598" class="Keyword">data</a> <a id="ℕ"></a><a id="2603" href="Preliminaries.html#2603" class="Datatype">ℕ</a> <a id="2605" class="Symbol">:</a> <a id="2607" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2611" class="Keyword">where</a>
 <a id="ℕ.zero"></a><a id="2618" href="Preliminaries.html#2618" class="InductiveConstructor">zero</a> <a id="2623" class="Symbol">:</a> <a id="2625" href="Preliminaries.html#2603" class="Datatype">ℕ</a>
 <a id="ℕ.suc"></a><a id="2628" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a>  <a id="2633" class="Symbol">:</a> <a id="2635" href="Preliminaries.html#2603" class="Datatype">ℕ</a> <a id="2637" class="Symbol">→</a> <a id="2639" href="Preliminaries.html#2603" class="Datatype">ℕ</a>

<a id="2642" class="Symbol">{-#</a> <a id="2646" class="Keyword">BUILTIN</a> <a id="2654" class="Keyword">NATURAL</a> <a id="2662" href="Preliminaries.html#2603" class="Datatype">ℕ</a> <a id="2664" class="Symbol">#-}</a>

<a id="rec"></a><a id="2669" href="Preliminaries.html#2669" class="Function">rec</a> <a id="2673" class="Symbol">:</a> <a id="2675" class="Symbol">{</a><a id="2676" href="Preliminaries.html#2676" class="Bound">A</a> <a id="2678" class="Symbol">:</a> <a id="2680" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="2683" class="Symbol">}</a> <a id="2685" class="Symbol">→</a> <a id="2687" href="Preliminaries.html#2676" class="Bound">A</a> <a id="2689" class="Symbol">→</a> <a id="2691" class="Symbol">(</a><a id="2692" href="Preliminaries.html#2603" class="Datatype">ℕ</a> <a id="2694" class="Symbol">→</a> <a id="2696" href="Preliminaries.html#2676" class="Bound">A</a> <a id="2698" class="Symbol">→</a> <a id="2700" href="Preliminaries.html#2676" class="Bound">A</a><a id="2701" class="Symbol">)</a> <a id="2703" class="Symbol">→</a> <a id="2705" href="Preliminaries.html#2603" class="Datatype">ℕ</a> <a id="2707" class="Symbol">→</a> <a id="2709" href="Preliminaries.html#2676" class="Bound">A</a>
<a id="2711" href="Preliminaries.html#2669" class="Function">rec</a> <a id="2715" href="Preliminaries.html#2715" class="Bound">a</a> <a id="2717" href="Preliminaries.html#2717" class="Bound">f</a>  <a id="2720" class="Number">0</a>      <a id="2727" class="Symbol">=</a> <a id="2729" href="Preliminaries.html#2715" class="Bound">a</a>
<a id="2731" href="Preliminaries.html#2669" class="Function">rec</a> <a id="2735" href="Preliminaries.html#2735" class="Bound">a</a> <a id="2737" href="Preliminaries.html#2737" class="Bound">f</a> <a id="2739" class="Symbol">(</a><a id="2740" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="2744" href="Preliminaries.html#2744" class="Bound">n</a><a id="2745" class="Symbol">)</a> <a id="2747" class="Symbol">=</a> <a id="2749" href="Preliminaries.html#2737" class="Bound">f</a> <a id="2751" href="Preliminaries.html#2744" class="Bound">n</a> <a id="2753" class="Symbol">(</a><a id="2754" href="Preliminaries.html#2669" class="Function">rec</a> <a id="2758" href="Preliminaries.html#2735" class="Bound">a</a> <a id="2760" href="Preliminaries.html#2737" class="Bound">f</a> <a id="2762" href="Preliminaries.html#2744" class="Bound">n</a><a id="2763" class="Symbol">)</a>

<a id="ind"></a><a id="2766" href="Preliminaries.html#2766" class="Function">ind</a> <a id="2770" class="Symbol">:</a> <a id="2772" class="Symbol">∀</a> <a id="2774" class="Symbol">{</a><a id="2775" href="Preliminaries.html#2775" class="Bound">ℓ</a><a id="2776" class="Symbol">}</a> <a id="2778" class="Symbol">{</a><a id="2779" href="Preliminaries.html#2779" class="Bound">P</a> <a id="2781" class="Symbol">:</a> <a id="2783" href="Preliminaries.html#2603" class="Datatype">ℕ</a> <a id="2785" class="Symbol">→</a> <a id="2787" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2791" href="Preliminaries.html#2775" class="Bound">ℓ</a><a id="2792" class="Symbol">}</a> <a id="2794" class="Symbol">→</a> <a id="2796" href="Preliminaries.html#2779" class="Bound">P</a> <a id="2798" class="Number">0</a> <a id="2800" class="Symbol">→</a> <a id="2802" class="Symbol">(∀</a> <a id="2805" href="Preliminaries.html#2805" class="Bound">n</a> <a id="2807" class="Symbol">→</a> <a id="2809" href="Preliminaries.html#2779" class="Bound">P</a> <a id="2811" href="Preliminaries.html#2805" class="Bound">n</a> <a id="2813" class="Symbol">→</a> <a id="2815" href="Preliminaries.html#2779" class="Bound">P</a> <a id="2817" class="Symbol">(</a><a id="2818" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="2822" href="Preliminaries.html#2805" class="Bound">n</a><a id="2823" class="Symbol">))</a> <a id="2826" class="Symbol">→</a> <a id="2828" class="Symbol">∀</a> <a id="2830" href="Preliminaries.html#2830" class="Bound">n</a> <a id="2832" class="Symbol">→</a> <a id="2834" href="Preliminaries.html#2779" class="Bound">P</a> <a id="2836" href="Preliminaries.html#2830" class="Bound">n</a>
<a id="2838" href="Preliminaries.html#2766" class="Function">ind</a> <a id="2842" href="Preliminaries.html#2842" class="Bound">p</a> <a id="2844" href="Preliminaries.html#2844" class="Bound">f</a>  <a id="2847" class="Number">0</a>      <a id="2854" class="Symbol">=</a> <a id="2856" href="Preliminaries.html#2842" class="Bound">p</a>
<a id="2858" href="Preliminaries.html#2766" class="Function">ind</a> <a id="2862" href="Preliminaries.html#2862" class="Bound">p</a> <a id="2864" href="Preliminaries.html#2864" class="Bound">f</a> <a id="2866" class="Symbol">(</a><a id="2867" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="2871" href="Preliminaries.html#2871" class="Bound">n</a><a id="2872" class="Symbol">)</a> <a id="2874" class="Symbol">=</a> <a id="2876" href="Preliminaries.html#2864" class="Bound">f</a> <a id="2878" href="Preliminaries.html#2871" class="Bound">n</a> <a id="2880" class="Symbol">(</a><a id="2881" href="Preliminaries.html#2766" class="Function">ind</a> <a id="2885" href="Preliminaries.html#2862" class="Bound">p</a> <a id="2887" href="Preliminaries.html#2864" class="Bound">f</a> <a id="2889" href="Preliminaries.html#2871" class="Bound">n</a><a id="2890" class="Symbol">)</a>

<a id="not-zero-is-suc"></a><a id="2893" href="Preliminaries.html#2893" class="Function">not-zero-is-suc</a> <a id="2909" class="Symbol">:</a> <a id="2911" class="Symbol">{</a><a id="2912" href="Preliminaries.html#2912" class="Bound">n</a> <a id="2914" class="Symbol">:</a> <a id="2916" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="2917" class="Symbol">}</a> <a id="2919" class="Symbol">→</a> <a id="2921" href="Preliminaries.html#2476" class="Function">¬</a> <a id="2923" class="Symbol">(</a><a id="2924" href="Preliminaries.html#2912" class="Bound">n</a> <a id="2926" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="2928" class="Number">0</a><a id="2929" class="Symbol">)</a> <a id="2931" class="Symbol">→</a> <a id="2933" href="Preliminaries.html#1975" class="Record">Σ</a> <a id="2935" class="Symbol">\</a><a id="2936" href="Preliminaries.html#2936" class="Bound">m</a> <a id="2938" class="Symbol">→</a> <a id="2940" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="2944" href="Preliminaries.html#2936" class="Bound">m</a> <a id="2946" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="2948" href="Preliminaries.html#2912" class="Bound">n</a>
<a id="2950" href="Preliminaries.html#2893" class="Function">not-zero-is-suc</a> <a id="2966" class="Symbol">{</a><a id="2967" class="Number">0</a><a id="2968" class="Symbol">}</a>     <a id="2974" href="Preliminaries.html#2974" class="Bound">f</a> <a id="2976" class="Symbol">=</a> <a id="2978" href="Preliminaries.html#2438" class="Function">𝟘-elim</a> <a id="2985" class="Symbol">(</a><a id="2986" href="Preliminaries.html#2974" class="Bound">f</a> <a id="2988" href="Preliminaries.html#825" class="InductiveConstructor">refl</a><a id="2992" class="Symbol">)</a>
<a id="2994" href="Preliminaries.html#2893" class="Function">not-zero-is-suc</a> <a id="3010" class="Symbol">{</a><a id="3011" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="3015" href="Preliminaries.html#3015" class="Bound">n</a><a id="3016" class="Symbol">}</a> <a id="3018" href="Preliminaries.html#3018" class="Bound">f</a> <a id="3020" class="Symbol">=</a> <a id="3022" href="Preliminaries.html#3015" class="Bound">n</a> <a id="3024" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="3026" href="Preliminaries.html#825" class="InductiveConstructor">refl</a>

<a id="3032" class="Keyword">infix</a> <a id="3038" class="Number">5</a> <a id="3040" href="Preliminaries.html#3062" class="Datatype Operator">_≤_</a> <a id="3044" href="Preliminaries.html#3155" class="Function Operator">_&lt;_</a> <a id="3048" href="Preliminaries.html#3159" class="Function Operator">_≥_</a> <a id="3052" href="Preliminaries.html#3163" class="Function Operator">_&gt;_</a>

<a id="3057" class="Keyword">data</a> <a id="_≤_"></a><a id="3062" href="Preliminaries.html#3062" class="Datatype Operator">_≤_</a> <a id="3066" class="Symbol">:</a> <a id="3068" href="Preliminaries.html#2603" class="Datatype">ℕ</a> <a id="3070" class="Symbol">→</a> <a id="3072" href="Preliminaries.html#2603" class="Datatype">ℕ</a> <a id="3074" class="Symbol">→</a> <a id="3076" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3080" class="Keyword">where</a>
 <a id="_≤_.≤zero"></a><a id="3087" href="Preliminaries.html#3087" class="InductiveConstructor">≤zero</a> <a id="3093" class="Symbol">:</a> <a id="3095" class="Symbol">{</a><a id="3096" href="Preliminaries.html#3096" class="Bound">n</a> <a id="3098" class="Symbol">:</a> <a id="3100" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="3101" class="Symbol">}</a> <a id="3103" class="Symbol">→</a> <a id="3105" class="Number">0</a> <a id="3107" href="Preliminaries.html#3062" class="Datatype Operator">≤</a> <a id="3109" href="Preliminaries.html#3096" class="Bound">n</a>
 <a id="_≤_.≤suc"></a><a id="3112" href="Preliminaries.html#3112" class="InductiveConstructor">≤suc</a>  <a id="3118" class="Symbol">:</a> <a id="3120" class="Symbol">{</a><a id="3121" href="Preliminaries.html#3121" class="Bound">n</a> <a id="3123" href="Preliminaries.html#3123" class="Bound">m</a> <a id="3125" class="Symbol">:</a> <a id="3127" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="3128" class="Symbol">}</a> <a id="3130" class="Symbol">→</a> <a id="3132" href="Preliminaries.html#3121" class="Bound">n</a> <a id="3134" href="Preliminaries.html#3062" class="Datatype Operator">≤</a> <a id="3136" href="Preliminaries.html#3123" class="Bound">m</a> <a id="3138" class="Symbol">→</a> <a id="3140" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="3144" href="Preliminaries.html#3121" class="Bound">n</a> <a id="3146" href="Preliminaries.html#3062" class="Datatype Operator">≤</a> <a id="3148" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="3152" href="Preliminaries.html#3123" class="Bound">m</a>

<a id="_&lt;_"></a><a id="3155" href="Preliminaries.html#3155" class="Function Operator">_&lt;_</a> <a id="_≥_"></a><a id="3159" href="Preliminaries.html#3159" class="Function Operator">_≥_</a> <a id="_&gt;_"></a><a id="3163" href="Preliminaries.html#3163" class="Function Operator">_&gt;_</a> <a id="3167" class="Symbol">:</a> <a id="3169" href="Preliminaries.html#2603" class="Datatype">ℕ</a> <a id="3171" class="Symbol">→</a> <a id="3173" href="Preliminaries.html#2603" class="Datatype">ℕ</a> <a id="3175" class="Symbol">→</a> <a id="3177" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="3181" href="Preliminaries.html#3181" class="Bound">n</a> <a id="3183" href="Preliminaries.html#3155" class="Function Operator">&lt;</a> <a id="3185" href="Preliminaries.html#3185" class="Bound">m</a> <a id="3187" class="Symbol">=</a> <a id="3189" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="3193" href="Preliminaries.html#3181" class="Bound">n</a> <a id="3195" href="Preliminaries.html#3062" class="Datatype Operator">≤</a> <a id="3197" href="Preliminaries.html#3185" class="Bound">m</a>
<a id="3199" href="Preliminaries.html#3199" class="Bound">n</a> <a id="3201" href="Preliminaries.html#3159" class="Function Operator">≥</a> <a id="3203" href="Preliminaries.html#3203" class="Bound">m</a> <a id="3205" class="Symbol">=</a> <a id="3207" href="Preliminaries.html#3203" class="Bound">m</a> <a id="3209" href="Preliminaries.html#3062" class="Datatype Operator">≤</a> <a id="3211" href="Preliminaries.html#3199" class="Bound">n</a>
<a id="3213" href="Preliminaries.html#3213" class="Bound">n</a> <a id="3215" href="Preliminaries.html#3163" class="Function Operator">&gt;</a> <a id="3217" href="Preliminaries.html#3217" class="Bound">m</a> <a id="3219" class="Symbol">=</a> <a id="3221" href="Preliminaries.html#3217" class="Bound">m</a> <a id="3223" href="Preliminaries.html#3155" class="Function Operator">&lt;</a> <a id="3225" href="Preliminaries.html#3213" class="Bound">n</a>

<a id="≤refl"></a><a id="3228" href="Preliminaries.html#3228" class="Function">≤refl</a> <a id="3234" class="Symbol">:</a> <a id="3236" class="Symbol">{</a><a id="3237" href="Preliminaries.html#3237" class="Bound">n</a> <a id="3239" class="Symbol">:</a> <a id="3241" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="3242" class="Symbol">}</a> <a id="3244" class="Symbol">→</a> <a id="3246" href="Preliminaries.html#3237" class="Bound">n</a> <a id="3248" href="Preliminaries.html#3062" class="Datatype Operator">≤</a> <a id="3250" href="Preliminaries.html#3237" class="Bound">n</a>
<a id="3252" href="Preliminaries.html#3228" class="Function">≤refl</a> <a id="3258" class="Symbol">{</a><a id="3259" class="Number">0</a><a id="3260" class="Symbol">}</a>     <a id="3266" class="Symbol">=</a> <a id="3268" href="Preliminaries.html#3087" class="InductiveConstructor">≤zero</a>
<a id="3274" href="Preliminaries.html#3228" class="Function">≤refl</a> <a id="3280" class="Symbol">{</a><a id="3281" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="3285" href="Preliminaries.html#3285" class="Bound">n</a><a id="3286" class="Symbol">}</a> <a id="3288" class="Symbol">=</a> <a id="3290" href="Preliminaries.html#3112" class="InductiveConstructor">≤suc</a> <a id="3295" href="Preliminaries.html#3228" class="Function">≤refl</a>

<a id="≤refl&#39;"></a><a id="3302" href="Preliminaries.html#3302" class="Function">≤refl&#39;</a> <a id="3309" class="Symbol">:</a> <a id="3311" class="Symbol">{</a><a id="3312" href="Preliminaries.html#3312" class="Bound">n</a> <a id="3314" href="Preliminaries.html#3314" class="Bound">m</a> <a id="3316" class="Symbol">:</a> <a id="3318" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="3319" class="Symbol">}</a> <a id="3321" class="Symbol">→</a> <a id="3323" href="Preliminaries.html#3312" class="Bound">n</a> <a id="3325" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="3327" href="Preliminaries.html#3314" class="Bound">m</a> <a id="3329" class="Symbol">→</a> <a id="3331" href="Preliminaries.html#3312" class="Bound">n</a> <a id="3333" href="Preliminaries.html#3062" class="Datatype Operator">≤</a> <a id="3335" href="Preliminaries.html#3314" class="Bound">m</a>
<a id="3337" href="Preliminaries.html#3302" class="Function">≤refl&#39;</a> <a id="3344" href="Preliminaries.html#825" class="InductiveConstructor">refl</a> <a id="3349" class="Symbol">=</a> <a id="3351" href="Preliminaries.html#3228" class="Function">≤refl</a>

<a id="≤trans"></a><a id="3358" href="Preliminaries.html#3358" class="Function">≤trans</a> <a id="3365" class="Symbol">:</a> <a id="3367" class="Symbol">{</a><a id="3368" href="Preliminaries.html#3368" class="Bound">n</a> <a id="3370" href="Preliminaries.html#3370" class="Bound">m</a> <a id="3372" href="Preliminaries.html#3372" class="Bound">l</a> <a id="3374" class="Symbol">:</a> <a id="3376" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="3377" class="Symbol">}</a> <a id="3379" class="Symbol">→</a> <a id="3381" href="Preliminaries.html#3368" class="Bound">n</a> <a id="3383" href="Preliminaries.html#3062" class="Datatype Operator">≤</a> <a id="3385" href="Preliminaries.html#3370" class="Bound">m</a> <a id="3387" class="Symbol">→</a> <a id="3389" href="Preliminaries.html#3370" class="Bound">m</a> <a id="3391" href="Preliminaries.html#3062" class="Datatype Operator">≤</a> <a id="3393" href="Preliminaries.html#3372" class="Bound">l</a> <a id="3395" class="Symbol">→</a> <a id="3397" href="Preliminaries.html#3368" class="Bound">n</a> <a id="3399" href="Preliminaries.html#3062" class="Datatype Operator">≤</a> <a id="3401" href="Preliminaries.html#3372" class="Bound">l</a>
<a id="3403" href="Preliminaries.html#3358" class="Function">≤trans</a>  <a id="3411" href="Preliminaries.html#3087" class="InductiveConstructor">≤zero</a>    <a id="3420" class="Symbol">_</a>       <a id="3428" class="Symbol">=</a> <a id="3430" href="Preliminaries.html#3087" class="InductiveConstructor">≤zero</a>
<a id="3436" href="Preliminaries.html#3358" class="Function">≤trans</a> <a id="3443" class="Symbol">(</a><a id="3444" href="Preliminaries.html#3112" class="InductiveConstructor">≤suc</a> <a id="3449" href="Preliminaries.html#3449" class="Bound">r</a><a id="3450" class="Symbol">)</a> <a id="3452" class="Symbol">(</a><a id="3453" href="Preliminaries.html#3112" class="InductiveConstructor">≤suc</a> <a id="3458" href="Preliminaries.html#3458" class="Bound">s</a><a id="3459" class="Symbol">)</a> <a id="3461" class="Symbol">=</a> <a id="3463" href="Preliminaries.html#3112" class="InductiveConstructor">≤suc</a> <a id="3468" class="Symbol">(</a><a id="3469" href="Preliminaries.html#3358" class="Function">≤trans</a> <a id="3476" href="Preliminaries.html#3449" class="Bound">r</a> <a id="3478" href="Preliminaries.html#3458" class="Bound">s</a><a id="3479" class="Symbol">)</a>

<a id="≤-cases"></a><a id="3482" href="Preliminaries.html#3482" class="Function">≤-cases</a> <a id="3490" class="Symbol">:</a> <a id="3492" class="Symbol">{</a><a id="3493" href="Preliminaries.html#3493" class="Bound">n</a> <a id="3495" href="Preliminaries.html#3495" class="Bound">m</a> <a id="3497" class="Symbol">:</a> <a id="3499" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="3500" class="Symbol">}</a> <a id="3502" class="Symbol">→</a> <a id="3504" href="Preliminaries.html#3493" class="Bound">n</a> <a id="3506" href="Preliminaries.html#3062" class="Datatype Operator">≤</a> <a id="3508" href="Preliminaries.html#3495" class="Bound">m</a> <a id="3510" class="Symbol">→</a> <a id="3512" class="Symbol">(</a><a id="3513" href="Preliminaries.html#3493" class="Bound">n</a> <a id="3515" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="3517" href="Preliminaries.html#3495" class="Bound">m</a><a id="3518" class="Symbol">)</a> <a id="3520" href="Preliminaries.html#2211" class="Datatype Operator">+</a> <a id="3522" class="Symbol">(</a><a id="3523" href="Preliminaries.html#3493" class="Bound">n</a> <a id="3525" href="Preliminaries.html#3155" class="Function Operator">&lt;</a> <a id="3527" href="Preliminaries.html#3495" class="Bound">m</a><a id="3528" class="Symbol">)</a>
<a id="3530" href="Preliminaries.html#3482" class="Function">≤-cases</a> <a id="3538" class="Symbol">{</a><a id="3539" class="Number">0</a><a id="3540" class="Symbol">}</a>     <a id="3546" class="Symbol">{</a><a id="3547" class="Number">0</a><a id="3548" class="Symbol">}</a>      <a id="3555" href="Preliminaries.html#3087" class="InductiveConstructor">≤zero</a>   <a id="3563" class="Symbol">=</a> <a id="3565" href="Preliminaries.html#2240" class="InductiveConstructor">inl</a> <a id="3569" href="Preliminaries.html#825" class="InductiveConstructor">refl</a>
<a id="3574" href="Preliminaries.html#3482" class="Function">≤-cases</a> <a id="3582" class="Symbol">{</a><a id="3583" class="Number">0</a><a id="3584" class="Symbol">}</a>     <a id="3590" class="Symbol">{</a><a id="3591" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="3595" href="Preliminaries.html#3595" class="Bound">m</a><a id="3596" class="Symbol">}</a>  <a id="3599" href="Preliminaries.html#3087" class="InductiveConstructor">≤zero</a>   <a id="3607" class="Symbol">=</a> <a id="3609" href="Preliminaries.html#2257" class="InductiveConstructor">inr</a> <a id="3613" class="Symbol">(</a><a id="3614" href="Preliminaries.html#3112" class="InductiveConstructor">≤suc</a> <a id="3619" href="Preliminaries.html#3087" class="InductiveConstructor">≤zero</a><a id="3624" class="Symbol">)</a>
<a id="3626" href="Preliminaries.html#3482" class="Function">≤-cases</a> <a id="3634" class="Symbol">{</a><a id="3635" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="3639" href="Preliminaries.html#3639" class="Bound">n</a><a id="3640" class="Symbol">}</a> <a id="3642" class="Symbol">{</a><a id="3643" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="3647" href="Preliminaries.html#3647" class="Bound">m</a><a id="3648" class="Symbol">}</a> <a id="3650" class="Symbol">(</a><a id="3651" href="Preliminaries.html#3112" class="InductiveConstructor">≤suc</a> <a id="3656" href="Preliminaries.html#3656" class="Bound">r</a><a id="3657" class="Symbol">)</a> <a id="3659" class="Keyword">with</a> <a id="3664" href="Preliminaries.html#3482" class="Function">≤-cases</a> <a id="3672" href="Preliminaries.html#3656" class="Bound">r</a>
<a id="3674" class="Symbol">...</a> <a id="3678" class="Symbol">|</a> <a id="3680" href="Preliminaries.html#2240" class="InductiveConstructor">inl</a> <a id="3684" href="Preliminaries.html#825" class="InductiveConstructor">refl</a> <a id="3689" class="Symbol">=</a> <a id="3691" href="Preliminaries.html#2240" class="InductiveConstructor">inl</a> <a id="3695" href="Preliminaries.html#825" class="InductiveConstructor">refl</a>
<a id="3700" class="Symbol">...</a> <a id="3704" class="Symbol">|</a> <a id="3706" href="Preliminaries.html#2257" class="InductiveConstructor">inr</a> <a id="3710" href="Preliminaries.html#3710" class="Bound">s</a>    <a id="3715" class="Symbol">=</a> <a id="3717" href="Preliminaries.html#2257" class="InductiveConstructor">inr</a> <a id="3721" class="Symbol">(</a><a id="3722" href="Preliminaries.html#3112" class="InductiveConstructor">≤suc</a> <a id="3727" href="Preliminaries.html#3710" class="Bound">s</a><a id="3728" class="Symbol">)</a>

<a id="≤suc&#39;"></a><a id="3731" href="Preliminaries.html#3731" class="Function">≤suc&#39;</a> <a id="3737" class="Symbol">:</a> <a id="3739" class="Symbol">{</a><a id="3740" href="Preliminaries.html#3740" class="Bound">n</a> <a id="3742" href="Preliminaries.html#3742" class="Bound">m</a> <a id="3744" class="Symbol">:</a> <a id="3746" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="3747" class="Symbol">}</a> <a id="3749" class="Symbol">→</a> <a id="3751" href="Preliminaries.html#3740" class="Bound">n</a> <a id="3753" href="Preliminaries.html#3062" class="Datatype Operator">≤</a> <a id="3755" href="Preliminaries.html#3742" class="Bound">m</a> <a id="3757" class="Symbol">→</a> <a id="3759" href="Preliminaries.html#3740" class="Bound">n</a> <a id="3761" href="Preliminaries.html#3062" class="Datatype Operator">≤</a> <a id="3763" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="3767" href="Preliminaries.html#3742" class="Bound">m</a>
<a id="3769" href="Preliminaries.html#3731" class="Function">≤suc&#39;</a>  <a id="3776" href="Preliminaries.html#3087" class="InductiveConstructor">≤zero</a>   <a id="3784" class="Symbol">=</a> <a id="3786" href="Preliminaries.html#3087" class="InductiveConstructor">≤zero</a>
<a id="3792" href="Preliminaries.html#3731" class="Function">≤suc&#39;</a> <a id="3798" class="Symbol">(</a><a id="3799" href="Preliminaries.html#3112" class="InductiveConstructor">≤suc</a> <a id="3804" href="Preliminaries.html#3804" class="Bound">r</a><a id="3805" class="Symbol">)</a> <a id="3807" class="Symbol">=</a> <a id="3809" href="Preliminaries.html#3112" class="InductiveConstructor">≤suc</a> <a id="3814" class="Symbol">(</a><a id="3815" href="Preliminaries.html#3731" class="Function">≤suc&#39;</a> <a id="3821" href="Preliminaries.html#3804" class="Bound">r</a><a id="3822" class="Symbol">)</a>

<a id="≤-pred"></a><a id="3825" href="Preliminaries.html#3825" class="Function">≤-pred</a> <a id="3832" class="Symbol">:</a> <a id="3834" class="Symbol">{</a><a id="3835" href="Preliminaries.html#3835" class="Bound">n</a> <a id="3837" href="Preliminaries.html#3837" class="Bound">m</a> <a id="3839" class="Symbol">:</a> <a id="3841" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="3842" class="Symbol">}</a> <a id="3844" class="Symbol">→</a> <a id="3846" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="3850" href="Preliminaries.html#3835" class="Bound">n</a> <a id="3852" href="Preliminaries.html#3062" class="Datatype Operator">≤</a> <a id="3854" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="3858" href="Preliminaries.html#3837" class="Bound">m</a> <a id="3860" class="Symbol">→</a> <a id="3862" href="Preliminaries.html#3835" class="Bound">n</a> <a id="3864" href="Preliminaries.html#3062" class="Datatype Operator">≤</a> <a id="3866" href="Preliminaries.html#3837" class="Bound">m</a>
<a id="3868" href="Preliminaries.html#3825" class="Function">≤-pred</a> <a id="3875" class="Symbol">(</a><a id="3876" href="Preliminaries.html#3112" class="InductiveConstructor">≤suc</a> <a id="3881" href="Preliminaries.html#3881" class="Bound">r</a><a id="3882" class="Symbol">)</a> <a id="3884" class="Symbol">=</a> <a id="3886" href="Preliminaries.html#3881" class="Bound">r</a>

<a id="suc≰zero"></a><a id="3889" href="Preliminaries.html#3889" class="Function">suc≰zero</a> <a id="3898" class="Symbol">:</a> <a id="3900" class="Symbol">{</a><a id="3901" href="Preliminaries.html#3901" class="Bound">n</a> <a id="3903" class="Symbol">:</a> <a id="3905" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="3906" class="Symbol">}</a> <a id="3908" class="Symbol">→</a> <a id="3910" href="Preliminaries.html#2476" class="Function">¬</a> <a id="3912" class="Symbol">(</a><a id="3913" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="3917" href="Preliminaries.html#3901" class="Bound">n</a> <a id="3919" href="Preliminaries.html#3062" class="Datatype Operator">≤</a> <a id="3921" class="Number">0</a><a id="3922" class="Symbol">)</a>
<a id="3924" href="Preliminaries.html#3889" class="Function">suc≰zero</a> <a id="3933" class="Symbol">()</a>

<a id="3937" class="Markup">\end{code}</a><a id="3947" class="Background">

■ Infinite sequences

</a><a id="3971" class="Markup">\begin{code}</a>

<a id="_ᴺ"></a><a id="3985" href="Preliminaries.html#3985" class="Function Operator">_ᴺ</a> <a id="3988" class="Symbol">:</a> <a id="3990" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3994" class="Symbol">→</a> <a id="3996" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="4000" href="Preliminaries.html#4000" class="Bound">A</a> <a id="4002" href="Preliminaries.html#3985" class="Function Operator">ᴺ</a> <a id="4004" class="Symbol">=</a> <a id="4006" href="Preliminaries.html#2603" class="Datatype">ℕ</a> <a id="4008" class="Symbol">→</a> <a id="4010" href="Preliminaries.html#4000" class="Bound">A</a>

<a id="ℕᴺ"></a><a id="4013" href="Preliminaries.html#4013" class="Function">ℕᴺ</a> <a id="4016" class="Symbol">:</a> <a id="4018" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="4022" href="Preliminaries.html#4013" class="Function">ℕᴺ</a> <a id="4025" class="Symbol">=</a> <a id="4027" href="Preliminaries.html#2603" class="Datatype">ℕ</a> <a id="4029" href="Preliminaries.html#3985" class="Function Operator">ᴺ</a>

<a id="0ʷ"></a><a id="4032" href="Preliminaries.html#4032" class="Function">0ʷ</a> <a id="4035" class="Symbol">:</a> <a id="4037" href="Preliminaries.html#4013" class="Function">ℕᴺ</a>
<a id="4040" href="Preliminaries.html#4032" class="Function">0ʷ</a> <a id="4043" class="Symbol">=</a> <a id="4045" class="Symbol">λ</a> <a id="4047" href="Preliminaries.html#4047" class="Bound">i</a> <a id="4049" class="Symbol">→</a> <a id="4051" class="Number">0</a>

<a id="4054" class="Keyword">infixr</a> <a id="4061" class="Number">30</a> <a id="4064" href="Preliminaries.html#4069" class="Function Operator">_✶_</a>

<a id="_✶_"></a><a id="4069" href="Preliminaries.html#4069" class="Function Operator">_✶_</a> <a id="4073" class="Symbol">:</a> <a id="4075" class="Symbol">{</a><a id="4076" href="Preliminaries.html#4076" class="Bound">A</a> <a id="4078" class="Symbol">:</a> <a id="4080" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="4083" class="Symbol">}</a> <a id="4085" class="Symbol">→</a> <a id="4087" href="Preliminaries.html#4076" class="Bound">A</a> <a id="4089" class="Symbol">→</a> <a id="4091" href="Preliminaries.html#4076" class="Bound">A</a> <a id="4093" href="Preliminaries.html#3985" class="Function Operator">ᴺ</a> <a id="4095" class="Symbol">→</a> <a id="4097" href="Preliminaries.html#4076" class="Bound">A</a> <a id="4099" href="Preliminaries.html#3985" class="Function Operator">ᴺ</a>
<a id="4101" href="Preliminaries.html#4101" class="Bound">a</a> <a id="4103" href="Preliminaries.html#4069" class="Function Operator">✶</a> <a id="4105" href="Preliminaries.html#4105" class="Bound">u</a> <a id="4107" class="Symbol">=</a> <a id="4109" href="Preliminaries.html#2669" class="Function">rec</a> <a id="4113" href="Preliminaries.html#4101" class="Bound">a</a> <a id="4115" class="Symbol">(λ</a> <a id="4118" href="Preliminaries.html#4118" class="Bound">i</a> <a id="4120" href="Preliminaries.html#4120" class="Bound">_</a> <a id="4122" class="Symbol">→</a> <a id="4124" href="Preliminaries.html#4105" class="Bound">u</a> <a id="4126" href="Preliminaries.html#4118" class="Bound">i</a><a id="4127" class="Symbol">)</a>
<a id="4129" class="Comment">-- (a ✶ u)  0      = a</a>
<a id="4152" class="Comment">-- (a ✶ u) (suc i) = u i</a>

<a id="head"></a><a id="4178" href="Preliminaries.html#4178" class="Function">head</a> <a id="4183" class="Symbol">:</a> <a id="4185" class="Symbol">{</a><a id="4186" href="Preliminaries.html#4186" class="Bound">A</a> <a id="4188" class="Symbol">:</a> <a id="4190" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="4193" class="Symbol">}</a> <a id="4195" class="Symbol">→</a> <a id="4197" href="Preliminaries.html#4186" class="Bound">A</a> <a id="4199" href="Preliminaries.html#3985" class="Function Operator">ᴺ</a> <a id="4201" class="Symbol">→</a> <a id="4203" href="Preliminaries.html#4186" class="Bound">A</a>
<a id="4205" href="Preliminaries.html#4178" class="Function">head</a> <a id="4210" href="Preliminaries.html#4210" class="Bound">α</a> <a id="4212" class="Symbol">=</a> <a id="4214" href="Preliminaries.html#4210" class="Bound">α</a> <a id="4216" class="Number">0</a>

<a id="tail"></a><a id="4219" href="Preliminaries.html#4219" class="Function">tail</a> <a id="4224" class="Symbol">:</a> <a id="4226" class="Symbol">{</a><a id="4227" href="Preliminaries.html#4227" class="Bound">A</a> <a id="4229" class="Symbol">:</a> <a id="4231" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="4234" class="Symbol">}</a> <a id="4236" class="Symbol">→</a> <a id="4238" href="Preliminaries.html#4227" class="Bound">A</a> <a id="4240" href="Preliminaries.html#3985" class="Function Operator">ᴺ</a> <a id="4242" class="Symbol">→</a> <a id="4244" href="Preliminaries.html#4227" class="Bound">A</a> <a id="4246" href="Preliminaries.html#3985" class="Function Operator">ᴺ</a>
<a id="4248" href="Preliminaries.html#4219" class="Function">tail</a> <a id="4253" href="Preliminaries.html#4253" class="Bound">α</a> <a id="4255" href="Preliminaries.html#4255" class="Bound">i</a> <a id="4257" class="Symbol">=</a> <a id="4259" href="Preliminaries.html#4253" class="Bound">α</a> <a id="4261" class="Symbol">(</a><a id="4262" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="4266" href="Preliminaries.html#4255" class="Bound">i</a><a id="4267" class="Symbol">)</a>

<a id="4270" class="Keyword">data</a> <a id="_≡[_]_"></a><a id="4275" href="Preliminaries.html#4275" class="Datatype Operator">_≡[_]_</a> <a id="4282" class="Symbol">{</a><a id="4283" href="Preliminaries.html#4283" class="Bound">A</a> <a id="4285" class="Symbol">:</a> <a id="4287" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="4290" class="Symbol">}</a> <a id="4292" class="Symbol">:</a> <a id="4294" href="Preliminaries.html#4283" class="Bound">A</a> <a id="4296" href="Preliminaries.html#3985" class="Function Operator">ᴺ</a> <a id="4298" class="Symbol">→</a> <a id="4300" href="Preliminaries.html#2603" class="Datatype">ℕ</a> <a id="4302" class="Symbol">→</a> <a id="4304" href="Preliminaries.html#4283" class="Bound">A</a> <a id="4306" href="Preliminaries.html#3985" class="Function Operator">ᴺ</a> <a id="4308" class="Symbol">→</a> <a id="4310" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4314" class="Keyword">where</a>
 <a id="_≡[_]_.≡[zero]"></a><a id="4321" href="Preliminaries.html#4321" class="InductiveConstructor">≡[zero]</a> <a id="4329" class="Symbol">:</a> <a id="4331" class="Symbol">{</a><a id="4332" href="Preliminaries.html#4332" class="Bound">α</a> <a id="4334" href="Preliminaries.html#4334" class="Bound">β</a> <a id="4336" class="Symbol">:</a> <a id="4338" href="Preliminaries.html#4283" class="Bound">A</a> <a id="4340" href="Preliminaries.html#3985" class="Function Operator">ᴺ</a><a id="4341" class="Symbol">}</a> <a id="4343" class="Symbol">→</a> <a id="4345" href="Preliminaries.html#4332" class="Bound">α</a> <a id="4347" href="Preliminaries.html#4275" class="Datatype Operator">≡[</a> <a id="4350" class="Number">0</a> <a id="4352" href="Preliminaries.html#4275" class="Datatype Operator">]</a> <a id="4354" href="Preliminaries.html#4334" class="Bound">β</a>
 <a id="_≡[_]_.≡[suc]"></a><a id="4357" href="Preliminaries.html#4357" class="InductiveConstructor">≡[suc]</a>  <a id="4365" class="Symbol">:</a> <a id="4367" class="Symbol">{</a><a id="4368" href="Preliminaries.html#4368" class="Bound">α</a> <a id="4370" href="Preliminaries.html#4370" class="Bound">β</a> <a id="4372" class="Symbol">:</a> <a id="4374" href="Preliminaries.html#4283" class="Bound">A</a> <a id="4376" href="Preliminaries.html#3985" class="Function Operator">ᴺ</a><a id="4377" class="Symbol">}</a> <a id="4379" class="Symbol">{</a><a id="4380" href="Preliminaries.html#4380" class="Bound">n</a> <a id="4382" class="Symbol">:</a> <a id="4384" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="4385" class="Symbol">}</a> <a id="4387" class="Symbol">→</a> <a id="4389" href="Preliminaries.html#4178" class="Function">head</a> <a id="4394" href="Preliminaries.html#4368" class="Bound">α</a> <a id="4396" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="4398" href="Preliminaries.html#4178" class="Function">head</a> <a id="4403" href="Preliminaries.html#4370" class="Bound">β</a> <a id="4405" class="Symbol">→</a> <a id="4407" href="Preliminaries.html#4219" class="Function">tail</a> <a id="4412" href="Preliminaries.html#4368" class="Bound">α</a> <a id="4414" href="Preliminaries.html#4275" class="Datatype Operator">≡[</a> <a id="4417" href="Preliminaries.html#4380" class="Bound">n</a> <a id="4419" href="Preliminaries.html#4275" class="Datatype Operator">]</a> <a id="4421" href="Preliminaries.html#4219" class="Function">tail</a> <a id="4426" href="Preliminaries.html#4370" class="Bound">β</a> <a id="4428" class="Symbol">→</a> <a id="4430" href="Preliminaries.html#4368" class="Bound">α</a> <a id="4432" href="Preliminaries.html#4275" class="Datatype Operator">≡[</a> <a id="4435" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="4439" href="Preliminaries.html#4380" class="Bound">n</a> <a id="4441" href="Preliminaries.html#4275" class="Datatype Operator">]</a> <a id="4443" href="Preliminaries.html#4370" class="Bound">β</a>

<a id="≡[≤]"></a><a id="4446" href="Preliminaries.html#4446" class="Function">≡[≤]</a> <a id="4451" class="Symbol">:</a> <a id="4453" class="Symbol">{</a><a id="4454" href="Preliminaries.html#4454" class="Bound">A</a> <a id="4456" class="Symbol">:</a> <a id="4458" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="4461" class="Symbol">}</a> <a id="4463" class="Symbol">{</a><a id="4464" href="Preliminaries.html#4464" class="Bound">α</a> <a id="4466" href="Preliminaries.html#4466" class="Bound">β</a> <a id="4468" class="Symbol">:</a> <a id="4470" href="Preliminaries.html#4454" class="Bound">A</a> <a id="4472" href="Preliminaries.html#3985" class="Function Operator">ᴺ</a><a id="4473" class="Symbol">}</a> <a id="4475" class="Symbol">{</a><a id="4476" href="Preliminaries.html#4476" class="Bound">n</a> <a id="4478" href="Preliminaries.html#4478" class="Bound">m</a> <a id="4480" class="Symbol">:</a> <a id="4482" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="4483" class="Symbol">}</a>
     <a id="4490" class="Symbol">→</a> <a id="4492" href="Preliminaries.html#4464" class="Bound">α</a> <a id="4494" href="Preliminaries.html#4275" class="Datatype Operator">≡[</a> <a id="4497" href="Preliminaries.html#4476" class="Bound">n</a> <a id="4499" href="Preliminaries.html#4275" class="Datatype Operator">]</a> <a id="4501" href="Preliminaries.html#4466" class="Bound">β</a> <a id="4503" class="Symbol">→</a> <a id="4505" href="Preliminaries.html#4478" class="Bound">m</a> <a id="4507" href="Preliminaries.html#3062" class="Datatype Operator">≤</a> <a id="4509" href="Preliminaries.html#4476" class="Bound">n</a> <a id="4511" class="Symbol">→</a> <a id="4513" href="Preliminaries.html#4464" class="Bound">α</a> <a id="4515" href="Preliminaries.html#4275" class="Datatype Operator">≡[</a> <a id="4518" href="Preliminaries.html#4478" class="Bound">m</a> <a id="4520" href="Preliminaries.html#4275" class="Datatype Operator">]</a> <a id="4522" href="Preliminaries.html#4466" class="Bound">β</a>
<a id="4524" href="Preliminaries.html#4446" class="Function">≡[≤]</a>  <a id="4530" href="Preliminaries.html#4530" class="Bound">en</a>            <a id="4544" href="Preliminaries.html#3087" class="InductiveConstructor">≤zero</a>   <a id="4552" class="Symbol">=</a> <a id="4554" href="Preliminaries.html#4321" class="InductiveConstructor">≡[zero]</a>
<a id="4562" href="Preliminaries.html#4446" class="Function">≡[≤]</a> <a id="4567" class="Symbol">(</a><a id="4568" href="Preliminaries.html#4357" class="InductiveConstructor">≡[suc]</a> <a id="4575" href="Preliminaries.html#4575" class="Bound">e</a> <a id="4577" href="Preliminaries.html#4577" class="Bound">en</a><a id="4579" class="Symbol">)</a> <a id="4581" class="Symbol">(</a><a id="4582" href="Preliminaries.html#3112" class="InductiveConstructor">≤suc</a> <a id="4587" href="Preliminaries.html#4587" class="Bound">r</a><a id="4588" class="Symbol">)</a> <a id="4590" class="Symbol">=</a> <a id="4592" href="Preliminaries.html#4357" class="InductiveConstructor">≡[suc]</a> <a id="4599" href="Preliminaries.html#4575" class="Bound">e</a> <a id="4601" class="Symbol">(</a><a id="4602" href="Preliminaries.html#4446" class="Function">≡[≤]</a> <a id="4607" href="Preliminaries.html#4577" class="Bound">en</a> <a id="4610" href="Preliminaries.html#4587" class="Bound">r</a><a id="4611" class="Symbol">)</a>

<a id="≡[]-&lt;"></a><a id="4614" href="Preliminaries.html#4614" class="Function">≡[]-&lt;</a> <a id="4620" class="Symbol">:</a> <a id="4622" class="Symbol">{</a><a id="4623" href="Preliminaries.html#4623" class="Bound">A</a> <a id="4625" class="Symbol">:</a> <a id="4627" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="4630" class="Symbol">}</a> <a id="4632" class="Symbol">{</a><a id="4633" href="Preliminaries.html#4633" class="Bound">α</a> <a id="4635" href="Preliminaries.html#4635" class="Bound">β</a> <a id="4637" class="Symbol">:</a> <a id="4639" href="Preliminaries.html#4623" class="Bound">A</a> <a id="4641" href="Preliminaries.html#3985" class="Function Operator">ᴺ</a><a id="4642" class="Symbol">}</a> <a id="4644" class="Symbol">{</a><a id="4645" href="Preliminaries.html#4645" class="Bound">n</a> <a id="4647" href="Preliminaries.html#4647" class="Bound">i</a> <a id="4649" class="Symbol">:</a> <a id="4651" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="4652" class="Symbol">}</a>
      <a id="4660" class="Symbol">→</a> <a id="4662" href="Preliminaries.html#4633" class="Bound">α</a> <a id="4664" href="Preliminaries.html#4275" class="Datatype Operator">≡[</a> <a id="4667" href="Preliminaries.html#4645" class="Bound">n</a> <a id="4669" href="Preliminaries.html#4275" class="Datatype Operator">]</a> <a id="4671" href="Preliminaries.html#4635" class="Bound">β</a> <a id="4673" class="Symbol">→</a> <a id="4675" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="4679" href="Preliminaries.html#4647" class="Bound">i</a> <a id="4681" href="Preliminaries.html#3062" class="Datatype Operator">≤</a> <a id="4683" href="Preliminaries.html#4645" class="Bound">n</a> <a id="4685" class="Symbol">→</a> <a id="4687" href="Preliminaries.html#4633" class="Bound">α</a> <a id="4689" href="Preliminaries.html#4647" class="Bound">i</a> <a id="4691" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="4693" href="Preliminaries.html#4635" class="Bound">β</a> <a id="4695" href="Preliminaries.html#4647" class="Bound">i</a>
<a id="4697" href="Preliminaries.html#4614" class="Function">≡[]-&lt;</a> <a id="4703" class="Symbol">(</a><a id="4704" href="Preliminaries.html#4357" class="InductiveConstructor">≡[suc]</a> <a id="4711" href="Preliminaries.html#4711" class="Bound">e</a> <a id="4713" href="Preliminaries.html#4713" class="Bound">en</a><a id="4715" class="Symbol">)</a> <a id="4717" class="Symbol">(</a><a id="4718" href="Preliminaries.html#3112" class="InductiveConstructor">≤suc</a> <a id="4723" href="Preliminaries.html#3087" class="InductiveConstructor">≤zero</a><a id="4728" class="Symbol">)</a>    <a id="4733" class="Symbol">=</a> <a id="4735" href="Preliminaries.html#4711" class="Bound">e</a>
<a id="4737" href="Preliminaries.html#4614" class="Function">≡[]-&lt;</a> <a id="4743" class="Symbol">(</a><a id="4744" href="Preliminaries.html#4357" class="InductiveConstructor">≡[suc]</a> <a id="4751" href="Preliminaries.html#4751" class="Bound">e</a> <a id="4753" href="Preliminaries.html#4753" class="Bound">en</a><a id="4755" class="Symbol">)</a> <a id="4757" class="Symbol">(</a><a id="4758" href="Preliminaries.html#3112" class="InductiveConstructor">≤suc</a> <a id="4763" class="Symbol">(</a><a id="4764" href="Preliminaries.html#3112" class="InductiveConstructor">≤suc</a> <a id="4769" href="Preliminaries.html#4769" class="Bound">r</a><a id="4770" class="Symbol">))</a> <a id="4773" class="Symbol">=</a> <a id="4775" href="Preliminaries.html#4614" class="Function">≡[]-&lt;</a> <a id="4781" href="Preliminaries.html#4753" class="Bound">en</a> <a id="4784" class="Symbol">(</a><a id="4785" href="Preliminaries.html#3112" class="InductiveConstructor">≤suc</a> <a id="4790" href="Preliminaries.html#4769" class="Bound">r</a><a id="4791" class="Symbol">)</a>

<a id="≡[]-refl"></a><a id="4794" href="Preliminaries.html#4794" class="Function">≡[]-refl</a> <a id="4803" class="Symbol">:</a> <a id="4805" class="Symbol">{</a><a id="4806" href="Preliminaries.html#4806" class="Bound">n</a> <a id="4808" class="Symbol">:</a> <a id="4810" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="4811" class="Symbol">}</a> <a id="4813" class="Symbol">{</a><a id="4814" href="Preliminaries.html#4814" class="Bound">A</a> <a id="4816" class="Symbol">:</a> <a id="4818" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="4821" class="Symbol">}</a> <a id="4823" class="Symbol">{</a><a id="4824" href="Preliminaries.html#4824" class="Bound">α</a> <a id="4826" class="Symbol">:</a> <a id="4828" href="Preliminaries.html#4814" class="Bound">A</a> <a id="4830" href="Preliminaries.html#3985" class="Function Operator">ᴺ</a><a id="4831" class="Symbol">}</a>
         <a id="4842" class="Symbol">→</a> <a id="4844" href="Preliminaries.html#4824" class="Bound">α</a> <a id="4846" href="Preliminaries.html#4275" class="Datatype Operator">≡[</a> <a id="4849" href="Preliminaries.html#4806" class="Bound">n</a> <a id="4851" href="Preliminaries.html#4275" class="Datatype Operator">]</a> <a id="4853" href="Preliminaries.html#4824" class="Bound">α</a>
<a id="4855" href="Preliminaries.html#4794" class="Function">≡[]-refl</a> <a id="4864" class="Symbol">{</a><a id="4865" class="Number">0</a><a id="4866" class="Symbol">}</a>     <a id="4872" class="Symbol">=</a> <a id="4874" href="Preliminaries.html#4321" class="InductiveConstructor">≡[zero]</a>
<a id="4882" href="Preliminaries.html#4794" class="Function">≡[]-refl</a> <a id="4891" class="Symbol">{</a><a id="4892" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="4896" href="Preliminaries.html#4896" class="Bound">n</a><a id="4897" class="Symbol">}</a> <a id="4899" class="Symbol">=</a> <a id="4901" href="Preliminaries.html#4357" class="InductiveConstructor">≡[suc]</a> <a id="4908" href="Preliminaries.html#825" class="InductiveConstructor">refl</a> <a id="4913" href="Preliminaries.html#4794" class="Function">≡[]-refl</a>

<a id="drop"></a><a id="4923" href="Preliminaries.html#4923" class="Function">drop</a> <a id="4928" class="Symbol">:</a> <a id="4930" class="Symbol">{</a><a id="4931" href="Preliminaries.html#4931" class="Bound">A</a> <a id="4933" class="Symbol">:</a> <a id="4935" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="4938" class="Symbol">}</a> <a id="4940" class="Symbol">→</a> <a id="4942" href="Preliminaries.html#2603" class="Datatype">ℕ</a> <a id="4944" class="Symbol">→</a> <a id="4946" href="Preliminaries.html#4931" class="Bound">A</a> <a id="4948" href="Preliminaries.html#3985" class="Function Operator">ᴺ</a> <a id="4950" class="Symbol">→</a> <a id="4952" href="Preliminaries.html#4931" class="Bound">A</a> <a id="4954" href="Preliminaries.html#3985" class="Function Operator">ᴺ</a>
<a id="4956" href="Preliminaries.html#4923" class="Function">drop</a> <a id="4961" class="Number">0</a>       <a id="4969" href="Preliminaries.html#4969" class="Bound">α</a> <a id="4971" class="Symbol">=</a> <a id="4973" href="Preliminaries.html#4969" class="Bound">α</a>
<a id="4975" href="Preliminaries.html#4923" class="Function">drop</a> <a id="4980" class="Symbol">(</a><a id="4981" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="4985" href="Preliminaries.html#4985" class="Bound">n</a><a id="4986" class="Symbol">)</a> <a id="4988" href="Preliminaries.html#4988" class="Bound">α</a> <a id="4990" class="Symbol">=</a> <a id="4992" href="Preliminaries.html#4923" class="Function">drop</a> <a id="4997" href="Preliminaries.html#4985" class="Bound">n</a> <a id="4999" class="Symbol">(</a><a id="5000" href="Preliminaries.html#4219" class="Function">tail</a> <a id="5005" href="Preliminaries.html#4988" class="Bound">α</a><a id="5006" class="Symbol">)</a>

<a id="drop-head"></a><a id="5009" href="Preliminaries.html#5009" class="Function">drop-head</a> <a id="5019" class="Symbol">:</a> <a id="5021" class="Symbol">{</a><a id="5022" href="Preliminaries.html#5022" class="Bound">A</a> <a id="5024" class="Symbol">:</a> <a id="5026" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="5029" class="Symbol">}</a> <a id="5031" class="Symbol">(</a><a id="5032" href="Preliminaries.html#5032" class="Bound">n</a> <a id="5034" class="Symbol">:</a> <a id="5036" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="5037" class="Symbol">)</a> <a id="5039" class="Symbol">(</a><a id="5040" href="Preliminaries.html#5040" class="Bound">α</a> <a id="5042" class="Symbol">:</a> <a id="5044" href="Preliminaries.html#5022" class="Bound">A</a> <a id="5046" href="Preliminaries.html#3985" class="Function Operator">ᴺ</a><a id="5047" class="Symbol">)</a> <a id="5049" class="Symbol">→</a> <a id="5051" href="Preliminaries.html#4178" class="Function">head</a> <a id="5056" class="Symbol">(</a><a id="5057" href="Preliminaries.html#4923" class="Function">drop</a> <a id="5062" href="Preliminaries.html#5032" class="Bound">n</a> <a id="5064" href="Preliminaries.html#5040" class="Bound">α</a><a id="5065" class="Symbol">)</a> <a id="5067" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="5069" href="Preliminaries.html#5040" class="Bound">α</a> <a id="5071" href="Preliminaries.html#5032" class="Bound">n</a>
<a id="5073" href="Preliminaries.html#5009" class="Function">drop-head</a> <a id="5083" class="Number">0</a>       <a id="5091" href="Preliminaries.html#5091" class="Bound">α</a> <a id="5093" class="Symbol">=</a> <a id="5095" href="Preliminaries.html#825" class="InductiveConstructor">refl</a>
<a id="5100" href="Preliminaries.html#5009" class="Function">drop-head</a> <a id="5110" class="Symbol">(</a><a id="5111" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="5115" href="Preliminaries.html#5115" class="Bound">n</a><a id="5116" class="Symbol">)</a> <a id="5118" href="Preliminaries.html#5118" class="Bound">α</a> <a id="5120" class="Symbol">=</a> <a id="5122" href="Preliminaries.html#5009" class="Function">drop-head</a> <a id="5132" href="Preliminaries.html#5115" class="Bound">n</a> <a id="5134" class="Symbol">(</a><a id="5135" href="Preliminaries.html#4219" class="Function">tail</a> <a id="5140" href="Preliminaries.html#5118" class="Bound">α</a><a id="5141" class="Symbol">)</a>

<a id="drop-agreement"></a><a id="5144" href="Preliminaries.html#5144" class="Function">drop-agreement</a> <a id="5159" class="Symbol">:</a> <a id="5161" class="Symbol">{</a><a id="5162" href="Preliminaries.html#5162" class="Bound">A</a> <a id="5164" class="Symbol">:</a> <a id="5166" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="5169" class="Symbol">}</a> <a id="5171" class="Symbol">(</a><a id="5172" href="Preliminaries.html#5172" class="Bound">k</a> <a id="5174" class="Symbol">:</a> <a id="5176" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="5177" class="Symbol">)</a> <a id="5179" class="Symbol">{</a><a id="5180" href="Preliminaries.html#5180" class="Bound">m</a> <a id="5182" class="Symbol">:</a> <a id="5184" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="5185" class="Symbol">}</a> <a id="5187" class="Symbol">{</a><a id="5188" href="Preliminaries.html#5188" class="Bound">α</a> <a id="5190" href="Preliminaries.html#5190" class="Bound">β</a> <a id="5192" class="Symbol">:</a> <a id="5194" href="Preliminaries.html#5162" class="Bound">A</a> <a id="5196" href="Preliminaries.html#3985" class="Function Operator">ᴺ</a><a id="5197" class="Symbol">}</a>
               <a id="5214" class="Symbol">→</a> <a id="5216" href="Preliminaries.html#4219" class="Function">tail</a> <a id="5221" class="Symbol">(</a><a id="5222" href="Preliminaries.html#4923" class="Function">drop</a> <a id="5227" href="Preliminaries.html#5172" class="Bound">k</a> <a id="5229" href="Preliminaries.html#5188" class="Bound">α</a><a id="5230" class="Symbol">)</a> <a id="5232" href="Preliminaries.html#4275" class="Datatype Operator">≡[</a> <a id="5235" href="Preliminaries.html#5180" class="Bound">m</a> <a id="5237" href="Preliminaries.html#4275" class="Datatype Operator">]</a> <a id="5239" href="Preliminaries.html#4219" class="Function">tail</a> <a id="5244" class="Symbol">(</a><a id="5245" href="Preliminaries.html#4923" class="Function">drop</a> <a id="5250" href="Preliminaries.html#5172" class="Bound">k</a> <a id="5252" href="Preliminaries.html#5190" class="Bound">β</a><a id="5253" class="Symbol">)</a>
               <a id="5270" class="Symbol">→</a> <a id="5272" href="Preliminaries.html#4923" class="Function">drop</a> <a id="5277" class="Symbol">(</a><a id="5278" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="5282" href="Preliminaries.html#5172" class="Bound">k</a><a id="5283" class="Symbol">)</a> <a id="5285" href="Preliminaries.html#5188" class="Bound">α</a> <a id="5287" href="Preliminaries.html#4275" class="Datatype Operator">≡[</a> <a id="5290" href="Preliminaries.html#5180" class="Bound">m</a> <a id="5292" href="Preliminaries.html#4275" class="Datatype Operator">]</a> <a id="5294" href="Preliminaries.html#4923" class="Function">drop</a> <a id="5299" class="Symbol">(</a><a id="5300" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="5304" href="Preliminaries.html#5172" class="Bound">k</a><a id="5305" class="Symbol">)</a> <a id="5307" href="Preliminaries.html#5190" class="Bound">β</a>
<a id="5309" href="Preliminaries.html#5144" class="Function">drop-agreement</a> <a id="5324" class="Number">0</a>       <a id="5332" href="Preliminaries.html#5332" class="Bound">e</a> <a id="5334" class="Symbol">=</a> <a id="5336" href="Preliminaries.html#5332" class="Bound">e</a>
<a id="5338" href="Preliminaries.html#5144" class="Function">drop-agreement</a> <a id="5353" class="Symbol">(</a><a id="5354" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="5358" href="Preliminaries.html#5358" class="Bound">k</a><a id="5359" class="Symbol">)</a> <a id="5361" href="Preliminaries.html#5361" class="Bound">e</a> <a id="5363" class="Symbol">=</a> <a id="5365" href="Preliminaries.html#5144" class="Function">drop-agreement</a> <a id="5380" href="Preliminaries.html#5358" class="Bound">k</a> <a id="5382" href="Preliminaries.html#5361" class="Bound">e</a>

<a id="_≤¹_"></a><a id="5385" href="Preliminaries.html#5385" class="Function Operator">_≤¹_</a> <a id="5390" class="Symbol">:</a> <a id="5392" href="Preliminaries.html#4013" class="Function">ℕᴺ</a> <a id="5395" class="Symbol">→</a> <a id="5397" href="Preliminaries.html#4013" class="Function">ℕᴺ</a> <a id="5400" class="Symbol">→</a> <a id="5402" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="5406" href="Preliminaries.html#5406" class="Bound">α</a> <a id="5408" href="Preliminaries.html#5385" class="Function Operator">≤¹</a> <a id="5411" href="Preliminaries.html#5411" class="Bound">β</a> <a id="5413" class="Symbol">=</a> <a id="5415" class="Symbol">∀</a> <a id="5417" href="Preliminaries.html#5417" class="Bound">i</a> <a id="5419" class="Symbol">→</a> <a id="5421" href="Preliminaries.html#5406" class="Bound">α</a> <a id="5423" href="Preliminaries.html#5417" class="Bound">i</a> <a id="5425" href="Preliminaries.html#3062" class="Datatype Operator">≤</a> <a id="5427" href="Preliminaries.html#5411" class="Bound">β</a> <a id="5429" href="Preliminaries.html#5417" class="Bound">i</a>

<a id="≤¹refl"></a><a id="5432" href="Preliminaries.html#5432" class="Function">≤¹refl</a> <a id="5439" class="Symbol">:</a> <a id="5441" class="Symbol">∀{</a><a id="5443" href="Preliminaries.html#5443" class="Bound">α</a><a id="5444" class="Symbol">}</a> <a id="5446" class="Symbol">→</a> <a id="5448" href="Preliminaries.html#5443" class="Bound">α</a> <a id="5450" href="Preliminaries.html#5385" class="Function Operator">≤¹</a> <a id="5453" href="Preliminaries.html#5443" class="Bound">α</a>
<a id="5455" href="Preliminaries.html#5432" class="Function">≤¹refl</a> <a id="5462" href="Preliminaries.html#5462" class="Bound">i</a> <a id="5464" class="Symbol">=</a> <a id="5466" href="Preliminaries.html#3228" class="Function">≤refl</a>

<a id="✶≤¹"></a><a id="5473" href="Preliminaries.html#5473" class="Function">✶≤¹</a> <a id="5477" class="Symbol">:</a> <a id="5479" class="Symbol">{</a><a id="5480" href="Preliminaries.html#5480" class="Bound">α</a> <a id="5482" href="Preliminaries.html#5482" class="Bound">β</a> <a id="5484" class="Symbol">:</a> <a id="5486" href="Preliminaries.html#4013" class="Function">ℕᴺ</a><a id="5488" class="Symbol">}</a> <a id="5490" class="Symbol">{</a><a id="5491" href="Preliminaries.html#5491" class="Bound">n</a> <a id="5493" class="Symbol">:</a> <a id="5495" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="5496" class="Symbol">}</a> <a id="5498" class="Symbol">→</a> <a id="5500" href="Preliminaries.html#5480" class="Bound">α</a> <a id="5502" href="Preliminaries.html#5385" class="Function Operator">≤¹</a> <a id="5505" href="Preliminaries.html#4219" class="Function">tail</a> <a id="5510" href="Preliminaries.html#5482" class="Bound">β</a> <a id="5512" class="Symbol">→</a> <a id="5514" href="Preliminaries.html#5491" class="Bound">n</a> <a id="5516" href="Preliminaries.html#3062" class="Datatype Operator">≤</a> <a id="5518" href="Preliminaries.html#5482" class="Bound">β</a> <a id="5520" class="Number">0</a> <a id="5522" class="Symbol">→</a> <a id="5524" href="Preliminaries.html#5491" class="Bound">n</a> <a id="5526" href="Preliminaries.html#4069" class="Function Operator">✶</a> <a id="5528" href="Preliminaries.html#5480" class="Bound">α</a> <a id="5530" href="Preliminaries.html#5385" class="Function Operator">≤¹</a> <a id="5533" href="Preliminaries.html#5482" class="Bound">β</a>
<a id="5535" href="Preliminaries.html#5473" class="Function">✶≤¹</a> <a id="5539" href="Preliminaries.html#5539" class="Bound">u</a> <a id="5541" href="Preliminaries.html#5541" class="Bound">r</a>  <a id="5544" class="Number">0</a>      <a id="5551" class="Symbol">=</a> <a id="5553" href="Preliminaries.html#5541" class="Bound">r</a>
<a id="5555" href="Preliminaries.html#5473" class="Function">✶≤¹</a> <a id="5559" href="Preliminaries.html#5559" class="Bound">u</a> <a id="5561" href="Preliminaries.html#5561" class="Bound">r</a> <a id="5563" class="Symbol">(</a><a id="5564" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="5568" href="Preliminaries.html#5568" class="Bound">i</a><a id="5569" class="Symbol">)</a> <a id="5571" class="Symbol">=</a> <a id="5573" href="Preliminaries.html#5559" class="Bound">u</a> <a id="5575" href="Preliminaries.html#5568" class="Bound">i</a>

<a id="5578" class="Markup">\end{code}</a><a id="5588" class="Background">

■ Finite sequences

</a><a id="5610" class="Markup">\begin{code}</a>

<a id="_*"></a><a id="5624" href="Preliminaries.html#5624" class="Function Operator">_*</a> <a id="5627" class="Symbol">:</a> <a id="5629" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5633" class="Symbol">→</a> <a id="5635" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="5639" href="Preliminaries.html#5639" class="Bound">A</a> <a id="5641" href="Preliminaries.html#5624" class="Function Operator">*</a> <a id="5643" class="Symbol">=</a> <a id="5645" href="Preliminaries.html#5639" class="Bound">A</a> <a id="5647" href="Preliminaries.html#3985" class="Function Operator">ᴺ</a> <a id="5649" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="5651" href="Preliminaries.html#2603" class="Datatype">ℕ</a>

<a id="ℕ*"></a><a id="5654" href="Preliminaries.html#5654" class="Function">ℕ*</a> <a id="5657" class="Symbol">:</a> <a id="5659" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="5663" href="Preliminaries.html#5654" class="Function">ℕ*</a> <a id="5666" class="Symbol">=</a> <a id="5668" href="Preliminaries.html#2603" class="Datatype">ℕ</a> <a id="5670" href="Preliminaries.html#5624" class="Function Operator">*</a>

<a id="len"></a><a id="5673" href="Preliminaries.html#5673" class="Function">len</a> <a id="5677" class="Symbol">:</a> <a id="5679" class="Symbol">{</a><a id="5680" href="Preliminaries.html#5680" class="Bound">A</a> <a id="5682" class="Symbol">:</a> <a id="5684" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="5687" class="Symbol">}</a> <a id="5689" class="Symbol">→</a> <a id="5691" href="Preliminaries.html#5680" class="Bound">A</a> <a id="5693" href="Preliminaries.html#5624" class="Function Operator">*</a> <a id="5695" class="Symbol">→</a> <a id="5697" href="Preliminaries.html#2603" class="Datatype">ℕ</a>
<a id="5699" href="Preliminaries.html#5673" class="Function">len</a> <a id="5703" class="Symbol">=</a> <a id="5705" href="Preliminaries.html#2070" class="Field">pr₂</a>

<a id="5710" class="Keyword">infixl</a> <a id="5717" class="Number">10</a> <a id="5720" href="Preliminaries.html#5725" class="Function Operator">_✦_</a>

<a id="_✦_"></a><a id="5725" href="Preliminaries.html#5725" class="Function Operator">_✦_</a> <a id="5729" class="Symbol">:</a> <a id="5731" class="Symbol">{</a><a id="5732" href="Preliminaries.html#5732" class="Bound">A</a> <a id="5734" class="Symbol">:</a> <a id="5736" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="5739" class="Symbol">}</a> <a id="5741" class="Symbol">→</a> <a id="5743" href="Preliminaries.html#5732" class="Bound">A</a> <a id="5745" href="Preliminaries.html#5624" class="Function Operator">*</a> <a id="5747" class="Symbol">→</a> <a id="5749" href="Preliminaries.html#5732" class="Bound">A</a> <a id="5751" class="Symbol">→</a> <a id="5753" href="Preliminaries.html#5732" class="Bound">A</a> <a id="5755" href="Preliminaries.html#5624" class="Function Operator">*</a>
<a id="5757" class="Symbol">(</a><a id="5758" href="Preliminaries.html#5758" class="Bound">α</a> <a id="5760" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="5762" href="Preliminaries.html#5762" class="Bound">l</a><a id="5763" class="Symbol">)</a> <a id="5765" href="Preliminaries.html#5725" class="Function Operator">✦</a> <a id="5767" href="Preliminaries.html#5767" class="Bound">a</a> <a id="5769" class="Symbol">=</a> <a id="5771" href="Preliminaries.html#2669" class="Function">rec</a> <a id="5775" class="Symbol">(λ</a> <a id="5778" href="Preliminaries.html#5778" class="Bound">_</a> <a id="5780" href="Preliminaries.html#5780" class="Bound">v</a> <a id="5782" class="Symbol">→</a> <a id="5784" href="Preliminaries.html#2669" class="Function">rec</a> <a id="5788" href="Preliminaries.html#5780" class="Bound">v</a> <a id="5790" class="Symbol">(λ</a> <a id="5793" href="Preliminaries.html#5793" class="Bound">_</a> <a id="5795" href="Preliminaries.html#5795" class="Bound">_</a> <a id="5797" class="Symbol">→</a> <a id="5799" href="Preliminaries.html#5767" class="Bound">a</a><a id="5800" class="Symbol">)</a> <a id="5802" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="5804" class="Number">1</a><a id="5805" class="Symbol">)</a>
                  <a id="5825" class="Symbol">(λ</a> <a id="5828" href="Preliminaries.html#5828" class="Bound">n</a> <a id="5830" href="Preliminaries.html#5830" class="Bound">z</a> <a id="5832" href="Preliminaries.html#5832" class="Bound">f</a> <a id="5834" href="Preliminaries.html#5834" class="Bound">v</a> <a id="5836" class="Symbol">→</a> <a id="5838" href="Preliminaries.html#2669" class="Function">rec</a> <a id="5842" class="Symbol">(</a><a id="5843" href="Preliminaries.html#5832" class="Bound">f</a> <a id="5845" class="Number">0</a><a id="5846" class="Symbol">)</a> <a id="5848" class="Symbol">(λ</a> <a id="5851" href="Preliminaries.html#5851" class="Bound">i</a> <a id="5853" href="Preliminaries.html#5853" class="Bound">g</a> <a id="5855" class="Symbol">→</a> <a id="5857" href="Preliminaries.html#2060" class="Field">pr₁</a> <a id="5861" class="Symbol">(</a><a id="5862" href="Preliminaries.html#5830" class="Bound">z</a> <a id="5864" class="Symbol">(</a><a id="5865" href="Preliminaries.html#5832" class="Bound">f</a> <a id="5867" href="Preliminaries.html#1788" class="Function Operator">∘</a> <a id="5869" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a><a id="5872" class="Symbol">)</a> <a id="5874" href="Preliminaries.html#5834" class="Bound">v</a><a id="5875" class="Symbol">)</a> <a id="5877" href="Preliminaries.html#5851" class="Bound">i</a><a id="5878" class="Symbol">)</a> <a id="5880" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="5882" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="5886" class="Symbol">(</a><a id="5887" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="5891" href="Preliminaries.html#5828" class="Bound">n</a><a id="5892" class="Symbol">))</a>
                  <a id="5913" href="Preliminaries.html#5762" class="Bound">l</a> <a id="5915" href="Preliminaries.html#5758" class="Bound">α</a> <a id="5917" href="Preliminaries.html#5767" class="Bound">a</a>

<a id="len✦-suc"></a><a id="5920" href="Preliminaries.html#5920" class="Function">len✦-suc</a> <a id="5929" class="Symbol">:</a> <a id="5931" class="Symbol">{</a><a id="5932" href="Preliminaries.html#5932" class="Bound">A</a> <a id="5934" class="Symbol">:</a> <a id="5936" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="5939" class="Symbol">}</a> <a id="5941" class="Symbol">(</a><a id="5942" href="Preliminaries.html#5942" class="Bound">s</a> <a id="5944" class="Symbol">:</a> <a id="5946" href="Preliminaries.html#5932" class="Bound">A</a> <a id="5948" href="Preliminaries.html#5624" class="Function Operator">*</a><a id="5949" class="Symbol">)</a> <a id="5951" class="Symbol">{</a><a id="5952" href="Preliminaries.html#5952" class="Bound">a</a> <a id="5954" class="Symbol">:</a> <a id="5956" href="Preliminaries.html#5932" class="Bound">A</a><a id="5957" class="Symbol">}</a> <a id="5959" class="Symbol">→</a> <a id="5961" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="5965" class="Symbol">(</a><a id="5966" href="Preliminaries.html#5673" class="Function">len</a> <a id="5970" href="Preliminaries.html#5942" class="Bound">s</a><a id="5971" class="Symbol">)</a> <a id="5973" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="5975" href="Preliminaries.html#5673" class="Function">len</a> <a id="5979" class="Symbol">(</a><a id="5980" href="Preliminaries.html#5942" class="Bound">s</a> <a id="5982" href="Preliminaries.html#5725" class="Function Operator">✦</a> <a id="5984" href="Preliminaries.html#5952" class="Bound">a</a><a id="5985" class="Symbol">)</a>
<a id="5987" href="Preliminaries.html#5920" class="Function">len✦-suc</a> <a id="5996" class="Symbol">(</a><a id="5997" href="Preliminaries.html#5997" class="Bound">α</a> <a id="5999" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="6001" class="Number">0</a><a id="6002" class="Symbol">)</a>     <a id="6008" class="Symbol">=</a> <a id="6010" href="Preliminaries.html#825" class="InductiveConstructor">refl</a>
<a id="6015" href="Preliminaries.html#5920" class="Function">len✦-suc</a> <a id="6024" class="Symbol">(</a><a id="6025" href="Preliminaries.html#6025" class="Bound">α</a> <a id="6027" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="6029" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="6033" href="Preliminaries.html#6033" class="Bound">l</a><a id="6034" class="Symbol">)</a> <a id="6036" class="Symbol">=</a> <a id="6038" href="Preliminaries.html#825" class="InductiveConstructor">refl</a>

<a id="_∋_"></a><a id="6044" href="Preliminaries.html#6044" class="Function Operator">_∋_</a> <a id="6048" class="Symbol">:</a> <a id="6050" class="Symbol">{</a><a id="6051" href="Preliminaries.html#6051" class="Bound">A</a> <a id="6053" class="Symbol">:</a> <a id="6055" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="6058" class="Symbol">}</a> <a id="6060" class="Symbol">→</a> <a id="6062" href="Preliminaries.html#6051" class="Bound">A</a> <a id="6064" href="Preliminaries.html#5624" class="Function Operator">*</a> <a id="6066" class="Symbol">→</a> <a id="6068" href="Preliminaries.html#6051" class="Bound">A</a> <a id="6070" href="Preliminaries.html#3985" class="Function Operator">ᴺ</a> <a id="6072" class="Symbol">→</a> <a id="6074" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="6078" class="Symbol">(</a><a id="6079" href="Preliminaries.html#6079" class="Bound">α</a> <a id="6081" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="6083" href="Preliminaries.html#6083" class="Bound">l</a><a id="6084" class="Symbol">)</a> <a id="6086" href="Preliminaries.html#6044" class="Function Operator">∋</a> <a id="6088" href="Preliminaries.html#6088" class="Bound">β</a> <a id="6090" class="Symbol">=</a> <a id="6092" class="Symbol">∀</a> <a id="6094" href="Preliminaries.html#6094" class="Bound">i</a> <a id="6096" class="Symbol">→</a> <a id="6098" href="Preliminaries.html#6094" class="Bound">i</a> <a id="6100" href="Preliminaries.html#3155" class="Function Operator">&lt;</a> <a id="6102" href="Preliminaries.html#6083" class="Bound">l</a> <a id="6104" class="Symbol">→</a> <a id="6106" href="Preliminaries.html#6079" class="Bound">α</a> <a id="6108" href="Preliminaries.html#6094" class="Bound">i</a> <a id="6110" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="6112" href="Preliminaries.html#6088" class="Bound">β</a> <a id="6114" href="Preliminaries.html#6094" class="Bound">i</a>

<a id="✦-prefix"></a><a id="6117" href="Preliminaries.html#6117" class="Function">✦-prefix</a> <a id="6126" class="Symbol">:</a> <a id="6128" class="Symbol">{</a><a id="6129" href="Preliminaries.html#6129" class="Bound">A</a> <a id="6131" class="Symbol">:</a> <a id="6133" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="6136" class="Symbol">}</a> <a id="6138" class="Symbol">(</a><a id="6139" href="Preliminaries.html#6139" class="Bound">s</a> <a id="6141" class="Symbol">:</a> <a id="6143" href="Preliminaries.html#6129" class="Bound">A</a> <a id="6145" href="Preliminaries.html#5624" class="Function Operator">*</a><a id="6146" class="Symbol">)</a> <a id="6148" class="Symbol">(</a><a id="6149" href="Preliminaries.html#6149" class="Bound">α</a> <a id="6151" class="Symbol">:</a> <a id="6153" href="Preliminaries.html#6129" class="Bound">A</a> <a id="6155" href="Preliminaries.html#3985" class="Function Operator">ᴺ</a><a id="6156" class="Symbol">)</a> <a id="6158" class="Symbol">{</a><a id="6159" href="Preliminaries.html#6159" class="Bound">a</a> <a id="6161" class="Symbol">:</a> <a id="6163" href="Preliminaries.html#6129" class="Bound">A</a><a id="6164" class="Symbol">}</a>
        <a id="6174" class="Symbol">→</a> <a id="6176" href="Preliminaries.html#6139" class="Bound">s</a> <a id="6178" href="Preliminaries.html#6044" class="Function Operator">∋</a> <a id="6180" href="Preliminaries.html#6149" class="Bound">α</a> <a id="6182" class="Symbol">→</a> <a id="6184" href="Preliminaries.html#6159" class="Bound">a</a> <a id="6186" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="6188" href="Preliminaries.html#6149" class="Bound">α</a> <a id="6190" class="Symbol">(</a><a id="6191" href="Preliminaries.html#5673" class="Function">len</a> <a id="6195" href="Preliminaries.html#6139" class="Bound">s</a><a id="6196" class="Symbol">)</a> <a id="6198" class="Symbol">→</a> <a id="6200" class="Symbol">(</a><a id="6201" href="Preliminaries.html#6139" class="Bound">s</a> <a id="6203" href="Preliminaries.html#5725" class="Function Operator">✦</a> <a id="6205" href="Preliminaries.html#6159" class="Bound">a</a><a id="6206" class="Symbol">)</a> <a id="6208" href="Preliminaries.html#6044" class="Function Operator">∋</a> <a id="6210" href="Preliminaries.html#6149" class="Bound">α</a>
<a id="6212" href="Preliminaries.html#6117" class="Function">✦-prefix</a> <a id="6221" class="Symbol">(</a><a id="6222" href="Preliminaries.html#6222" class="Bound">γ</a> <a id="6224" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="6226" class="Number">0</a><a id="6227" class="Symbol">)</a>     <a id="6233" href="Preliminaries.html#6233" class="Bound">α</a> <a id="6235" href="Preliminaries.html#6235" class="Bound">p</a> <a id="6237" href="Preliminaries.html#6237" class="Bound">e</a> <a id="6239" class="Number">0</a>       <a id="6247" class="Symbol">_</a>         <a id="6257" class="Symbol">=</a> <a id="6259" href="Preliminaries.html#6237" class="Bound">e</a>
<a id="6261" href="Preliminaries.html#6117" class="Function">✦-prefix</a> <a id="6270" class="Symbol">(</a><a id="6271" href="Preliminaries.html#6271" class="Bound">γ</a> <a id="6273" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="6275" class="Number">0</a><a id="6276" class="Symbol">)</a>     <a id="6282" href="Preliminaries.html#6282" class="Bound">α</a> <a id="6284" href="Preliminaries.html#6284" class="Bound">p</a> <a id="6286" href="Preliminaries.html#6286" class="Bound">e</a> <a id="6288" class="Symbol">(</a><a id="6289" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="6293" href="Preliminaries.html#6293" class="Bound">i</a><a id="6294" class="Symbol">)</a> <a id="6296" class="Symbol">(</a><a id="6297" href="Preliminaries.html#3112" class="InductiveConstructor">≤suc</a> <a id="6302" class="Symbol">())</a>
<a id="6306" href="Preliminaries.html#6117" class="Function">✦-prefix</a> <a id="6315" class="Symbol">(</a><a id="6316" href="Preliminaries.html#6316" class="Bound">γ</a> <a id="6318" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="6320" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="6324" href="Preliminaries.html#6324" class="Bound">l</a><a id="6325" class="Symbol">)</a> <a id="6327" href="Preliminaries.html#6327" class="Bound">α</a> <a id="6329" href="Preliminaries.html#6329" class="Bound">p</a> <a id="6331" href="Preliminaries.html#6331" class="Bound">e</a> <a id="6333" class="Number">0</a>       <a id="6341" class="Symbol">_</a>         <a id="6351" class="Symbol">=</a> <a id="6353" href="Preliminaries.html#6329" class="Bound">p</a> <a id="6355" class="Number">0</a> <a id="6357" class="Symbol">(</a><a id="6358" href="Preliminaries.html#3112" class="InductiveConstructor">≤suc</a> <a id="6363" href="Preliminaries.html#3087" class="InductiveConstructor">≤zero</a><a id="6368" class="Symbol">)</a>
<a id="6370" href="Preliminaries.html#6117" class="Function">✦-prefix</a> <a id="6379" class="Symbol">(</a><a id="6380" href="Preliminaries.html#6380" class="Bound">γ</a> <a id="6382" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="6384" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="6388" href="Preliminaries.html#6388" class="Bound">l</a><a id="6389" class="Symbol">)</a> <a id="6391" href="Preliminaries.html#6391" class="Bound">α</a> <a id="6393" href="Preliminaries.html#6393" class="Bound">p</a> <a id="6395" href="Preliminaries.html#6395" class="Bound">e</a> <a id="6397" class="Symbol">(</a><a id="6398" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="6402" href="Preliminaries.html#6402" class="Bound">i</a><a id="6403" class="Symbol">)</a> <a id="6405" class="Symbol">(</a><a id="6406" href="Preliminaries.html#3112" class="InductiveConstructor">≤suc</a> <a id="6411" href="Preliminaries.html#6411" class="Bound">r</a><a id="6412" class="Symbol">)</a> <a id="6414" class="Symbol">=</a>
  <a id="6418" href="Preliminaries.html#6117" class="Function">✦-prefix</a> <a id="6427" class="Symbol">(</a><a id="6428" href="Preliminaries.html#6380" class="Bound">γ</a> <a id="6430" href="Preliminaries.html#1788" class="Function Operator">∘</a> <a id="6432" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="6436" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="6438" href="Preliminaries.html#6388" class="Bound">l</a><a id="6439" class="Symbol">)</a> <a id="6441" class="Symbol">(</a><a id="6442" href="Preliminaries.html#4219" class="Function">tail</a> <a id="6447" href="Preliminaries.html#6391" class="Bound">α</a><a id="6448" class="Symbol">)</a>
    <a id="6454" class="Symbol">(λ</a> <a id="6457" href="Preliminaries.html#6457" class="Bound">j</a> <a id="6459" href="Preliminaries.html#6459" class="Bound">q</a> <a id="6461" class="Symbol">→</a> <a id="6463" href="Preliminaries.html#6393" class="Bound">p</a> <a id="6465" class="Symbol">(</a><a id="6466" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="6470" href="Preliminaries.html#6457" class="Bound">j</a><a id="6471" class="Symbol">)</a> <a id="6473" class="Symbol">(</a><a id="6474" href="Preliminaries.html#3112" class="InductiveConstructor">≤suc</a> <a id="6479" href="Preliminaries.html#6459" class="Bound">q</a><a id="6480" class="Symbol">))</a> <a id="6483" href="Preliminaries.html#6395" class="Bound">e</a> <a id="6485" href="Preliminaries.html#6402" class="Bound">i</a>
    <a id="6491" class="Symbol">(</a><a id="6492" href="Preliminaries.html#1247" class="Function">transport</a> <a id="6502" class="Symbol">(λ</a> <a id="6505" href="Preliminaries.html#6505" class="Bound">k</a> <a id="6507" class="Symbol">→</a> <a id="6509" href="Preliminaries.html#6402" class="Bound">i</a> <a id="6511" href="Preliminaries.html#3155" class="Function Operator">&lt;</a> <a id="6513" href="Preliminaries.html#6505" class="Bound">k</a><a id="6514" class="Symbol">)</a> <a id="6516" class="Symbol">(</a><a id="6517" href="Preliminaries.html#5920" class="Function">len✦-suc</a> <a id="6526" class="Symbol">((</a><a id="6528" href="Preliminaries.html#6380" class="Bound">γ</a> <a id="6530" href="Preliminaries.html#1788" class="Function Operator">∘</a> <a id="6532" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a><a id="6535" class="Symbol">)</a> <a id="6537" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="6539" href="Preliminaries.html#6388" class="Bound">l</a><a id="6540" class="Symbol">))</a> <a id="6543" href="Preliminaries.html#6411" class="Bound">r</a><a id="6544" class="Symbol">)</a>

<a id="pad"></a><a id="6547" href="Preliminaries.html#6547" class="Function">pad</a> <a id="6551" class="Symbol">:</a> <a id="6553" href="Preliminaries.html#2603" class="Datatype">ℕ</a> <a id="6555" class="Symbol">→</a> <a id="6557" href="Preliminaries.html#4013" class="Function">ℕᴺ</a> <a id="6560" class="Symbol">→</a> <a id="6562" href="Preliminaries.html#4013" class="Function">ℕᴺ</a>
<a id="6565" href="Preliminaries.html#6547" class="Function">pad</a> <a id="6569" class="Symbol">=</a> <a id="6571" href="Preliminaries.html#2669" class="Function">rec</a> <a id="6575" class="Symbol">(λ</a> <a id="6578" href="Preliminaries.html#6578" class="Bound">α</a> <a id="6580" href="Preliminaries.html#6580" class="Bound">i</a> <a id="6582" class="Symbol">→</a> <a id="6584" class="Number">0</a><a id="6585" class="Symbol">)</a>
          <a id="6597" class="Symbol">(λ</a> <a id="6600" href="Preliminaries.html#6600" class="Bound">n</a> <a id="6602" href="Preliminaries.html#6602" class="Bound">h</a> <a id="6604" href="Preliminaries.html#6604" class="Bound">α</a> <a id="6606" class="Symbol">→</a> <a id="6608" href="Preliminaries.html#2669" class="Function">rec</a> <a id="6612" class="Symbol">(</a><a id="6613" href="Preliminaries.html#6604" class="Bound">α</a> <a id="6615" class="Number">0</a><a id="6616" class="Symbol">)</a> <a id="6618" class="Symbol">(λ</a> <a id="6621" href="Preliminaries.html#6621" class="Bound">i</a> <a id="6623" href="Preliminaries.html#6623" class="Bound">r</a> <a id="6625" class="Symbol">→</a> <a id="6627" href="Preliminaries.html#6602" class="Bound">h</a> <a id="6629" class="Symbol">(</a><a id="6630" href="Preliminaries.html#6604" class="Bound">α</a> <a id="6632" href="Preliminaries.html#1788" class="Function Operator">∘</a> <a id="6634" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a><a id="6637" class="Symbol">)</a> <a id="6639" href="Preliminaries.html#6621" class="Bound">i</a><a id="6640" class="Symbol">))</a>

<a id="_^"></a><a id="6644" href="Preliminaries.html#6644" class="Function Operator">_^</a> <a id="6647" class="Symbol">:</a> <a id="6649" href="Preliminaries.html#5654" class="Function">ℕ*</a> <a id="6652" class="Symbol">→</a> <a id="6654" href="Preliminaries.html#4013" class="Function">ℕᴺ</a>
<a id="6657" class="Symbol">(</a><a id="6658" href="Preliminaries.html#6658" class="Bound">α</a> <a id="6660" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="6662" href="Preliminaries.html#6662" class="Bound">l</a><a id="6663" class="Symbol">)</a> <a id="6665" href="Preliminaries.html#6644" class="Function Operator">^</a> <a id="6667" class="Symbol">=</a> <a id="6669" href="Preliminaries.html#6547" class="Function">pad</a> <a id="6673" href="Preliminaries.html#6662" class="Bound">l</a> <a id="6675" href="Preliminaries.html#6658" class="Bound">α</a>

<a id="s∋s^"></a><a id="6678" href="Preliminaries.html#6678" class="Function">s∋s^</a> <a id="6683" class="Symbol">:</a> <a id="6685" class="Symbol">(</a><a id="6686" href="Preliminaries.html#6686" class="Bound">s</a> <a id="6688" class="Symbol">:</a> <a id="6690" href="Preliminaries.html#5654" class="Function">ℕ*</a><a id="6692" class="Symbol">)</a> <a id="6694" class="Symbol">→</a> <a id="6696" href="Preliminaries.html#6686" class="Bound">s</a> <a id="6698" href="Preliminaries.html#6044" class="Function Operator">∋</a> <a id="6700" class="Symbol">(</a><a id="6701" href="Preliminaries.html#6686" class="Bound">s</a> <a id="6703" href="Preliminaries.html#6644" class="Function Operator">^</a><a id="6704" class="Symbol">)</a>
<a id="6706" href="Preliminaries.html#6678" class="Function">s∋s^</a> <a id="6711" class="Symbol">(</a><a id="6712" href="Preliminaries.html#6712" class="Bound">α</a> <a id="6714" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="6716" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="6720" href="Preliminaries.html#6720" class="Bound">l</a><a id="6721" class="Symbol">)</a>  <a id="6724" class="Number">0</a>      <a id="6731" class="Symbol">(</a><a id="6732" href="Preliminaries.html#3112" class="InductiveConstructor">≤suc</a> <a id="6737" href="Preliminaries.html#6737" class="Bound">r</a><a id="6738" class="Symbol">)</a> <a id="6740" class="Symbol">=</a> <a id="6742" href="Preliminaries.html#825" class="InductiveConstructor">refl</a>
<a id="6747" href="Preliminaries.html#6678" class="Function">s∋s^</a> <a id="6752" class="Symbol">(</a><a id="6753" href="Preliminaries.html#6753" class="Bound">α</a> <a id="6755" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="6757" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="6761" href="Preliminaries.html#6761" class="Bound">l</a><a id="6762" class="Symbol">)</a> <a id="6764" class="Symbol">(</a><a id="6765" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="6769" href="Preliminaries.html#6769" class="Bound">i</a><a id="6770" class="Symbol">)</a> <a id="6772" class="Symbol">(</a><a id="6773" href="Preliminaries.html#3112" class="InductiveConstructor">≤suc</a> <a id="6778" href="Preliminaries.html#6778" class="Bound">r</a><a id="6779" class="Symbol">)</a> <a id="6781" class="Symbol">=</a> <a id="6783" href="Preliminaries.html#6678" class="Function">s∋s^</a> <a id="6788" class="Symbol">((</a><a id="6790" href="Preliminaries.html#6753" class="Bound">α</a> <a id="6792" href="Preliminaries.html#1788" class="Function Operator">∘</a> <a id="6794" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a><a id="6797" class="Symbol">)</a> <a id="6799" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="6801" href="Preliminaries.html#6761" class="Bound">l</a><a id="6802" class="Symbol">)</a> <a id="6804" href="Preliminaries.html#6769" class="Bound">i</a> <a id="6806" href="Preliminaries.html#6778" class="Bound">r</a>

<a id="s∋sn^"></a><a id="6809" href="Preliminaries.html#6809" class="Function">s∋sn^</a> <a id="6815" class="Symbol">:</a> <a id="6817" class="Symbol">(</a><a id="6818" href="Preliminaries.html#6818" class="Bound">s</a> <a id="6820" class="Symbol">:</a> <a id="6822" href="Preliminaries.html#5654" class="Function">ℕ*</a><a id="6824" class="Symbol">)</a> <a id="6826" class="Symbol">{</a><a id="6827" href="Preliminaries.html#6827" class="Bound">n</a> <a id="6829" class="Symbol">:</a> <a id="6831" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="6832" class="Symbol">}</a> <a id="6834" class="Symbol">→</a> <a id="6836" href="Preliminaries.html#6818" class="Bound">s</a> <a id="6838" href="Preliminaries.html#6044" class="Function Operator">∋</a> <a id="6840" class="Symbol">((</a><a id="6842" href="Preliminaries.html#6818" class="Bound">s</a> <a id="6844" href="Preliminaries.html#5725" class="Function Operator">✦</a> <a id="6846" href="Preliminaries.html#6827" class="Bound">n</a><a id="6847" class="Symbol">)</a> <a id="6849" href="Preliminaries.html#6644" class="Function Operator">^</a><a id="6850" class="Symbol">)</a>
<a id="6852" href="Preliminaries.html#6809" class="Function">s∋sn^</a> <a id="6858" class="Symbol">(</a><a id="6859" href="Preliminaries.html#6859" class="Bound">α</a> <a id="6861" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="6863" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="6867" href="Preliminaries.html#6867" class="Bound">l</a><a id="6868" class="Symbol">)</a>        <a id="6877" class="Number">0</a>      <a id="6884" class="Symbol">(</a><a id="6885" href="Preliminaries.html#3112" class="InductiveConstructor">≤suc</a> <a id="6890" href="Preliminaries.html#6890" class="Bound">r</a><a id="6891" class="Symbol">)</a> <a id="6893" class="Symbol">=</a> <a id="6895" href="Preliminaries.html#825" class="InductiveConstructor">refl</a>
<a id="6900" href="Preliminaries.html#6809" class="Function">s∋sn^</a> <a id="6906" class="Symbol">(</a><a id="6907" href="Preliminaries.html#6907" class="Bound">α</a> <a id="6909" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="6911" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="6915" class="Symbol">(</a><a id="6916" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="6920" href="Preliminaries.html#6920" class="Bound">l</a><a id="6921" class="Symbol">))</a> <a id="6924" class="Symbol">(</a><a id="6925" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="6929" href="Preliminaries.html#6929" class="Bound">i</a><a id="6930" class="Symbol">)</a> <a id="6932" class="Symbol">(</a><a id="6933" href="Preliminaries.html#3112" class="InductiveConstructor">≤suc</a> <a id="6938" href="Preliminaries.html#6938" class="Bound">r</a><a id="6939" class="Symbol">)</a> <a id="6941" class="Symbol">=</a> <a id="6943" href="Preliminaries.html#6809" class="Function">s∋sn^</a> <a id="6949" class="Symbol">(</a><a id="6950" href="Preliminaries.html#6907" class="Bound">α</a> <a id="6952" href="Preliminaries.html#1788" class="Function Operator">∘</a> <a id="6954" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="6958" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="6960" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="6964" href="Preliminaries.html#6920" class="Bound">l</a><a id="6965" class="Symbol">)</a> <a id="6967" href="Preliminaries.html#6929" class="Bound">i</a> <a id="6969" href="Preliminaries.html#6938" class="Bound">r</a>


<a id="6973" class="Keyword">infixl</a> <a id="6980" class="Number">10</a> <a id="6983" href="Preliminaries.html#6988" class="Function Operator">_＠_</a>

<a id="_＠_"></a><a id="6988" href="Preliminaries.html#6988" class="Function Operator">_＠_</a> <a id="6992" class="Symbol">:</a> <a id="6994" href="Preliminaries.html#5654" class="Function">ℕ*</a> <a id="6997" class="Symbol">→</a> <a id="6999" href="Preliminaries.html#4013" class="Function">ℕᴺ</a> <a id="7002" class="Symbol">→</a> <a id="7004" href="Preliminaries.html#4013" class="Function">ℕᴺ</a>
<a id="7007" class="Symbol">(</a><a id="7008" href="Preliminaries.html#7008" class="Bound">α</a> <a id="7010" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="7012" href="Preliminaries.html#7012" class="Bound">l</a><a id="7013" class="Symbol">)</a> <a id="7015" href="Preliminaries.html#6988" class="Function Operator">＠</a> <a id="7017" href="Preliminaries.html#7017" class="Bound">β</a> <a id="7019" class="Symbol">=</a>
  <a id="7023" href="Preliminaries.html#2669" class="Function">rec</a> <a id="7027" class="Symbol">(λ</a> <a id="7030" href="Preliminaries.html#7030" class="Bound">α</a> <a id="7032" href="Preliminaries.html#7032" class="Bound">β</a> <a id="7034" class="Symbol">→</a> <a id="7036" href="Preliminaries.html#7032" class="Bound">β</a><a id="7037" class="Symbol">)</a>
      <a id="7045" class="Symbol">(λ</a> <a id="7048" href="Preliminaries.html#7048" class="Bound">n</a> <a id="7050" href="Preliminaries.html#7050" class="Bound">h</a> <a id="7052" href="Preliminaries.html#7052" class="Bound">α</a> <a id="7054" href="Preliminaries.html#7054" class="Bound">β</a> <a id="7056" class="Symbol">→</a> <a id="7058" href="Preliminaries.html#2669" class="Function">rec</a> <a id="7062" class="Symbol">(</a><a id="7063" href="Preliminaries.html#7052" class="Bound">α</a> <a id="7065" class="Number">0</a><a id="7066" class="Symbol">)</a> <a id="7068" class="Symbol">(λ</a> <a id="7071" href="Preliminaries.html#7071" class="Bound">i</a> <a id="7073" href="Preliminaries.html#7073" class="Bound">r</a> <a id="7075" class="Symbol">→</a> <a id="7077" href="Preliminaries.html#7050" class="Bound">h</a> <a id="7079" class="Symbol">(</a><a id="7080" href="Preliminaries.html#7052" class="Bound">α</a> <a id="7082" href="Preliminaries.html#1788" class="Function Operator">∘</a> <a id="7084" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a><a id="7087" class="Symbol">)</a> <a id="7089" class="Symbol">(</a><a id="7090" href="Preliminaries.html#7054" class="Bound">β</a> <a id="7092" href="Preliminaries.html#1788" class="Function Operator">∘</a> <a id="7094" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a><a id="7097" class="Symbol">)</a> <a id="7099" href="Preliminaries.html#7071" class="Bound">i</a><a id="7100" class="Symbol">))</a>
      <a id="7109" href="Preliminaries.html#7012" class="Bound">l</a> <a id="7111" href="Preliminaries.html#7008" class="Bound">α</a> <a id="7113" href="Preliminaries.html#7017" class="Bound">β</a>

<a id="s∋s＠α"></a><a id="7116" href="Preliminaries.html#7116" class="Function">s∋s＠α</a> <a id="7122" class="Symbol">:</a> <a id="7124" class="Symbol">(</a><a id="7125" href="Preliminaries.html#7125" class="Bound">s</a> <a id="7127" class="Symbol">:</a> <a id="7129" href="Preliminaries.html#5654" class="Function">ℕ*</a><a id="7131" class="Symbol">)</a> <a id="7133" class="Symbol">(</a><a id="7134" href="Preliminaries.html#7134" class="Bound">α</a> <a id="7136" class="Symbol">:</a> <a id="7138" href="Preliminaries.html#4013" class="Function">ℕᴺ</a><a id="7140" class="Symbol">)</a> <a id="7142" class="Symbol">→</a> <a id="7144" href="Preliminaries.html#7125" class="Bound">s</a> <a id="7146" href="Preliminaries.html#6044" class="Function Operator">∋</a> <a id="7148" class="Symbol">(</a><a id="7149" href="Preliminaries.html#7125" class="Bound">s</a> <a id="7151" href="Preliminaries.html#6988" class="Function Operator">＠</a> <a id="7153" href="Preliminaries.html#7134" class="Bound">α</a><a id="7154" class="Symbol">)</a>
<a id="7156" href="Preliminaries.html#7116" class="Function">s∋s＠α</a> <a id="7162" class="Symbol">(</a><a id="7163" href="Preliminaries.html#7163" class="Bound">α</a> <a id="7165" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="7167" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="7171" href="Preliminaries.html#7171" class="Bound">l</a><a id="7172" class="Symbol">)</a> <a id="7174" href="Preliminaries.html#7174" class="Bound">β</a>  <a id="7177" class="Number">0</a>       <a id="7185" class="Symbol">_</a>       <a id="7193" class="Symbol">=</a> <a id="7195" href="Preliminaries.html#825" class="InductiveConstructor">refl</a>
<a id="7200" href="Preliminaries.html#7116" class="Function">s∋s＠α</a> <a id="7206" class="Symbol">(</a><a id="7207" href="Preliminaries.html#7207" class="Bound">α</a> <a id="7209" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="7211" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="7215" href="Preliminaries.html#7215" class="Bound">l</a><a id="7216" class="Symbol">)</a> <a id="7218" href="Preliminaries.html#7218" class="Bound">β</a> <a id="7220" class="Symbol">(</a><a id="7221" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="7225" href="Preliminaries.html#7225" class="Bound">i</a><a id="7226" class="Symbol">)</a> <a id="7228" class="Symbol">(</a><a id="7229" href="Preliminaries.html#3112" class="InductiveConstructor">≤suc</a> <a id="7234" href="Preliminaries.html#7234" class="Bound">p</a><a id="7235" class="Symbol">)</a> <a id="7237" class="Symbol">=</a> <a id="7239" href="Preliminaries.html#7116" class="Function">s∋s＠α</a> <a id="7245" class="Symbol">(</a><a id="7246" href="Preliminaries.html#7207" class="Bound">α</a> <a id="7248" href="Preliminaries.html#1788" class="Function Operator">∘</a> <a id="7250" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="7254" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="7256" href="Preliminaries.html#7215" class="Bound">l</a><a id="7257" class="Symbol">)</a> <a id="7259" class="Symbol">(</a><a id="7260" href="Preliminaries.html#7218" class="Bound">β</a> <a id="7262" href="Preliminaries.html#1788" class="Function Operator">∘</a> <a id="7264" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a><a id="7267" class="Symbol">)</a> <a id="7269" href="Preliminaries.html#7225" class="Bound">i</a> <a id="7271" href="Preliminaries.html#7234" class="Bound">p</a>

<a id="7274" class="Markup">\end{code}</a><a id="7284" class="Background">

■ Inductively defined lists

</a><a id="7315" class="Markup">\begin{code}</a>

<a id="7329" class="Keyword">infixr</a> <a id="7336" class="Number">5</a> <a id="7338" href="Preliminaries.html#7399" class="InductiveConstructor Operator">_∷_</a>
<a id="7342" class="Keyword">data</a> <a id="List"></a><a id="7347" href="Preliminaries.html#7347" class="Datatype">List</a> <a id="7352" class="Symbol">{</a><a id="7353" href="Preliminaries.html#7353" class="Bound">a</a><a id="7354" class="Symbol">}</a> <a id="7356" class="Symbol">(</a><a id="7357" href="Preliminaries.html#7357" class="Bound">A</a> <a id="7359" class="Symbol">:</a> <a id="7361" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7365" href="Preliminaries.html#7353" class="Bound">a</a><a id="7366" class="Symbol">)</a> <a id="7368" class="Symbol">:</a> <a id="7370" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7374" href="Preliminaries.html#7353" class="Bound">a</a> <a id="7376" class="Keyword">where</a>
  <a id="List.[]"></a><a id="7384" href="Preliminaries.html#7384" class="InductiveConstructor">[]</a>  <a id="7388" class="Symbol">:</a> <a id="7390" href="Preliminaries.html#7347" class="Datatype">List</a> <a id="7395" href="Preliminaries.html#7357" class="Bound">A</a>
  <a id="List._∷_"></a><a id="7399" href="Preliminaries.html#7399" class="InductiveConstructor Operator">_∷_</a> <a id="7403" class="Symbol">:</a> <a id="7405" class="Symbol">(</a><a id="7406" href="Preliminaries.html#7406" class="Bound">x</a> <a id="7408" class="Symbol">:</a> <a id="7410" href="Preliminaries.html#7357" class="Bound">A</a><a id="7411" class="Symbol">)</a> <a id="7413" class="Symbol">(</a><a id="7414" href="Preliminaries.html#7414" class="Bound">xs</a> <a id="7417" class="Symbol">:</a> <a id="7419" href="Preliminaries.html#7347" class="Datatype">List</a> <a id="7424" href="Preliminaries.html#7357" class="Bound">A</a><a id="7425" class="Symbol">)</a> <a id="7427" class="Symbol">→</a> <a id="7429" href="Preliminaries.html#7347" class="Datatype">List</a> <a id="7434" href="Preliminaries.html#7357" class="Bound">A</a>

<a id="7437" class="Symbol">{-#</a> <a id="7441" class="Keyword">BUILTIN</a> <a id="7449" class="Keyword">LIST</a> <a id="7454" href="Preliminaries.html#7347" class="Datatype">List</a> <a id="7459" class="Symbol">#-}</a>

<a id="listrec"></a><a id="7464" href="Preliminaries.html#7464" class="Function">listrec</a> <a id="7472" class="Symbol">:</a> <a id="7474" class="Symbol">{</a><a id="7475" href="Preliminaries.html#7475" class="Bound">A</a> <a id="7477" href="Preliminaries.html#7477" class="Bound">B</a> <a id="7479" class="Symbol">:</a> <a id="7481" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="7484" class="Symbol">}</a> <a id="7486" class="Symbol">→</a> <a id="7488" href="Preliminaries.html#7477" class="Bound">B</a> <a id="7490" class="Symbol">→</a> <a id="7492" class="Symbol">(</a><a id="7493" href="Preliminaries.html#7475" class="Bound">A</a> <a id="7495" class="Symbol">→</a> <a id="7497" href="Preliminaries.html#7347" class="Datatype">List</a> <a id="7502" href="Preliminaries.html#7475" class="Bound">A</a> <a id="7504" class="Symbol">→</a> <a id="7506" href="Preliminaries.html#7477" class="Bound">B</a> <a id="7508" class="Symbol">→</a> <a id="7510" href="Preliminaries.html#7477" class="Bound">B</a><a id="7511" class="Symbol">)</a> <a id="7513" class="Symbol">→</a> <a id="7515" href="Preliminaries.html#7347" class="Datatype">List</a> <a id="7520" href="Preliminaries.html#7475" class="Bound">A</a> <a id="7522" class="Symbol">→</a> <a id="7524" href="Preliminaries.html#7477" class="Bound">B</a>
<a id="7526" href="Preliminaries.html#7464" class="Function">listrec</a> <a id="7534" href="Preliminaries.html#7534" class="Bound">b</a> <a id="7536" href="Preliminaries.html#7536" class="Bound">h</a> <a id="7538" href="Preliminaries.html#7384" class="InductiveConstructor">[]</a>       <a id="7547" class="Symbol">=</a> <a id="7549" href="Preliminaries.html#7534" class="Bound">b</a>
<a id="7551" href="Preliminaries.html#7464" class="Function">listrec</a> <a id="7559" href="Preliminaries.html#7559" class="Bound">b</a> <a id="7561" href="Preliminaries.html#7561" class="Bound">h</a> <a id="7563" class="Symbol">(</a><a id="7564" href="Preliminaries.html#7564" class="Bound">a</a> <a id="7566" href="Preliminaries.html#7399" class="InductiveConstructor Operator">∷</a> <a id="7568" href="Preliminaries.html#7568" class="Bound">xs</a><a id="7570" class="Symbol">)</a> <a id="7572" class="Symbol">=</a> <a id="7574" href="Preliminaries.html#7561" class="Bound">h</a> <a id="7576" href="Preliminaries.html#7564" class="Bound">a</a> <a id="7578" href="Preliminaries.html#7568" class="Bound">xs</a> <a id="7581" class="Symbol">(</a><a id="7582" href="Preliminaries.html#7464" class="Function">listrec</a> <a id="7590" href="Preliminaries.html#7559" class="Bound">b</a> <a id="7592" href="Preliminaries.html#7561" class="Bound">h</a> <a id="7594" href="Preliminaries.html#7568" class="Bound">xs</a><a id="7596" class="Symbol">)</a>

<a id="7599" class="Markup">\end{code}</a><a id="7609" class="Background">
</a></pre></body></html>

==> anc/html/Revisited.index.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Revisited.index</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">Chuangjie Xu, November 2026

This is the Agda development accompanying the paper

  Chuangjie Xu
  The Gentzen-style monadic translation of Gödel&#39;s System T revisited
  https://arxiv.org/abs/2610.05187

The source files are available at

  https://github.com/cj-xu/GentzenTrans

All the files are tested in the safe mode of Agda version 2.8.0.

</a><a id="346" class="Markup">\begin{code}</a>

<a id="360" class="Symbol">{-#</a> <a id="364" class="Keyword">OPTIONS</a> <a id="372" class="Pragma">--without-K</a> <a id="384" class="Pragma">--safe</a> <a id="391" class="Symbol">#-}</a>

<a id="396" class="Keyword">module</a> <a id="403" href="Revisited.index.html" class="Module">Revisited.index</a> <a id="419" class="Keyword">where</a>

<a id="426" class="Keyword">open</a> <a id="431" class="Keyword">import</a> <a id="438" href="Preliminaries.html" class="Module">Preliminaries</a>
<a id="452" class="Keyword">open</a> <a id="457" class="Keyword">import</a> <a id="464" href="SystemT.Base.html" class="Module">SystemT.Base</a>
<a id="477" class="Keyword">import</a> <a id="484" href="Framework.Gentzen.Translation.html" class="Module">Framework.Gentzen.Translation</a> <a id="514" class="Symbol">as</a> <a id="517" class="Module">Gentzen</a>
<a id="525" class="Keyword">import</a> <a id="532" href="Framework.Gentzen.LogicalRelation.html" class="Module">Framework.Gentzen.LogicalRelation</a> <a id="566" class="Symbol">as</a> <a id="569" class="Module">GentzenLR</a>

<a id="580" class="Markup">\end{code}</a><a id="590" class="Background">

§2.2 Gödel&#39;s System T

The paper uses named variables. In the Agda syntax, variables are
represented by de Bruijn indices.

</a><a id="716" class="Markup">\begin{code}</a>

<a id="syntax-of-T"></a><a id="730" href="Revisited.index.html#730" class="Function">syntax-of-T</a> <a id="742" class="Symbol">:</a> <a id="744" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="748" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="750" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="754" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="756" class="Symbol">(</a><a id="757" href="SystemT.Base.html#572" class="Datatype">Cxt</a> <a id="761" class="Symbol">→</a> <a id="763" href="SystemT.Base.html#517" class="Datatype">Ty</a> <a id="766" class="Symbol">→</a> <a id="768" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="771" class="Symbol">)</a>
<a id="773" href="Revisited.index.html#730" class="Function">syntax-of-T</a> <a id="785" class="Symbol">=</a> <a id="787" href="SystemT.Base.html#517" class="Datatype">Ty</a> <a id="790" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="792" href="SystemT.Base.html#572" class="Datatype">Cxt</a> <a id="796" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="798" href="SystemT.Base.html#757" class="Datatype">T</a>

<a id="standard-interpretation-of-T"></a><a id="801" href="Revisited.index.html#801" class="Function">standard-interpretation-of-T</a>
 <a id="831" class="Symbol">:</a> <a id="833" class="Symbol">(</a><a id="834" href="SystemT.Base.html#517" class="Datatype">Ty</a> <a id="837" class="Symbol">→</a> <a id="839" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="842" class="Symbol">)</a>
 <a id="845" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="847" class="Symbol">(</a><a id="848" href="SystemT.Base.html#572" class="Datatype">Cxt</a> <a id="852" class="Symbol">→</a> <a id="854" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="857" class="Symbol">)</a>
 <a id="860" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="862" class="Symbol">({</a><a id="864" href="Revisited.index.html#864" class="Bound">Γ</a> <a id="866" class="Symbol">:</a> <a id="868" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="871" class="Symbol">}</a> <a id="873" class="Symbol">{</a><a id="874" href="Revisited.index.html#874" class="Bound">σ</a> <a id="876" class="Symbol">:</a> <a id="878" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="880" class="Symbol">}</a> <a id="882" class="Symbol">→</a> <a id="884" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="886" href="Revisited.index.html#864" class="Bound">Γ</a> <a id="888" href="Revisited.index.html#874" class="Bound">σ</a> <a id="890" class="Symbol">→</a> <a id="892" href="SystemT.Base.html#1280" class="Function Operator">⟦</a> <a id="894" href="Revisited.index.html#864" class="Bound">Γ</a> <a id="896" href="SystemT.Base.html#1280" class="Function Operator">⟧ˣ</a> <a id="899" class="Symbol">→</a> <a id="901" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="903" href="Revisited.index.html#874" class="Bound">σ</a> <a id="905" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a><a id="907" class="Symbol">)</a>
<a id="909" href="Revisited.index.html#801" class="Function">standard-interpretation-of-T</a> <a id="938" class="Symbol">=</a> <a id="940" href="SystemT.Base.html#1190" class="Function Operator">⟦_⟧ʸ</a> <a id="945" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="947" href="SystemT.Base.html#1280" class="Function Operator">⟦_⟧ˣ</a> <a id="952" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="954" href="SystemT.Base.html#1464" class="Function Operator">⟦_⟧ᵐ</a>

<a id="960" class="Markup">\end{code}</a><a id="970" class="Background">

§3.1 Nuclei and the translation

</a><a id="1005" class="Markup">\begin{code}</a>

<a id="1019" class="Comment">-- Definition 3.1</a>
<a id="nucleus"></a><a id="1037" href="Revisited.index.html#1037" class="Function">nucleus</a> <a id="1045" class="Symbol">:</a> <a id="1047" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="1051" href="Revisited.index.html#1037" class="Function">nucleus</a> <a id="1059" class="Symbol">=</a> <a id="1061" href="Preliminaries.html#1975" class="Record">Σ</a> <a id="1063" class="Symbol">\(</a><a id="1065" href="Revisited.index.html#1065" class="Bound">Jι</a> <a id="1068" class="Symbol">:</a> <a id="1070" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="1072" class="Symbol">)</a>
        <a id="1082" class="Symbol">→</a> <a id="1084" class="Symbol">({</a><a id="1086" href="Revisited.index.html#1086" class="Bound">Γ</a> <a id="1088" class="Symbol">:</a> <a id="1090" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="1093" class="Symbol">}</a> <a id="1095" class="Symbol">→</a> <a id="1097" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="1099" href="Revisited.index.html#1086" class="Bound">Γ</a> <a id="1101" class="Symbol">(</a><a id="1102" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="1104" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1106" href="Revisited.index.html#1065" class="Bound">Jι</a><a id="1108" class="Symbol">))</a>
        <a id="1119" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="1121" class="Symbol">({</a><a id="1123" href="Revisited.index.html#1123" class="Bound">Γ</a> <a id="1125" class="Symbol">:</a> <a id="1127" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="1130" class="Symbol">}</a> <a id="1132" class="Symbol">→</a> <a id="1134" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="1136" href="Revisited.index.html#1123" class="Bound">Γ</a> <a id="1138" class="Symbol">((</a><a id="1140" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="1142" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1144" href="Revisited.index.html#1065" class="Bound">Jι</a><a id="1146" class="Symbol">)</a> <a id="1148" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1150" href="Revisited.index.html#1065" class="Bound">Jι</a> <a id="1153" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1155" href="Revisited.index.html#1065" class="Bound">Jι</a><a id="1157" class="Symbol">))</a>

<a id="1161" class="Keyword">module</a> <a id="GentzenTranslation"></a><a id="1168" href="Revisited.index.html#1168" class="Module">GentzenTranslation</a> <a id="1187" class="Symbol">(</a><a id="1188" href="Revisited.index.html#1188" class="Bound">(</a><a id="1189" href="Revisited.index.html#1189" class="Bound">Jι</a> <a id="1192" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="1194" href="Revisited.index.html#1194" class="Bound">η</a> <a id="1196" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="1198" href="Revisited.index.html#1198" class="Bound">κ</a><a id="1199" href="Revisited.index.html#1188" class="Bound">)</a> <a id="1201" class="Symbol">:</a> <a id="1203" href="Revisited.index.html#1037" class="Function">nucleus</a><a id="1210" class="Symbol">)</a> <a id="1212" class="Keyword">where</a>

 <a id="1220" class="Keyword">open</a> <a id="1225" href="Framework.Gentzen.Translation.html" class="Module">Gentzen</a> <a id="1233" href="Revisited.index.html#1189" class="Bound">Jι</a> <a id="1236" href="Revisited.index.html#1194" class="Bound">η</a> <a id="1238" href="Revisited.index.html#1198" class="Bound">κ</a>

 <a id="1242" class="Comment">-- Definition 3.2</a>
 <a id="GentzenTranslation.Gentzen-translation"></a><a id="1261" href="Revisited.index.html#1261" class="Function">Gentzen-translation</a>
  <a id="1283" class="Symbol">:</a> <a id="1285" href="Preliminaries.html#1975" class="Record">Σ</a> <a id="1287" class="Symbol">\(</a><a id="1289" href="Revisited.index.html#1289" class="Bound Operator">⟨_⟩ᴶ</a> <a id="1294" class="Symbol">:</a> <a id="1296" href="SystemT.Base.html#517" class="Datatype">Ty</a> <a id="1299" class="Symbol">→</a> <a id="1301" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="1303" class="Symbol">)</a>
  <a id="1307" class="Symbol">→</a> <a id="1309" href="Preliminaries.html#1975" class="Record">Σ</a> <a id="1311" class="Symbol">\(</a><a id="1313" href="Revisited.index.html#1313" class="Bound Operator">⟪_⟫ᴶ</a> <a id="1318" class="Symbol">:</a> <a id="1320" href="SystemT.Base.html#572" class="Datatype">Cxt</a> <a id="1324" class="Symbol">→</a> <a id="1326" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="1329" class="Symbol">)</a>
  <a id="1333" class="Symbol">→</a> <a id="1335" class="Symbol">({</a><a id="1337" href="Revisited.index.html#1337" class="Bound">Γ</a> <a id="1339" class="Symbol">:</a> <a id="1341" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="1344" class="Symbol">}</a> <a id="1346" class="Symbol">{</a><a id="1347" href="Revisited.index.html#1347" class="Bound">ρ</a> <a id="1349" class="Symbol">:</a> <a id="1351" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="1353" class="Symbol">}</a> <a id="1355" class="Symbol">→</a> <a id="1357" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="1359" href="Revisited.index.html#1337" class="Bound">Γ</a> <a id="1361" href="Revisited.index.html#1347" class="Bound">ρ</a> <a id="1363" class="Symbol">→</a> <a id="1365" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="1367" href="Revisited.index.html#1313" class="Bound Operator">⟪</a> <a id="1369" href="Revisited.index.html#1337" class="Bound">Γ</a> <a id="1371" href="Revisited.index.html#1313" class="Bound Operator">⟫ᴶ</a> <a id="1374" href="Revisited.index.html#1289" class="Bound Operator">⟨</a> <a id="1376" href="Revisited.index.html#1347" class="Bound">ρ</a> <a id="1378" href="Revisited.index.html#1289" class="Bound Operator">⟩ᴶ</a><a id="1380" class="Symbol">)</a>
  <a id="1384" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="1386" class="Symbol">({</a><a id="1388" href="Revisited.index.html#1388" class="Bound">ρ</a> <a id="1390" class="Symbol">:</a> <a id="1392" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="1394" class="Symbol">}</a> <a id="1396" class="Symbol">{</a><a id="1397" href="Revisited.index.html#1397" class="Bound">Γ</a> <a id="1399" class="Symbol">:</a> <a id="1401" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="1404" class="Symbol">}</a> <a id="1406" class="Symbol">→</a> <a id="1408" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="1410" href="Revisited.index.html#1397" class="Bound">Γ</a> <a id="1412" class="Symbol">((</a><a id="1414" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="1416" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1418" href="Revisited.index.html#1289" class="Bound Operator">⟨</a> <a id="1420" href="Revisited.index.html#1388" class="Bound">ρ</a> <a id="1422" href="Revisited.index.html#1289" class="Bound Operator">⟩ᴶ</a><a id="1424" class="Symbol">)</a> <a id="1426" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1428" href="Revisited.index.html#1289" class="Bound Operator">⟨</a> <a id="1430" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="1432" href="Revisited.index.html#1289" class="Bound Operator">⟩ᴶ</a> <a id="1435" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1437" href="Revisited.index.html#1289" class="Bound Operator">⟨</a> <a id="1439" href="Revisited.index.html#1388" class="Bound">ρ</a> <a id="1441" href="Revisited.index.html#1289" class="Bound Operator">⟩ᴶ</a><a id="1443" class="Symbol">))</a>
 <a id="1447" href="Revisited.index.html#1261" class="Function">Gentzen-translation</a> <a id="1467" class="Symbol">=</a> <a id="1469" href="Framework.Gentzen.Translation.html#1024" class="Function Operator">⟨_⟩ᴶ</a> <a id="1474" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="1476" href="Framework.Gentzen.Translation.html#1142" class="Function Operator">⟪_⟫ᴶ</a> <a id="1481" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="1483" href="Framework.Gentzen.Translation.html#1626" class="Function Operator">_ᴶ</a> <a id="1486" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="1488" href="Framework.Gentzen.Translation.html#1343" class="Function">KE</a>

<a id="1492" class="Markup">\end{code}</a><a id="1502" class="Background">

§3.2 The fundamental theorem of logical relations

</a><a id="1555" class="Markup">\begin{code}</a>

 <a id="1570" class="Keyword">module</a> <a id="GentzenTranslation.LogicalRelation"></a><a id="1577" href="Revisited.index.html#1577" class="Module">LogicalRelation</a> <a id="1593" class="Symbol">(</a><a id="1594" href="Revisited.index.html#1594" class="Bound Operator">_Rι_</a> <a id="1599" class="Symbol">:</a> <a id="1601" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="1603" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="1605" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a> <a id="1608" class="Symbol">→</a> <a id="1610" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="1612" href="Revisited.index.html#1189" class="Bound">Jι</a> <a id="1615" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a> <a id="1618" class="Symbol">→</a> <a id="1620" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="1623" class="Symbol">)</a> <a id="1625" class="Keyword">where</a>

  <a id="1634" class="Keyword">open</a> <a id="1639" href="Framework.Gentzen.LogicalRelation.html" class="Module">GentzenLR</a> <a id="1649" href="Revisited.index.html#1189" class="Bound">Jι</a> <a id="1652" href="Revisited.index.html#1194" class="Bound">η</a> <a id="1654" href="Revisited.index.html#1198" class="Bound">κ</a> <a id="1656" href="Revisited.index.html#1594" class="Bound Operator">_Rι_</a>

  <a id="1664" class="Comment">-- Definition 3.3</a>
  <a id="GentzenTranslation.LogicalRelation.logical-relation"></a><a id="1684" href="Revisited.index.html#1684" class="Function">logical-relation</a>
   <a id="1704" class="Symbol">:</a> <a id="1706" class="Symbol">({</a><a id="1708" href="Revisited.index.html#1708" class="Bound">ρ</a> <a id="1710" class="Symbol">:</a> <a id="1712" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="1714" class="Symbol">}</a> <a id="1716" class="Symbol">→</a> <a id="1718" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="1720" href="Revisited.index.html#1708" class="Bound">ρ</a> <a id="1722" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a> <a id="1725" class="Symbol">→</a> <a id="1727" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="1729" href="Framework.Gentzen.Translation.html#1024" class="Function Operator">⟨</a> <a id="1731" href="Revisited.index.html#1708" class="Bound">ρ</a> <a id="1733" href="Framework.Gentzen.Translation.html#1024" class="Function Operator">⟩ᴶ</a> <a id="1736" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a> <a id="1739" class="Symbol">→</a> <a id="1741" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="1744" class="Symbol">)</a>
   <a id="1749" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="1751" class="Symbol">({</a><a id="1753" href="Revisited.index.html#1753" class="Bound">Γ</a> <a id="1755" class="Symbol">:</a> <a id="1757" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="1760" class="Symbol">}</a> <a id="1762" class="Symbol">→</a> <a id="1764" href="SystemT.Base.html#1280" class="Function Operator">⟦</a> <a id="1766" href="Revisited.index.html#1753" class="Bound">Γ</a> <a id="1768" href="SystemT.Base.html#1280" class="Function Operator">⟧ˣ</a> <a id="1771" class="Symbol">→</a> <a id="1773" href="SystemT.Base.html#1280" class="Function Operator">⟦</a> <a id="1775" href="Framework.Gentzen.Translation.html#1142" class="Function Operator">⟪</a> <a id="1777" href="Revisited.index.html#1753" class="Bound">Γ</a> <a id="1779" href="Framework.Gentzen.Translation.html#1142" class="Function Operator">⟫ᴶ</a> <a id="1782" href="SystemT.Base.html#1280" class="Function Operator">⟧ˣ</a> <a id="1785" class="Symbol">→</a> <a id="1787" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="1790" class="Symbol">)</a>
  <a id="1794" href="Revisited.index.html#1684" class="Function">logical-relation</a> <a id="1811" class="Symbol">=</a> <a id="1813" href="Framework.Gentzen.LogicalRelation.html#1101" class="Function Operator">_R_</a> <a id="1817" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="1819" href="Framework.Gentzen.LogicalRelation.html#1258" class="Function Operator">_Rˣ_</a>

  <a id="1827" class="Comment">-- Compatibility conditions (†)</a>
  <a id="GentzenTranslation.LogicalRelation.compatibility-conditions"></a><a id="1861" href="Revisited.index.html#1861" class="Function">compatibility-conditions</a> <a id="1886" class="Symbol">:</a> <a id="1888" href="Agda.Primitive.html#388" class="Primitive">Set</a>
  <a id="1894" href="Revisited.index.html#1861" class="Function">compatibility-conditions</a> <a id="1919" class="Symbol">=</a> <a id="1921" href="Framework.Gentzen.LogicalRelation.html#1638" class="Function">η-compatible</a> <a id="1934" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="1936" href="Framework.Gentzen.LogicalRelation.html#1727" class="Function">κ-compatible</a>

  <a id="1952" class="Comment">-- Lemma 3.4</a>
  <a id="GentzenTranslation.LogicalRelation.preservation-KE"></a><a id="1967" href="Revisited.index.html#1967" class="Function">preservation-KE</a>
   <a id="1986" class="Symbol">:</a> <a id="1988" href="Framework.Gentzen.LogicalRelation.html#1727" class="Function">κ-compatible</a>
   <a id="2004" class="Symbol">→</a> <a id="2006" class="Symbol">{</a><a id="2007" href="Revisited.index.html#2007" class="Bound">ρ</a> <a id="2009" class="Symbol">:</a> <a id="2011" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="2013" class="Symbol">}</a> <a id="2015" class="Symbol">{</a><a id="2016" href="Revisited.index.html#2016" class="Bound">Γ</a> <a id="2018" class="Symbol">:</a> <a id="2020" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="2023" class="Symbol">}</a> <a id="2025" class="Symbol">{</a><a id="2026" href="Revisited.index.html#2026" class="Bound">γ</a> <a id="2028" class="Symbol">:</a> <a id="2030" href="SystemT.Base.html#1280" class="Function Operator">⟦</a> <a id="2032" href="Revisited.index.html#2016" class="Bound">Γ</a> <a id="2034" href="SystemT.Base.html#1280" class="Function Operator">⟧ˣ</a><a id="2036" class="Symbol">}</a> <a id="2038" class="Symbol">{</a><a id="2039" href="Revisited.index.html#2039" class="Bound">f</a> <a id="2041" class="Symbol">:</a> <a id="2043" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="2045" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="2047" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="2049" href="Revisited.index.html#2007" class="Bound">ρ</a> <a id="2051" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a><a id="2053" class="Symbol">}</a> <a id="2055" class="Symbol">{</a><a id="2056" href="Revisited.index.html#2056" class="Bound">g</a> <a id="2058" class="Symbol">:</a> <a id="2060" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="2062" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="2064" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="2066" href="Framework.Gentzen.Translation.html#1024" class="Function Operator">⟨</a> <a id="2068" href="Revisited.index.html#2007" class="Bound">ρ</a> <a id="2070" href="Framework.Gentzen.Translation.html#1024" class="Function Operator">⟩ᴶ</a> <a id="2073" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a><a id="2075" class="Symbol">}</a>
   <a id="2080" class="Symbol">→</a> <a id="2082" class="Symbol">(∀</a> <a id="2085" href="Revisited.index.html#2085" class="Bound">i</a> <a id="2087" class="Symbol">→</a> <a id="2089" href="Revisited.index.html#2039" class="Bound">f</a> <a id="2091" href="Revisited.index.html#2085" class="Bound">i</a> <a id="2093" href="Framework.Gentzen.LogicalRelation.html#1101" class="Function Operator">R</a> <a id="2095" href="Revisited.index.html#2056" class="Bound">g</a> <a id="2097" href="Revisited.index.html#2085" class="Bound">i</a><a id="2098" class="Symbol">)</a> <a id="2100" class="Symbol">→</a> <a id="2102" href="Revisited.index.html#2039" class="Bound">f</a> <a id="2104" href="Framework.Gentzen.LogicalRelation.html#1101" class="Function Operator">R</a> <a id="2106" class="Symbol">(</a><a id="2107" href="SystemT.Base.html#1464" class="Function Operator">⟦</a> <a id="2109" href="Framework.Gentzen.Translation.html#1343" class="Function">KE</a> <a id="2112" href="SystemT.Base.html#1464" class="Function Operator">⟧ᵐ</a> <a id="2115" href="Revisited.index.html#2026" class="Bound">γ</a> <a id="2117" href="Revisited.index.html#2056" class="Bound">g</a><a id="2118" class="Symbol">)</a>
  <a id="2122" href="Revisited.index.html#1967" class="Function">preservation-KE</a> <a id="2138" class="Symbol">=</a> <a id="2140" href="Framework.Gentzen.LogicalRelation.html#1895" class="Function">R[KE]</a>

  <a id="2149" class="Comment">-- Theorem 3.5</a>
  <a id="GentzenTranslation.LogicalRelation.fundamental-theorem"></a><a id="2166" href="Revisited.index.html#2166" class="Function">fundamental-theorem</a>
   <a id="2189" class="Symbol">:</a> <a id="2191" href="Revisited.index.html#1861" class="Function">compatibility-conditions</a>
   <a id="2219" class="Symbol">→</a> <a id="2221" class="Symbol">{</a><a id="2222" href="Revisited.index.html#2222" class="Bound">Γ</a> <a id="2224" class="Symbol">:</a> <a id="2226" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="2229" class="Symbol">}</a> <a id="2231" class="Symbol">{</a><a id="2232" href="Revisited.index.html#2232" class="Bound">ρ</a> <a id="2234" class="Symbol">:</a> <a id="2236" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="2238" class="Symbol">}</a> <a id="2240" class="Symbol">(</a><a id="2241" href="Revisited.index.html#2241" class="Bound">t</a> <a id="2243" class="Symbol">:</a> <a id="2245" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="2247" href="Revisited.index.html#2222" class="Bound">Γ</a> <a id="2249" href="Revisited.index.html#2232" class="Bound">ρ</a><a id="2250" class="Symbol">)</a>
   <a id="2255" class="Symbol">→</a> <a id="2257" class="Symbol">{</a><a id="2258" href="Revisited.index.html#2258" class="Bound">γ</a> <a id="2260" class="Symbol">:</a> <a id="2262" href="SystemT.Base.html#1280" class="Function Operator">⟦</a> <a id="2264" href="Revisited.index.html#2222" class="Bound">Γ</a> <a id="2266" href="SystemT.Base.html#1280" class="Function Operator">⟧ˣ</a><a id="2268" class="Symbol">}</a> <a id="2270" class="Symbol">{</a><a id="2271" href="Revisited.index.html#2271" class="Bound">δ</a> <a id="2273" class="Symbol">:</a> <a id="2275" href="SystemT.Base.html#1280" class="Function Operator">⟦</a> <a id="2277" href="Framework.Gentzen.Translation.html#1142" class="Function Operator">⟪</a> <a id="2279" href="Revisited.index.html#2222" class="Bound">Γ</a> <a id="2281" href="Framework.Gentzen.Translation.html#1142" class="Function Operator">⟫ᴶ</a> <a id="2284" href="SystemT.Base.html#1280" class="Function Operator">⟧ˣ</a><a id="2286" class="Symbol">}</a> <a id="2288" class="Symbol">→</a> <a id="2290" href="Revisited.index.html#2258" class="Bound">γ</a> <a id="2292" href="Framework.Gentzen.LogicalRelation.html#1258" class="Function Operator">Rˣ</a> <a id="2295" href="Revisited.index.html#2271" class="Bound">δ</a>
   <a id="2300" class="Symbol">→</a> <a id="2302" href="SystemT.Base.html#1464" class="Function Operator">⟦</a> <a id="2304" href="Revisited.index.html#2241" class="Bound">t</a> <a id="2306" href="SystemT.Base.html#1464" class="Function Operator">⟧ᵐ</a> <a id="2309" href="Revisited.index.html#2258" class="Bound">γ</a> <a id="2311" href="Framework.Gentzen.LogicalRelation.html#1101" class="Function Operator">R</a> <a id="2313" href="SystemT.Base.html#1464" class="Function Operator">⟦</a> <a id="2315" href="Revisited.index.html#2241" class="Bound">t</a> <a id="2317" href="Framework.Gentzen.Translation.html#1626" class="Function Operator">ᴶ</a> <a id="2319" href="SystemT.Base.html#1464" class="Function Operator">⟧ᵐ</a> <a id="2322" href="Revisited.index.html#2271" class="Bound">δ</a>
  <a id="2326" href="Revisited.index.html#2166" class="Function">fundamental-theorem</a> <a id="2346" class="Symbol">(</a><a id="2347" href="Revisited.index.html#2347" class="Bound">Rη</a> <a id="2350" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="2352" href="Revisited.index.html#2352" class="Bound">Rκ</a><a id="2354" class="Symbol">)</a> <a id="2356" class="Symbol">=</a> <a id="2358" href="Framework.Gentzen.LogicalRelation.html#2314" class="Function">Soundness.FTLR</a> <a id="2373" href="Revisited.index.html#2347" class="Bound">Rη</a> <a id="2376" href="Revisited.index.html#2352" class="Bound">Rκ</a>

<a id="2380" class="Markup">\end{code}</a><a id="2390" class="Background">

§4.1 Majorizability

</a><a id="2413" class="Markup">\begin{code}</a>

<a id="2427" class="Keyword">module</a> <a id="Majorizability"></a><a id="2434" href="Revisited.index.html#2434" class="Module">Majorizability</a> <a id="2449" class="Keyword">where</a>

 <a id="2457" class="Keyword">import</a> <a id="2464" href="Applications.Majorizability.html" class="Module">Applications.Majorizability</a> <a id="2492" class="Symbol">as</a> <a id="2495" class="Module">M</a>
 <a id="2498" class="Keyword">open</a> <a id="2503" href="Framework.Gentzen.Translation.html" class="Module">Gentzen</a> <a id="2511" href="Applications.Majorizability.html#965" class="Function">M.Jι</a> <a id="2516" href="Applications.Majorizability.html#981" class="Function">M.η</a> <a id="2520" href="Applications.Majorizability.html#1086" class="Function">M.κ</a> <a id="2524" class="Keyword">using</a> <a id="2530" class="Symbol">(</a><a id="2531" href="Framework.Gentzen.Translation.html#1024" class="Function Operator">⟨_⟩ᴶ</a><a id="2535" class="Symbol">;</a> <a id="2537" href="Framework.Gentzen.Translation.html#1626" class="Function Operator">_ᴶ</a><a id="2539" class="Symbol">)</a>
 <a id="2542" class="Keyword">open</a> <a id="2547" href="Framework.Gentzen.LogicalRelation.html" class="Module">GentzenLR</a> <a id="2557" href="Applications.Majorizability.html#965" class="Function">M.Jι</a> <a id="2562" href="Applications.Majorizability.html#981" class="Function">M.η</a> <a id="2566" href="Applications.Majorizability.html#1086" class="Function">M.κ</a> <a id="2570" href="Applications.Majorizability.html#1618" class="Function Operator">M._⊲ι_</a>

 <a id="2579" class="Comment">-- Definition 4.1</a>
 <a id="Majorizability.majorizability-relation"></a><a id="2598" href="Revisited.index.html#2598" class="Function">majorizability-relation</a> <a id="2622" class="Symbol">:</a> <a id="2624" class="Symbol">{</a><a id="2625" href="Revisited.index.html#2625" class="Bound">ρ</a> <a id="2627" class="Symbol">:</a> <a id="2629" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="2631" class="Symbol">}</a> <a id="2633" class="Symbol">→</a> <a id="2635" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="2637" href="Revisited.index.html#2625" class="Bound">ρ</a> <a id="2639" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a> <a id="2642" class="Symbol">→</a> <a id="2644" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="2646" href="Framework.Gentzen.Translation.html#1024" class="Function Operator">⟨</a> <a id="2648" href="Revisited.index.html#2625" class="Bound">ρ</a> <a id="2650" href="Framework.Gentzen.Translation.html#1024" class="Function Operator">⟩ᴶ</a> <a id="2653" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a> <a id="2656" class="Symbol">→</a> <a id="2658" href="Agda.Primitive.html#388" class="Primitive">Set</a>
 <a id="2663" href="Revisited.index.html#2598" class="Function">majorizability-relation</a> <a id="2687" class="Symbol">=</a> <a id="2689" href="Applications.Majorizability.html#2065" class="Function Operator">M._⊲_</a>

 <a id="2697" class="Comment">-- Definition 4.2</a>
 <a id="Majorizability.majorizability-nucleus"></a><a id="2716" href="Revisited.index.html#2716" class="Function">majorizability-nucleus</a> <a id="2739" class="Symbol">:</a> <a id="2741" href="Revisited.index.html#1037" class="Function">nucleus</a>
 <a id="2750" href="Revisited.index.html#2716" class="Function">majorizability-nucleus</a> <a id="2773" class="Symbol">=</a> <a id="2775" href="Applications.Majorizability.html#965" class="Function">M.Jι</a> <a id="2780" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="2782" href="Applications.Majorizability.html#981" class="Function">M.η</a> <a id="2786" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="2788" href="Applications.Majorizability.html#1086" class="Function">M.κ</a>

 <a id="2794" class="Comment">-- Lemma 4.3</a>
 <a id="Majorizability.maximum-bound"></a><a id="2808" href="Revisited.index.html#2808" class="Function">maximum-bound</a> <a id="2822" class="Symbol">:</a> <a id="2824" class="Symbol">{</a><a id="2825" href="Revisited.index.html#2825" class="Bound">i</a> <a id="2827" href="Revisited.index.html#2827" class="Bound">j</a> <a id="2829" class="Symbol">:</a> <a id="2831" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="2832" class="Symbol">}</a> <a id="2834" class="Symbol">→</a> <a id="2836" href="Revisited.index.html#2825" class="Bound">i</a> <a id="2838" href="Preliminaries.html#3062" class="Datatype Operator">≤</a> <a id="2840" href="Revisited.index.html#2827" class="Bound">j</a> <a id="2842" class="Symbol">→</a> <a id="2844" class="Symbol">(</a><a id="2845" href="Revisited.index.html#2845" class="Bound">g</a> <a id="2847" class="Symbol">:</a> <a id="2849" href="Preliminaries.html#2603" class="Datatype">ℕ</a> <a id="2851" class="Symbol">→</a> <a id="2853" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="2854" class="Symbol">)</a> <a id="2856" class="Symbol">→</a> <a id="2858" href="Revisited.index.html#2845" class="Bound">g</a> <a id="2860" href="Revisited.index.html#2825" class="Bound">i</a> <a id="2862" href="Preliminaries.html#3062" class="Datatype Operator">≤</a> <a id="2864" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="2866" href="Applications.Majorizability.html#1086" class="Function">M.κ</a> <a id="2870" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="2872" href="Revisited.index.html#2845" class="Bound">g</a> <a id="2874" href="Revisited.index.html#2827" class="Bound">j</a>
 <a id="2877" href="Revisited.index.html#2808" class="Function">maximum-bound</a> <a id="2891" href="Revisited.index.html#2891" class="Bound">i≤j</a> <a id="2895" class="Symbol">=</a> <a id="2897" href="Applications.Majorizability.html#1280" class="Function">M.κ-spec</a> <a id="2906" href="Revisited.index.html#2891" class="Bound">i≤j</a> <a id="2910" href="Preliminaries.html#2546" class="InductiveConstructor">⋆</a>

 <a id="2914" class="Comment">-- Lemma 4.4</a>
 <a id="Majorizability.preservation"></a><a id="2928" href="Revisited.index.html#2928" class="Function">preservation</a> <a id="2941" class="Symbol">:</a> <a id="2943" href="Framework.Gentzen.LogicalRelation.html#1638" class="Function">η-compatible</a> <a id="2956" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="2958" href="Framework.Gentzen.LogicalRelation.html#1727" class="Function">κ-compatible</a>
 <a id="2972" href="Revisited.index.html#2928" class="Function">preservation</a> <a id="2985" class="Symbol">=</a> <a id="2987" href="Applications.Majorizability.html#1660" class="Function">M.⊲η</a> <a id="2992" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="2994" href="Applications.Majorizability.html#1735" class="Function">M.⊲κ</a>

 <a id="3001" class="Comment">-- Corollary 4.5</a>
 <a id="Majorizability.majorization"></a><a id="3019" href="Revisited.index.html#3019" class="Function">majorization</a> <a id="3032" class="Symbol">:</a> <a id="3034" class="Symbol">{</a><a id="3035" href="Revisited.index.html#3035" class="Bound">ρ</a> <a id="3037" class="Symbol">:</a> <a id="3039" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="3041" class="Symbol">}</a> <a id="3043" class="Symbol">(</a><a id="3044" href="Revisited.index.html#3044" class="Bound">t</a> <a id="3046" class="Symbol">:</a> <a id="3048" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="3050" href="SystemT.Base.html#589" class="InductiveConstructor">ε</a> <a id="3052" href="Revisited.index.html#3035" class="Bound">ρ</a><a id="3053" class="Symbol">)</a>
              <a id="3069" class="Symbol">→</a> <a id="3071" href="Revisited.index.html#2598" class="Function">majorizability-relation</a> <a id="3095" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="3097" href="Revisited.index.html#3044" class="Bound">t</a> <a id="3099" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="3101" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="3103" href="Revisited.index.html#3044" class="Bound">t</a> <a id="3105" href="Framework.Gentzen.Translation.html#1626" class="Function Operator">ᴶ</a> <a id="3107" href="SystemT.Base.html#1723" class="Function Operator">⟧</a>
 <a id="3110" href="Revisited.index.html#3019" class="Function">majorization</a> <a id="3123" class="Symbol">=</a> <a id="3125" href="Applications.Majorizability.html#2339" class="Function">M.Cor[Maj]</a>

<a id="3137" class="Markup">\end{code}</a><a id="3147" class="Background">

§4.2 Lifting to higher-order functionals

</a><a id="3191" class="Markup">\begin{code}</a>

<a id="3205" class="Keyword">module</a> <a id="Lifting"></a><a id="3212" href="Revisited.index.html#3212" class="Module">Lifting</a> <a id="3220" class="Symbol">(</a><a id="3221" href="Revisited.index.html#3221" class="Bound">X</a> <a id="3223" class="Symbol">:</a> <a id="3225" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="3227" class="Symbol">)</a> <a id="3229" class="Keyword">where</a>

 <a id="3237" class="Keyword">open</a> <a id="3242" class="Keyword">import</a> <a id="3249" href="Applications.Lifting.html" class="Module">Applications.Lifting</a> <a id="3270" href="Revisited.index.html#3221" class="Bound">X</a>
 <a id="3273" class="Keyword">open</a> <a id="3278" href="Framework.Gentzen.Translation.html" class="Module">Gentzen</a> <a id="3286" href="Applications.Lifting.html#1526" class="Function">Jι</a> <a id="3289" href="Applications.Lifting.html#1546" class="Function">η</a> <a id="3291" href="Applications.Lifting.html#1619" class="Function">κ</a> <a id="3293" class="Keyword">using</a> <a id="3299" class="Symbol">(</a><a id="3300" href="Framework.Gentzen.Translation.html#1024" class="Function Operator">⟨_⟩ᴶ</a><a id="3304" class="Symbol">;</a> <a id="3306" href="Framework.Gentzen.Translation.html#1142" class="Function Operator">⟪_⟫ᴶ</a><a id="3310" class="Symbol">;</a> <a id="3312" href="Framework.Gentzen.Translation.html#1626" class="Function Operator">_ᴶ</a><a id="3314" class="Symbol">)</a>
 <a id="3317" class="Keyword">open</a> <a id="3322" class="Keyword">import</a> <a id="3329" href="Framework.Gentzen.Genericity.html" class="Module">Framework.Gentzen.Genericity</a> <a id="3358" href="Applications.Lifting.html#1526" class="Function">Jι</a> <a id="3361" href="Applications.Lifting.html#1546" class="Function">η</a> <a id="3363" href="Applications.Lifting.html#1619" class="Function">κ</a> <a id="3365" href="Revisited.index.html#3221" class="Bound">X</a> <a id="3367" href="Applications.Lifting.html#2266" class="Function">Rι</a>

 <a id="3372" class="Comment">-- Definition 4.7</a>
 <a id="Lifting.lifting-nucleus"></a><a id="3391" href="Revisited.index.html#3391" class="Function">lifting-nucleus</a> <a id="3407" class="Symbol">:</a> <a id="3409" href="Revisited.index.html#1037" class="Function">nucleus</a>
 <a id="3418" href="Revisited.index.html#3391" class="Function">lifting-nucleus</a> <a id="3434" class="Symbol">=</a> <a id="3436" href="Applications.Lifting.html#1526" class="Function">Jι</a> <a id="3439" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="3441" href="Applications.Lifting.html#1546" class="Function">η</a> <a id="3443" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="3445" href="Applications.Lifting.html#1619" class="Function">κ</a>

 <a id="3449" class="Comment">-- Definition 4.8</a>
 <a id="Lifting.base-lifting-relation"></a><a id="3468" href="Revisited.index.html#3468" class="Function">base-lifting-relation</a> <a id="3490" class="Symbol">:</a> <a id="3492" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="3494" href="Revisited.index.html#3221" class="Bound">X</a> <a id="3496" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a> <a id="3499" class="Symbol">→</a> <a id="3501" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="3503" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="3505" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a> <a id="3508" class="Symbol">→</a> <a id="3510" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="3512" href="Applications.Lifting.html#1526" class="Function">Jι</a> <a id="3515" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a> <a id="3518" class="Symbol">→</a> <a id="3520" href="Agda.Primitive.html#388" class="Primitive">Set</a>
 <a id="3525" href="Revisited.index.html#3468" class="Function">base-lifting-relation</a> <a id="3547" href="Revisited.index.html#3547" class="Bound">x</a> <a id="3549" class="Symbol">=</a> <a id="3551" href="Applications.Lifting.html#2266" class="Function">Rι</a> <a id="3554" href="Revisited.index.html#3547" class="Bound">x</a>

 <a id="3558" class="Comment">-- Lemma 4.9</a>
 <a id="Lifting.preservation"></a><a id="3572" href="Revisited.index.html#3572" class="Function">preservation</a> <a id="3585" class="Symbol">:</a> <a id="3587" class="Symbol">(</a><a id="3588" href="Revisited.index.html#3588" class="Bound">x</a> <a id="3590" class="Symbol">:</a> <a id="3592" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="3594" href="Revisited.index.html#3221" class="Bound">X</a> <a id="3596" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a><a id="3598" class="Symbol">)</a> <a id="3600" class="Symbol">→</a> <a id="3602" href="Framework.Gentzen.LogicalRelation.html#1638" class="Function">LR.η-compatible</a> <a id="3618" href="Revisited.index.html#3588" class="Bound">x</a> <a id="3620" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="3622" href="Framework.Gentzen.LogicalRelation.html#1727" class="Function">LR.κ-compatible</a> <a id="3638" href="Revisited.index.html#3588" class="Bound">x</a>
 <a id="3641" href="Revisited.index.html#3572" class="Function">preservation</a> <a id="3654" href="Revisited.index.html#3654" class="Bound">x</a> <a id="3656" class="Symbol">=</a> <a id="3658" href="Applications.Lifting.html#2426" class="Function">Rη</a> <a id="3661" href="Revisited.index.html#3654" class="Bound">x</a> <a id="3663" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="3665" href="Applications.Lifting.html#2527" class="Function">Rκ</a> <a id="3668" href="Revisited.index.html#3654" class="Bound">x</a>

 <a id="3672" class="Comment">-- Corollary 4.10</a>
 <a id="Lifting.lifting-soundness"></a><a id="3691" href="Revisited.index.html#3691" class="Function">lifting-soundness</a>
  <a id="3711" class="Symbol">:</a> <a id="3713" class="Symbol">(</a><a id="3714" href="Revisited.index.html#3714" class="Bound">x</a> <a id="3716" class="Symbol">:</a> <a id="3718" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="3720" href="Revisited.index.html#3221" class="Bound">X</a> <a id="3722" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a><a id="3724" class="Symbol">)</a> <a id="3726" class="Symbol">{</a><a id="3727" href="Revisited.index.html#3727" class="Bound">Γ</a> <a id="3729" class="Symbol">:</a> <a id="3731" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="3734" class="Symbol">}</a> <a id="3736" class="Symbol">{</a><a id="3737" href="Revisited.index.html#3737" class="Bound">ρ</a> <a id="3739" class="Symbol">:</a> <a id="3741" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="3743" class="Symbol">}</a> <a id="3745" class="Symbol">(</a><a id="3746" href="Revisited.index.html#3746" class="Bound">t</a> <a id="3748" class="Symbol">:</a> <a id="3750" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="3752" href="Revisited.index.html#3727" class="Bound">Γ</a> <a id="3754" href="Revisited.index.html#3737" class="Bound">ρ</a><a id="3755" class="Symbol">)</a>
  <a id="3759" class="Symbol">→</a> <a id="3761" class="Symbol">{</a><a id="3762" href="Revisited.index.html#3762" class="Bound">γ</a> <a id="3764" class="Symbol">:</a> <a id="3766" href="SystemT.Base.html#1280" class="Function Operator">⟦</a> <a id="3768" href="Revisited.index.html#3727" class="Bound">Γ</a> <a id="3770" href="SystemT.Base.html#1280" class="Function Operator">⟧ˣ</a><a id="3772" class="Symbol">}</a> <a id="3774" class="Symbol">{</a><a id="3775" href="Revisited.index.html#3775" class="Bound">δ</a> <a id="3777" class="Symbol">:</a> <a id="3779" href="SystemT.Base.html#1280" class="Function Operator">⟦</a> <a id="3781" href="Framework.Gentzen.Translation.html#1142" class="Function Operator">⟪</a> <a id="3783" href="Revisited.index.html#3727" class="Bound">Γ</a> <a id="3785" href="Framework.Gentzen.Translation.html#1142" class="Function Operator">⟫ᴶ</a> <a id="3788" href="SystemT.Base.html#1280" class="Function Operator">⟧ˣ</a><a id="3790" class="Symbol">}</a> <a id="3792" class="Symbol">→</a> <a id="3794" href="Applications.Lifting.html#2856" class="Function">Rˣ</a> <a id="3797" href="Revisited.index.html#3714" class="Bound">x</a> <a id="3799" href="Revisited.index.html#3762" class="Bound">γ</a> <a id="3801" href="Revisited.index.html#3775" class="Bound">δ</a>
  <a id="3805" class="Symbol">→</a> <a id="3807" href="Applications.Lifting.html#2761" class="Function">R</a> <a id="3809" href="Revisited.index.html#3714" class="Bound">x</a> <a id="3811" class="Symbol">(</a><a id="3812" href="SystemT.Base.html#1464" class="Function Operator">⟦</a> <a id="3814" href="Revisited.index.html#3746" class="Bound">t</a> <a id="3816" href="SystemT.Base.html#1464" class="Function Operator">⟧ᵐ</a> <a id="3819" href="Revisited.index.html#3762" class="Bound">γ</a><a id="3820" class="Symbol">)</a> <a id="3822" class="Symbol">(</a><a id="3823" href="SystemT.Base.html#1464" class="Function Operator">⟦</a> <a id="3825" href="Revisited.index.html#3746" class="Bound">t</a> <a id="3827" href="Framework.Gentzen.Translation.html#1626" class="Function Operator">ᴶ</a> <a id="3829" href="SystemT.Base.html#1464" class="Function Operator">⟧ᵐ</a> <a id="3832" href="Revisited.index.html#3775" class="Bound">δ</a><a id="3833" class="Symbol">)</a>
 <a id="3836" href="Revisited.index.html#3691" class="Function">lifting-soundness</a> <a id="3854" href="Revisited.index.html#3854" class="Bound">x</a> <a id="3856" class="Symbol">=</a> <a id="3858" href="Framework.Gentzen.LogicalRelation.html#2314" class="Function">LR.Soundness.FTLR</a> <a id="3876" href="Revisited.index.html#3854" class="Bound">x</a> <a id="3878" class="Symbol">(</a><a id="3879" href="Applications.Lifting.html#2426" class="Function">Rη</a> <a id="3882" href="Revisited.index.html#3854" class="Bound">x</a><a id="3883" class="Symbol">)</a> <a id="3885" class="Symbol">(</a><a id="3886" href="Applications.Lifting.html#2527" class="Function">Rκ</a> <a id="3889" href="Revisited.index.html#3854" class="Bound">x</a><a id="3890" class="Symbol">)</a>

 <a id="3894" class="Comment">-- Definition 4.11</a>
 <a id="Lifting.generic-element"></a><a id="3914" href="Revisited.index.html#3914" class="Function">generic-element</a>
  <a id="3932" class="Symbol">:</a> <a id="3934" class="Symbol">(</a><a id="3935" href="Revisited.index.html#3935" class="Symbol">(</a><a id="3936" href="Revisited.index.html#3936" class="Bound">Jι</a> <a id="3939" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="3941" href="Revisited.index.html#3941" class="Bound">η</a> <a id="3943" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="3945" href="Revisited.index.html#3945" class="Bound">κ</a><a id="3946" href="Revisited.index.html#3935" class="Symbol">)</a> <a id="3948" class="Symbol">:</a> <a id="3950" href="Revisited.index.html#1037" class="Function">nucleus</a><a id="3957" class="Symbol">)</a>
  <a id="3961" class="Symbol">→</a> <a id="3963" class="Symbol">(</a><a id="3964" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="3966" href="Revisited.index.html#3221" class="Bound">X</a> <a id="3968" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a> <a id="3971" class="Symbol">→</a> <a id="3973" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="3975" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="3977" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a> <a id="3980" class="Symbol">→</a> <a id="3982" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="3984" href="Revisited.index.html#3936" class="Bound">Jι</a> <a id="3987" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a> <a id="3990" class="Symbol">→</a> <a id="3992" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="3995" class="Symbol">)</a>
  <a id="3999" class="Symbol">→</a> <a id="4001" class="Symbol">{</a><a id="4002" href="Revisited.index.html#4002" class="Bound">Γ</a> <a id="4004" class="Symbol">:</a> <a id="4006" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="4009" class="Symbol">}</a> <a id="4011" class="Symbol">→</a> <a id="4013" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="4015" href="Revisited.index.html#4002" class="Bound">Γ</a> <a id="4017" class="Symbol">(</a><a id="4018" href="Framework.Gentzen.Translation.html#1024" class="Function Operator">Gentzen.⟨_⟩ᴶ</a> <a id="4031" href="Revisited.index.html#3936" class="Bound">Jι</a> <a id="4034" href="Revisited.index.html#3941" class="Bound">η</a> <a id="4036" href="Revisited.index.html#3945" class="Bound">κ</a> <a id="4038" href="Revisited.index.html#3221" class="Bound">X</a><a id="4039" class="Symbol">)</a> <a id="4041" class="Symbol">→</a> <a id="4043" href="Agda.Primitive.html#388" class="Primitive">Set</a>
 <a id="4048" href="Revisited.index.html#3914" class="Function">generic-element</a> <a id="4064" class="Symbol">(</a><a id="4065" href="Revisited.index.html#4065" class="Bound">A</a> <a id="4067" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="4069" href="Revisited.index.html#4069" class="Bound">η</a> <a id="4071" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="4073" href="Revisited.index.html#4073" class="Bound">κ</a><a id="4074" class="Symbol">)</a> <a id="4076" href="Revisited.index.html#4076" class="Bound">S</a> <a id="4078" class="Symbol">=</a> <a id="4080" href="Framework.Gentzen.Genericity.html#695" class="Function">G.is-generic</a>
  <a id="4095" class="Keyword">where</a>
   <a id="4104" class="Keyword">import</a> <a id="4111" href="Framework.Gentzen.Genericity.html" class="Module">Framework.Gentzen.Genericity</a> <a id="4140" href="Revisited.index.html#4065" class="Bound">A</a> <a id="4142" href="Revisited.index.html#4069" class="Bound">η</a> <a id="4144" href="Revisited.index.html#4073" class="Bound">κ</a> <a id="4146" href="Revisited.index.html#3221" class="Bound">X</a> <a id="4148" href="Revisited.index.html#4076" class="Bound">S</a> <a id="4150" class="Symbol">as</a> <a id="4153" href="Revisited.index.html#4153" class="Module">G</a>

 <a id="4157" class="Comment">-- Proposition 4.12</a>
 <a id="Lifting.representation"></a><a id="4178" href="Revisited.index.html#4178" class="Function">representation</a>
  <a id="4195" class="Symbol">:</a> <a id="4197" class="Symbol">{</a><a id="4198" href="Revisited.index.html#4198" class="Bound">Γ</a> <a id="4200" class="Symbol">:</a> <a id="4202" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="4205" class="Symbol">}</a> <a id="4207" class="Symbol">(</a><a id="4208" href="Revisited.index.html#4208" class="Bound">Ω</a> <a id="4210" class="Symbol">:</a> <a id="4212" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="4214" href="Framework.Gentzen.Translation.html#1142" class="Function Operator">⟪</a> <a id="4216" href="Revisited.index.html#4198" class="Bound">Γ</a> <a id="4218" href="Framework.Gentzen.Translation.html#1142" class="Function Operator">⟫ᴶ</a> <a id="4221" href="Framework.Gentzen.Translation.html#1024" class="Function Operator">⟨</a> <a id="4223" href="Revisited.index.html#3221" class="Bound">X</a> <a id="4225" href="Framework.Gentzen.Translation.html#1024" class="Function Operator">⟩ᴶ</a><a id="4227" class="Symbol">)</a> <a id="4229" class="Symbol">→</a> <a id="4231" href="Framework.Gentzen.Genericity.html#695" class="Function">is-generic</a> <a id="4242" href="Revisited.index.html#4208" class="Bound">Ω</a>
  <a id="4246" class="Symbol">→</a> <a id="4248" class="Symbol">(</a><a id="4249" href="Revisited.index.html#4249" class="Bound">f</a> <a id="4251" class="Symbol">:</a> <a id="4253" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="4255" href="Revisited.index.html#4198" class="Bound">Γ</a> <a id="4257" class="Symbol">(</a><a id="4258" href="Revisited.index.html#3221" class="Bound">X</a> <a id="4260" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="4262" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="4263" class="Symbol">))</a> <a id="4266" class="Symbol">(</a><a id="4267" href="Revisited.index.html#4267" class="Bound">x</a> <a id="4269" class="Symbol">:</a> <a id="4271" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="4273" href="Revisited.index.html#3221" class="Bound">X</a> <a id="4275" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a><a id="4277" class="Symbol">)</a>
  <a id="4281" class="Symbol">→</a> <a id="4283" class="Symbol">{</a><a id="4284" href="Revisited.index.html#4284" class="Bound">γ</a> <a id="4286" class="Symbol">:</a> <a id="4288" href="SystemT.Base.html#1280" class="Function Operator">⟦</a> <a id="4290" href="Revisited.index.html#4198" class="Bound">Γ</a> <a id="4292" href="SystemT.Base.html#1280" class="Function Operator">⟧ˣ</a><a id="4294" class="Symbol">}</a> <a id="4296" class="Symbol">{</a><a id="4297" href="Revisited.index.html#4297" class="Bound">δ</a> <a id="4299" class="Symbol">:</a> <a id="4301" href="SystemT.Base.html#1280" class="Function Operator">⟦</a> <a id="4303" href="Framework.Gentzen.Translation.html#1142" class="Function Operator">⟪</a> <a id="4305" href="Revisited.index.html#4198" class="Bound">Γ</a> <a id="4307" href="Framework.Gentzen.Translation.html#1142" class="Function Operator">⟫ᴶ</a> <a id="4310" href="SystemT.Base.html#1280" class="Function Operator">⟧ˣ</a><a id="4312" class="Symbol">}</a> <a id="4314" class="Symbol">→</a> <a id="4316" href="Applications.Lifting.html#2856" class="Function">Rˣ</a> <a id="4319" href="Revisited.index.html#4267" class="Bound">x</a> <a id="4321" href="Revisited.index.html#4284" class="Bound">γ</a> <a id="4323" href="Revisited.index.html#4297" class="Bound">δ</a>
  <a id="4327" class="Symbol">→</a> <a id="4329" href="SystemT.Base.html#1464" class="Function Operator">⟦</a> <a id="4331" href="Revisited.index.html#4249" class="Bound">f</a> <a id="4333" href="SystemT.Base.html#1464" class="Function Operator">⟧ᵐ</a> <a id="4336" href="Revisited.index.html#4284" class="Bound">γ</a> <a id="4338" href="Revisited.index.html#4267" class="Bound">x</a> <a id="4340" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="4342" href="SystemT.Base.html#1464" class="Function Operator">⟦</a> <a id="4344" href="Revisited.index.html#4249" class="Bound">f</a> <a id="4346" href="Framework.Gentzen.Translation.html#1626" class="Function Operator">ᴶ</a> <a id="4348" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="4350" href="Revisited.index.html#4208" class="Bound">Ω</a> <a id="4352" href="SystemT.Base.html#1464" class="Function Operator">⟧ᵐ</a> <a id="4355" href="Revisited.index.html#4297" class="Bound">δ</a> <a id="4357" href="Revisited.index.html#4267" class="Bound">x</a>
 <a id="4360" href="Revisited.index.html#4178" class="Function">representation</a> <a id="4375" class="Symbol">=</a> <a id="4377" href="Applications.Lifting.html#3332" class="Function">Cor</a>

 <a id="4383" class="Comment">-- Example 4.13</a>
 <a id="Lifting.generic-elements-at-types-0-and-1"></a><a id="4400" href="Revisited.index.html#4400" class="Function">generic-elements-at-types-0-and-1</a>
  <a id="4436" class="Symbol">:</a> <a id="4438" class="Symbol">{</a><a id="4439" href="Revisited.index.html#4439" class="Bound">Γ</a> <a id="4441" class="Symbol">:</a> <a id="4443" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="4446" class="Symbol">}</a>
  <a id="4450" class="Symbol">→</a> <a id="4452" class="Symbol">((</a><a id="4454" href="Revisited.index.html#4454" class="Bound">p</a> <a id="4456" class="Symbol">:</a> <a id="4458" href="Revisited.index.html#3221" class="Bound">X</a> <a id="4460" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="4462" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="4463" class="Symbol">)</a> <a id="4465" class="Symbol">→</a> <a id="4467" href="Framework.Gentzen.Genericity.html#695" class="Function">is-generic</a> <a id="4478" class="Symbol">(</a><a id="4479" href="Applications.Lifting.html#3940" class="Function">Ω₀</a> <a id="4482" href="Revisited.index.html#4454" class="Bound">p</a> <a id="4484" class="Symbol">{</a><a id="4485" href="Revisited.index.html#4439" class="Bound">Γ</a><a id="4486" class="Symbol">}))</a>
  <a id="4492" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="4494" class="Symbol">((</a><a id="4496" href="Revisited.index.html#4496" class="Bound">p</a> <a id="4498" class="Symbol">:</a> <a id="4500" href="Revisited.index.html#3221" class="Bound">X</a> <a id="4502" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="4504" class="Symbol">(</a><a id="4505" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="4507" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="4509" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="4510" class="Symbol">))</a> <a id="4513" class="Symbol">→</a> <a id="4515" href="Framework.Gentzen.Genericity.html#695" class="Function">is-generic</a> <a id="4526" class="Symbol">(</a><a id="4527" href="Applications.Lifting.html#4976" class="Function">Ω₁</a> <a id="4530" href="Revisited.index.html#4496" class="Bound">p</a> <a id="4532" class="Symbol">{</a><a id="4533" href="Revisited.index.html#4439" class="Bound">Γ</a><a id="4534" class="Symbol">}))</a>
 <a id="4539" href="Revisited.index.html#4400" class="Function">generic-elements-at-types-0-and-1</a>
   <a id="4576" class="Symbol">=</a> <a id="4578" class="Symbol">(λ</a> <a id="4581" href="Revisited.index.html#4581" class="Bound">p</a> <a id="4583" class="Symbol">→</a> <a id="4585" href="Applications.Lifting.html#4019" class="Function">R[Ω₀]</a> <a id="4591" href="Revisited.index.html#4581" class="Bound">p</a><a id="4592" class="Symbol">)</a> <a id="4594" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="4596" class="Symbol">(λ</a> <a id="4599" href="Revisited.index.html#4599" class="Bound">p</a> <a id="4601" class="Symbol">→</a> <a id="4603" href="Applications.Lifting.html#5111" class="Function">R[Ω₁]</a> <a id="4609" href="Revisited.index.html#4599" class="Bound">p</a><a id="4610" class="Symbol">)</a>

 <a id="4614" class="Comment">-- Definition 4.14</a>
 <a id="Lifting.construction-of-Ω"></a><a id="4634" href="Revisited.index.html#4634" class="Function">construction-of-Ω</a>
  <a id="4654" class="Symbol">:</a> <a id="4656" class="Symbol">((</a><a id="4658" href="Revisited.index.html#4658" class="Bound">ρ</a> <a id="4660" class="Symbol">:</a> <a id="4662" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="4664" class="Symbol">)</a> <a id="4666" class="Symbol">→</a> <a id="4668" class="Symbol">{</a><a id="4669" href="Revisited.index.html#4669" class="Bound">Γ</a> <a id="4671" class="Symbol">:</a> <a id="4673" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="4676" class="Symbol">}</a> <a id="4678" class="Symbol">→</a> <a id="4680" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="4682" href="Revisited.index.html#4669" class="Bound">Γ</a> <a id="4684" class="Symbol">((</a><a id="4686" href="Revisited.index.html#3221" class="Bound">X</a> <a id="4688" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="4690" href="Revisited.index.html#4658" class="Bound">ρ</a><a id="4691" class="Symbol">)</a> <a id="4693" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="4695" href="Framework.Gentzen.Translation.html#1024" class="Function Operator">⟨</a> <a id="4697" href="Revisited.index.html#4658" class="Bound">ρ</a> <a id="4699" href="Framework.Gentzen.Translation.html#1024" class="Function Operator">⟩ᴶ</a><a id="4701" class="Symbol">))</a>
  <a id="4706" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="4708" class="Symbol">((</a><a id="4710" href="Revisited.index.html#4710" class="Bound">ρ</a> <a id="4712" class="Symbol">:</a> <a id="4714" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="4716" class="Symbol">)</a> <a id="4718" class="Symbol">→</a> <a id="4720" class="Symbol">{</a><a id="4721" href="Revisited.index.html#4721" class="Bound">Γ</a> <a id="4723" class="Symbol">:</a> <a id="4725" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="4728" class="Symbol">}</a> <a id="4730" class="Symbol">→</a> <a id="4732" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="4734" href="Revisited.index.html#4721" class="Bound">Γ</a> <a id="4736" class="Symbol">(</a><a id="4737" href="Framework.Gentzen.Translation.html#1024" class="Function Operator">⟨</a> <a id="4739" href="Revisited.index.html#4710" class="Bound">ρ</a> <a id="4741" href="Framework.Gentzen.Translation.html#1024" class="Function Operator">⟩ᴶ</a> <a id="4744" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="4746" href="Revisited.index.html#3221" class="Bound">X</a> <a id="4748" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="4750" href="Revisited.index.html#4710" class="Bound">ρ</a><a id="4751" class="Symbol">))</a>
  <a id="4756" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="4758" class="Symbol">({</a><a id="4760" href="Revisited.index.html#4760" class="Bound">Γ</a> <a id="4762" class="Symbol">:</a> <a id="4764" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="4767" class="Symbol">}</a> <a id="4769" class="Symbol">→</a> <a id="4771" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="4773" href="Revisited.index.html#4760" class="Bound">Γ</a> <a id="4775" href="Framework.Gentzen.Translation.html#1024" class="Function Operator">⟨</a> <a id="4777" href="Revisited.index.html#3221" class="Bound">X</a> <a id="4779" href="Framework.Gentzen.Translation.html#1024" class="Function Operator">⟩ᴶ</a><a id="4781" class="Symbol">)</a>
 <a id="4784" href="Revisited.index.html#4634" class="Function">construction-of-Ω</a> <a id="4802" class="Symbol">=</a> <a id="4804" href="Applications.Lifting.html#5990" class="Function">up</a> <a id="4807" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="4809" href="Applications.Lifting.html#6054" class="Function">down</a> <a id="4814" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="4816" href="Applications.Lifting.html#6879" class="Function">Ω</a>

 <a id="4820" class="Comment">-- Proposition 4.15</a>
 <a id="Lifting.genericity-of-Ω"></a><a id="4841" href="Revisited.index.html#4841" class="Function">genericity-of-Ω</a> <a id="4857" class="Symbol">:</a> <a id="4859" href="Preliminaries.html#1625" class="Function">FunExt</a> <a id="4866" class="Symbol">→</a> <a id="4868" class="Symbol">{</a><a id="4869" href="Revisited.index.html#4869" class="Bound">Γ</a> <a id="4871" class="Symbol">:</a> <a id="4873" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="4876" class="Symbol">}</a> <a id="4878" class="Symbol">→</a> <a id="4880" href="Framework.Gentzen.Genericity.html#695" class="Function">is-generic</a> <a id="4891" class="Symbol">(</a><a id="4892" href="Applications.Lifting.html#6879" class="Function">Ω</a> <a id="4894" class="Symbol">{</a><a id="4895" href="Revisited.index.html#4869" class="Bound">Γ</a><a id="4896" class="Symbol">})</a>
 <a id="4900" href="Revisited.index.html#4841" class="Function">genericity-of-Ω</a> <a id="4916" class="Symbol">=</a> <a id="4918" href="Applications.Lifting.html#8980" class="Function">R[Ω]</a>

 <a id="4925" class="Comment">-- Theorem 4.16</a>
 <a id="Lifting.representation-of-closed-terms"></a><a id="4942" href="Revisited.index.html#4942" class="Function">representation-of-closed-terms</a>
  <a id="4975" class="Symbol">:</a> <a id="4977" href="Preliminaries.html#1625" class="Function">FunExt</a>
  <a id="4986" class="Symbol">→</a> <a id="4988" class="Symbol">(</a><a id="4989" href="Revisited.index.html#4989" class="Bound">f</a> <a id="4991" class="Symbol">:</a> <a id="4993" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="4995" href="SystemT.Base.html#589" class="InductiveConstructor">ε</a> <a id="4997" class="Symbol">(</a><a id="4998" href="Revisited.index.html#3221" class="Bound">X</a> <a id="5000" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="5002" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="5003" class="Symbol">))</a> <a id="5006" class="Symbol">→</a> <a id="5008" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="5010" href="Revisited.index.html#4989" class="Bound">f</a> <a id="5012" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="5014" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="5016" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="5018" href="Revisited.index.html#4989" class="Bound">f</a> <a id="5020" href="Framework.Gentzen.Translation.html#1626" class="Function Operator">ᴶ</a> <a id="5022" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="5024" href="Applications.Lifting.html#6879" class="Function">Ω</a> <a id="5026" href="SystemT.Base.html#1723" class="Function Operator">⟧</a>
 <a id="5029" href="Revisited.index.html#4942" class="Function">representation-of-closed-terms</a> <a id="5060" class="Symbol">=</a> <a id="5062" href="Applications.Lifting.html#9756" class="Function">Cor[X]</a>

 <a id="5071" class="Keyword">module</a> <a id="Lifting.Predicates"></a><a id="5078" href="Revisited.index.html#5078" class="Module">Predicates</a>
   <a id="5092" class="Symbol">(</a><a id="5093" href="Revisited.index.html#5093" class="Bound">P</a> <a id="5095" class="Symbol">:</a> <a id="5097" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="5099" href="Revisited.index.html#3221" class="Bound">X</a> <a id="5101" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="5103" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="5105" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a> <a id="5108" class="Symbol">→</a> <a id="5110" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="5113" class="Symbol">)</a>
   <a id="5118" class="Symbol">(</a><a id="5119" href="Revisited.index.html#5119" class="Bound">Pη</a> <a id="5122" class="Symbol">:</a> <a id="5124" class="Symbol">(</a><a id="5125" href="Revisited.index.html#5125" class="Bound">n</a> <a id="5127" class="Symbol">:</a> <a id="5129" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="5130" class="Symbol">)</a> <a id="5132" class="Symbol">→</a> <a id="5134" href="Revisited.index.html#5093" class="Bound">P</a> <a id="5136" class="Symbol">(</a><a id="5137" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="5139" href="Applications.Lifting.html#1546" class="Function">η</a> <a id="5141" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="5143" href="Revisited.index.html#5125" class="Bound">n</a><a id="5144" class="Symbol">))</a>
   <a id="5150" class="Symbol">(</a><a id="5151" href="Revisited.index.html#5151" class="Bound">Pκ</a> <a id="5154" class="Symbol">:</a> <a id="5156" class="Symbol">{</a><a id="5157" href="Revisited.index.html#5157" class="Bound">g</a> <a id="5159" class="Symbol">:</a> <a id="5161" href="Preliminaries.html#2603" class="Datatype">ℕ</a> <a id="5163" class="Symbol">→</a> <a id="5165" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="5167" href="Applications.Lifting.html#1526" class="Function">Jι</a> <a id="5170" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a><a id="5172" class="Symbol">}</a> <a id="5174" class="Symbol">→</a> <a id="5176" class="Symbol">((</a><a id="5178" href="Revisited.index.html#5178" class="Bound">n</a> <a id="5180" class="Symbol">:</a> <a id="5182" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="5183" class="Symbol">)</a> <a id="5185" class="Symbol">→</a> <a id="5187" href="Revisited.index.html#5093" class="Bound">P</a> <a id="5189" class="Symbol">(</a><a id="5190" href="Revisited.index.html#5157" class="Bound">g</a> <a id="5192" href="Revisited.index.html#5178" class="Bound">n</a><a id="5193" class="Symbol">))</a>
       <a id="5203" class="Symbol">→</a> <a id="5205" class="Symbol">{</a><a id="5206" href="Revisited.index.html#5206" class="Bound">h</a> <a id="5208" class="Symbol">:</a> <a id="5210" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="5212" href="Applications.Lifting.html#1526" class="Function">Jι</a> <a id="5215" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a><a id="5217" class="Symbol">}</a> <a id="5219" class="Symbol">→</a> <a id="5221" href="Revisited.index.html#5093" class="Bound">P</a> <a id="5223" href="Revisited.index.html#5206" class="Bound">h</a> <a id="5225" class="Symbol">→</a> <a id="5227" href="Revisited.index.html#5093" class="Bound">P</a> <a id="5229" class="Symbol">(</a><a id="5230" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="5232" href="Applications.Lifting.html#1619" class="Function">κ</a> <a id="5234" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="5236" href="Revisited.index.html#5157" class="Bound">g</a> <a id="5238" href="Revisited.index.html#5206" class="Bound">h</a><a id="5239" class="Symbol">))</a>
  <a id="5244" class="Keyword">where</a>

  <a id="5253" class="Keyword">open</a> <a id="5258" href="Applications.Lifting.html#10846" class="Module">PredicateUsage</a> <a id="5273" href="Revisited.index.html#5093" class="Bound">P</a> <a id="5275" href="Revisited.index.html#5119" class="Bound">Pη</a> <a id="5278" href="Revisited.index.html#5151" class="Bound">Pκ</a>

  <a id="5284" class="Comment">-- Definition 4.17</a>
  <a id="Lifting.Predicates.lifted-predicate"></a><a id="5305" href="Revisited.index.html#5305" class="Function">lifted-predicate</a> <a id="5322" class="Symbol">:</a> <a id="5324" class="Symbol">{</a><a id="5325" href="Revisited.index.html#5325" class="Bound">ρ</a> <a id="5327" class="Symbol">:</a> <a id="5329" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="5331" class="Symbol">}</a> <a id="5333" class="Symbol">→</a> <a id="5335" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="5337" href="Framework.Gentzen.Translation.html#1024" class="Function Operator">⟨</a> <a id="5339" href="Revisited.index.html#5325" class="Bound">ρ</a> <a id="5341" href="Framework.Gentzen.Translation.html#1024" class="Function Operator">⟩ᴶ</a> <a id="5344" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a> <a id="5347" class="Symbol">→</a> <a id="5349" href="Agda.Primitive.html#388" class="Primitive">Set</a>
  <a id="5355" href="Revisited.index.html#5305" class="Function">lifted-predicate</a> <a id="5372" class="Symbol">=</a> <a id="5374" href="Applications.Lifting.html#11092" class="Function">Q</a>

  <a id="5379" class="Comment">-- Proposition 4.18</a>
  <a id="Lifting.Predicates.predicate-transfer-for-T-definable-functionals"></a><a id="5401" href="Revisited.index.html#5401" class="Function">predicate-transfer-for-T-definable-functionals</a>
   <a id="5451" class="Symbol">:</a> <a id="5453" href="Preliminaries.html#1625" class="Function">FunExt</a>
   <a id="5463" class="Symbol">→</a> <a id="5465" href="Revisited.index.html#5305" class="Function">lifted-predicate</a> <a id="5482" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="5484" href="Applications.Lifting.html#6879" class="Function">Ω</a> <a id="5486" href="SystemT.Base.html#1723" class="Function Operator">⟧</a>
   <a id="5491" class="Symbol">→</a> <a id="5493" class="Symbol">(</a><a id="5494" href="Revisited.index.html#5494" class="Bound">f</a> <a id="5496" class="Symbol">:</a> <a id="5498" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="5500" href="SystemT.Base.html#589" class="InductiveConstructor">ε</a> <a id="5502" class="Symbol">(</a><a id="5503" href="Revisited.index.html#3221" class="Bound">X</a> <a id="5505" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="5507" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="5508" class="Symbol">))</a> <a id="5511" class="Symbol">→</a> <a id="5513" href="Revisited.index.html#5093" class="Bound">P</a> <a id="5515" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="5517" href="Revisited.index.html#5494" class="Bound">f</a> <a id="5519" href="SystemT.Base.html#1723" class="Function Operator">⟧</a>
  <a id="5523" href="Revisited.index.html#5401" class="Function">predicate-transfer-for-T-definable-functionals</a>
   <a id="5573" class="Symbol">=</a> <a id="5575" href="Applications.Lifting.html#12446" class="Function">predicate-transfer</a>

<a id="5595" class="Keyword">module</a> <a id="SequentialContinuity"></a><a id="5602" href="Revisited.index.html#5602" class="Module">SequentialContinuity</a> <a id="5623" class="Keyword">where</a>

 <a id="5631" class="Keyword">open</a> <a id="5636" class="Keyword">import</a> <a id="5643" href="Applications.Continuity.SequentialViaLifting.html" class="Module">Applications.Continuity.SequentialViaLifting</a>
 <a id="5689" class="Keyword">open</a> <a id="5694" class="Keyword">import</a> <a id="5701" href="SystemT.Auxiliaries.html" class="Module">SystemT.Auxiliaries</a> <a id="5721" class="Keyword">using</a> <a id="5727" class="Symbol">(</a><a id="5728" href="SystemT.Auxiliaries.html#8288" class="Function">type</a><a id="5732" class="Symbol">;</a> <a id="5734" href="SystemT.Auxiliaries.html#8232" class="Function">typeᵀ</a><a id="5739" class="Symbol">)</a>

 <a id="5743" class="Comment">-- Definition 4.19</a>
 <a id="SequentialContinuity.convergence-and-sequential-continuity"></a><a id="5763" href="Revisited.index.html#5763" class="Function">convergence-and-sequential-continuity</a>
  <a id="5803" class="Symbol">:</a> <a id="5805" class="Symbol">((</a><a id="5807" href="Preliminaries.html#2603" class="Datatype">ℕ</a> <a id="5809" class="Symbol">→</a> <a id="5811" href="SystemT.Auxiliaries.html#8288" class="Function">type</a> <a id="5816" class="Number">0</a><a id="5817" class="Symbol">)</a> <a id="5819" class="Symbol">→</a> <a id="5821" href="SystemT.Auxiliaries.html#8288" class="Function">type</a> <a id="5826" class="Number">0</a> <a id="5828" class="Symbol">→</a> <a id="5830" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="5833" class="Symbol">)</a>
  <a id="5837" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="5839" class="Symbol">((</a><a id="5841" href="Preliminaries.html#2603" class="Datatype">ℕ</a> <a id="5843" class="Symbol">→</a> <a id="5845" href="SystemT.Auxiliaries.html#8288" class="Function">type</a> <a id="5850" class="Number">1</a><a id="5851" class="Symbol">)</a> <a id="5853" class="Symbol">→</a> <a id="5855" href="SystemT.Auxiliaries.html#8288" class="Function">type</a> <a id="5860" class="Number">1</a> <a id="5862" class="Symbol">→</a> <a id="5864" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="5867" class="Symbol">)</a>
  <a id="5871" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="5873" class="Symbol">((</a><a id="5875" href="Preliminaries.html#2603" class="Datatype">ℕ</a> <a id="5877" class="Symbol">→</a> <a id="5879" href="SystemT.Auxiliaries.html#8288" class="Function">type</a> <a id="5884" class="Number">2</a><a id="5885" class="Symbol">)</a> <a id="5887" class="Symbol">→</a> <a id="5889" href="SystemT.Auxiliaries.html#8288" class="Function">type</a> <a id="5894" class="Number">2</a> <a id="5896" class="Symbol">→</a> <a id="5898" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="5901" class="Symbol">)</a>
  <a id="5905" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="5907" class="Symbol">(</a><a id="5908" href="SystemT.Auxiliaries.html#8288" class="Function">type</a> <a id="5913" class="Number">3</a> <a id="5915" class="Symbol">→</a> <a id="5917" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="5920" class="Symbol">)</a>
 <a id="5923" href="Revisited.index.html#5763" class="Function">convergence-and-sequential-continuity</a>
  <a id="5963" class="Symbol">=</a> <a id="5965" href="Applications.Continuity.SequentialViaLifting.html#750" class="Function Operator">_is-eventually-equal-to_</a>
  <a id="5992" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="5994" href="Applications.Continuity.SequentialViaLifting.html#874" class="Function Operator">_converges-pointwise-to_</a>
  <a id="6021" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="6023" href="Applications.Continuity.SequentialViaLifting.html#1015" class="Function Operator">_converges-continuously-to_</a>
  <a id="6053" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="6055" href="Applications.Continuity.SequentialViaLifting.html#1349" class="Function">is-sequentially-continuous</a>

 <a id="6084" class="Comment">-- Corollary 4.20</a>
 <a id="SequentialContinuity.sequential-continuity"></a><a id="6103" href="Revisited.index.html#6103" class="Function">sequential-continuity</a>
  <a id="6127" class="Symbol">:</a> <a id="6129" href="Preliminaries.html#1625" class="Function">FunExt</a>
  <a id="6138" class="Symbol">→</a> <a id="6140" class="Symbol">(</a><a id="6141" href="Revisited.index.html#6141" class="Bound">t</a> <a id="6143" class="Symbol">:</a> <a id="6145" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="6147" href="SystemT.Base.html#589" class="InductiveConstructor">ε</a> <a id="6149" class="Symbol">(</a><a id="6150" href="SystemT.Auxiliaries.html#8232" class="Function">typeᵀ</a> <a id="6156" class="Number">3</a><a id="6157" class="Symbol">))</a>
  <a id="6162" class="Symbol">→</a> <a id="6164" href="Applications.Continuity.SequentialViaLifting.html#1349" class="Function">is-sequentially-continuous</a> <a id="6191" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="6193" href="Revisited.index.html#6141" class="Bound">t</a> <a id="6195" href="SystemT.Base.html#1723" class="Function Operator">⟧</a>
 <a id="6198" href="Revisited.index.html#6103" class="Function">sequential-continuity</a> <a id="6220" class="Symbol">=</a> <a id="6222" href="Applications.Continuity.SequentialViaLifting.html#2656" class="Function">sequential-continuity-at-type-3</a>

<a id="6255" class="Markup">\end{code}</a><a id="6265" class="Background">

§4.3.1 Pointwise continuity

</a><a id="6296" class="Markup">\begin{code}</a>

<a id="6310" class="Keyword">module</a> <a id="PointwiseContinuity"></a><a id="6317" href="Revisited.index.html#6317" class="Module">PointwiseContinuity</a> <a id="6337" class="Keyword">where</a>

 <a id="6345" class="Keyword">open</a> <a id="6350" class="Keyword">import</a> <a id="6357" href="Applications.Continuity.PointwiseViaGentzen.html" class="Module">Applications.Continuity.PointwiseViaGentzen</a>
 <a id="6402" class="Keyword">open</a> <a id="6407" class="Keyword">import</a> <a id="6414" href="SystemT.Auxiliaries.html" class="Module">SystemT.Auxiliaries</a> <a id="6434" class="Keyword">using</a> <a id="6440" class="Symbol">(</a><a id="6441" href="SystemT.Auxiliaries.html#734" class="Function">ιᶥ</a><a id="6443" class="Symbol">)</a>
 <a id="6446" class="Keyword">open</a> <a id="6451" href="Framework.Gentzen.Translation.html" class="Module">Gentzen</a> <a id="6459" href="Applications.Continuity.PointwiseViaGentzen.html#840" class="Function">Jι</a> <a id="6462" href="Applications.Continuity.PointwiseViaGentzen.html#901" class="Function">η</a> <a id="6464" href="Applications.Continuity.PointwiseViaGentzen.html#1066" class="Function">κ</a> <a id="6466" class="Keyword">using</a> <a id="6472" class="Symbol">(</a><a id="6473" href="Framework.Gentzen.Translation.html#1626" class="Function Operator">_ᴶ</a><a id="6475" class="Symbol">)</a>
 <a id="6478" class="Keyword">open</a> <a id="6483" class="Keyword">import</a> <a id="6490" href="Framework.Gentzen.Genericity.html" class="Module">Framework.Gentzen.Genericity</a> <a id="6519" href="Applications.Continuity.PointwiseViaGentzen.html#840" class="Function">Jι</a> <a id="6522" href="Applications.Continuity.PointwiseViaGentzen.html#901" class="Function">η</a> <a id="6524" href="Applications.Continuity.PointwiseViaGentzen.html#1066" class="Function">κ</a> <a id="6526" href="SystemT.Auxiliaries.html#734" class="Function">ιᶥ</a> <a id="6529" href="Applications.Continuity.PointwiseViaGentzen.html#1979" class="Function">Rι</a>

 <a id="6534" class="Comment">-- Definition 4.21</a>
 <a id="PointwiseContinuity._is-a-modulus-of_at_"></a><a id="6554" href="Revisited.index.html#6554" class="Function Operator">_is-a-modulus-of_at_</a> <a id="6575" class="Symbol">:</a> <a id="6577" href="Preliminaries.html#2603" class="Datatype">ℕ</a> <a id="6579" class="Symbol">→</a> <a id="6581" class="Symbol">(</a><a id="6582" href="Preliminaries.html#4013" class="Function">ℕᴺ</a> <a id="6585" class="Symbol">→</a> <a id="6587" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="6588" class="Symbol">)</a> <a id="6590" class="Symbol">→</a> <a id="6592" href="Preliminaries.html#4013" class="Function">ℕᴺ</a> <a id="6595" class="Symbol">→</a> <a id="6597" href="Agda.Primitive.html#388" class="Primitive">Set</a>
 <a id="6602" href="Revisited.index.html#6602" class="Bound">m</a> <a id="6604" href="Revisited.index.html#6554" class="Function Operator">is-a-modulus-of</a> <a id="6620" href="Revisited.index.html#6620" class="Bound">f</a> <a id="6622" href="Revisited.index.html#6554" class="Function Operator">at</a> <a id="6625" href="Revisited.index.html#6625" class="Bound">α</a> <a id="6627" class="Symbol">=</a> <a id="6629" class="Symbol">(</a><a id="6630" href="Revisited.index.html#6630" class="Bound">β</a> <a id="6632" class="Symbol">:</a> <a id="6634" href="Preliminaries.html#4013" class="Function">ℕᴺ</a><a id="6636" class="Symbol">)</a> <a id="6638" class="Symbol">→</a> <a id="6640" href="Revisited.index.html#6625" class="Bound">α</a> <a id="6642" href="Preliminaries.html#4275" class="Datatype Operator">≡[</a> <a id="6645" href="Revisited.index.html#6602" class="Bound">m</a> <a id="6647" href="Preliminaries.html#4275" class="Datatype Operator">]</a> <a id="6649" href="Revisited.index.html#6630" class="Bound">β</a> <a id="6651" class="Symbol">→</a> <a id="6653" href="Revisited.index.html#6620" class="Bound">f</a> <a id="6655" href="Revisited.index.html#6625" class="Bound">α</a> <a id="6657" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="6659" href="Revisited.index.html#6620" class="Bound">f</a> <a id="6661" href="Revisited.index.html#6630" class="Bound">β</a>

 <a id="PointwiseContinuity._is-a-modulus-of-pointwise-continuity-of_"></a><a id="6665" href="Revisited.index.html#6665" class="Function Operator">_is-a-modulus-of-pointwise-continuity-of_</a> <a id="6707" class="Symbol">:</a> <a id="6709" class="Symbol">(</a><a id="6710" href="Preliminaries.html#4013" class="Function">ℕᴺ</a> <a id="6713" class="Symbol">→</a> <a id="6715" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="6716" class="Symbol">)</a> <a id="6718" class="Symbol">→</a> <a id="6720" class="Symbol">(</a><a id="6721" href="Preliminaries.html#4013" class="Function">ℕᴺ</a> <a id="6724" class="Symbol">→</a> <a id="6726" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="6727" class="Symbol">)</a> <a id="6729" class="Symbol">→</a> <a id="6731" href="Agda.Primitive.html#388" class="Primitive">Set</a>
 <a id="6736" href="Revisited.index.html#6736" class="Bound">M</a> <a id="6738" href="Revisited.index.html#6665" class="Function Operator">is-a-modulus-of-pointwise-continuity-of</a> <a id="6778" href="Revisited.index.html#6778" class="Bound">f</a>
  <a id="6782" class="Symbol">=</a> <a id="6784" class="Symbol">(</a><a id="6785" href="Revisited.index.html#6785" class="Bound">α</a> <a id="6787" class="Symbol">:</a> <a id="6789" href="Preliminaries.html#4013" class="Function">ℕᴺ</a><a id="6791" class="Symbol">)</a> <a id="6793" class="Symbol">→</a> <a id="6795" href="Revisited.index.html#6736" class="Bound">M</a> <a id="6797" href="Revisited.index.html#6785" class="Bound">α</a> <a id="6799" href="Revisited.index.html#6554" class="Function Operator">is-a-modulus-of</a> <a id="6815" href="Revisited.index.html#6778" class="Bound">f</a> <a id="6817" href="Revisited.index.html#6554" class="Function Operator">at</a> <a id="6820" href="Revisited.index.html#6785" class="Bound">α</a>

 <a id="6824" class="Comment">-- Definition 4.22</a>
 <a id="PointwiseContinuity.pointwise-continuity-nucleus"></a><a id="6844" href="Revisited.index.html#6844" class="Function">pointwise-continuity-nucleus</a> <a id="6873" class="Symbol">:</a> <a id="6875" href="Revisited.index.html#1037" class="Function">nucleus</a>
 <a id="6884" href="Revisited.index.html#6844" class="Function">pointwise-continuity-nucleus</a> <a id="6913" class="Symbol">=</a> <a id="6915" href="Applications.Continuity.PointwiseViaGentzen.html#840" class="Function">Jι</a> <a id="6918" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="6920" href="Applications.Continuity.PointwiseViaGentzen.html#901" class="Function">η</a> <a id="6922" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="6924" href="Applications.Continuity.PointwiseViaGentzen.html#1066" class="Function">κ</a>

 <a id="6928" class="Comment">-- Definition 4.23</a>
 <a id="PointwiseContinuity.base-continuity-relation"></a><a id="6948" href="Revisited.index.html#6948" class="Function">base-continuity-relation</a> <a id="6973" class="Symbol">:</a> <a id="6975" href="Preliminaries.html#4013" class="Function">ℕᴺ</a> <a id="6978" class="Symbol">→</a> <a id="6980" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="6982" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="6984" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a> <a id="6987" class="Symbol">→</a> <a id="6989" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="6991" href="Applications.Continuity.PointwiseViaGentzen.html#840" class="Function">Jι</a> <a id="6994" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a> <a id="6997" class="Symbol">→</a> <a id="6999" href="Agda.Primitive.html#388" class="Primitive">Set</a>
 <a id="7004" href="Revisited.index.html#6948" class="Function">base-continuity-relation</a> <a id="7029" class="Symbol">=</a> <a id="7031" href="Applications.Continuity.PointwiseViaGentzen.html#1979" class="Function">Rι</a>

 <a id="7036" class="Comment">-- Lemma 4.24</a>
 <a id="PointwiseContinuity.preservation"></a><a id="7051" href="Revisited.index.html#7051" class="Function">preservation</a> <a id="7064" class="Symbol">:</a> <a id="7066" class="Symbol">(</a><a id="7067" href="Revisited.index.html#7067" class="Bound">α</a> <a id="7069" class="Symbol">:</a> <a id="7071" href="Preliminaries.html#4013" class="Function">ℕᴺ</a><a id="7073" class="Symbol">)</a> <a id="7075" class="Symbol">→</a> <a id="7077" href="Framework.Gentzen.LogicalRelation.html#1638" class="Function">LR.η-compatible</a> <a id="7093" href="Revisited.index.html#7067" class="Bound">α</a> <a id="7095" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="7097" href="Framework.Gentzen.LogicalRelation.html#1727" class="Function">LR.κ-compatible</a> <a id="7113" href="Revisited.index.html#7067" class="Bound">α</a>
 <a id="7116" href="Revisited.index.html#7051" class="Function">preservation</a> <a id="7129" href="Revisited.index.html#7129" class="Bound">α</a> <a id="7131" class="Symbol">=</a> <a id="7133" href="Applications.Continuity.PointwiseViaGentzen.html#2284" class="Function">Rη</a> <a id="7136" href="Revisited.index.html#7129" class="Bound">α</a> <a id="7138" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="7140" href="Applications.Continuity.PointwiseViaGentzen.html#2352" class="Function">Rκ</a> <a id="7143" href="Revisited.index.html#7129" class="Bound">α</a>

 <a id="7147" class="Comment">-- Definition 4.25</a>
 <a id="PointwiseContinuity.generic-element"></a><a id="7167" href="Revisited.index.html#7167" class="Function">generic-element</a> <a id="7183" class="Symbol">:</a> <a id="7185" class="Symbol">{</a><a id="7186" href="Revisited.index.html#7186" class="Bound">Γ</a> <a id="7188" class="Symbol">:</a> <a id="7190" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="7193" class="Symbol">}</a> <a id="7195" class="Symbol">→</a> <a id="7197" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="7199" href="Revisited.index.html#7186" class="Bound">Γ</a> <a id="7201" class="Symbol">(</a><a id="7202" href="Applications.Continuity.PointwiseViaGentzen.html#840" class="Function">Jι</a> <a id="7205" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="7207" href="Applications.Continuity.PointwiseViaGentzen.html#840" class="Function">Jι</a><a id="7209" class="Symbol">)</a>
 <a id="7212" href="Revisited.index.html#7167" class="Function">generic-element</a> <a id="7228" class="Symbol">=</a> <a id="7230" href="Applications.Continuity.PointwiseViaGentzen.html#1757" class="Function">Ω</a>

 <a id="7234" class="Comment">-- Lemma 4.26</a>
 <a id="PointwiseContinuity.genericity-of-Ω"></a><a id="7249" href="Revisited.index.html#7249" class="Function">genericity-of-Ω</a> <a id="7265" class="Symbol">:</a> <a id="7267" class="Symbol">{</a><a id="7268" href="Revisited.index.html#7268" class="Bound">Γ</a> <a id="7270" class="Symbol">:</a> <a id="7272" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="7275" class="Symbol">}</a> <a id="7277" class="Symbol">→</a> <a id="7279" href="Framework.Gentzen.Genericity.html#695" class="Function">is-generic</a> <a id="7290" class="Symbol">(</a><a id="7291" href="Applications.Continuity.PointwiseViaGentzen.html#1757" class="Function">Ω</a> <a id="7293" class="Symbol">{</a><a id="7294" href="Revisited.index.html#7268" class="Bound">Γ</a><a id="7295" class="Symbol">})</a>
 <a id="7299" href="Revisited.index.html#7249" class="Function">genericity-of-Ω</a> <a id="7315" class="Symbol">=</a> <a id="7317" href="Applications.Continuity.PointwiseViaGentzen.html#3083" class="Function">RΩ</a>

 <a id="7322" class="Comment">-- Theorem 4.27</a>
 <a id="PointwiseContinuity.pointwise-continuity"></a><a id="7339" href="Revisited.index.html#7339" class="Function">pointwise-continuity</a>
  <a id="7362" class="Symbol">:</a> <a id="7364" class="Symbol">(</a><a id="7365" href="Revisited.index.html#7365" class="Bound">f</a> <a id="7367" class="Symbol">:</a> <a id="7369" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="7371" href="SystemT.Base.html#589" class="InductiveConstructor">ε</a> <a id="7373" class="Symbol">(</a><a id="7374" href="SystemT.Auxiliaries.html#734" class="Function">ιᶥ</a> <a id="7377" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="7379" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="7380" class="Symbol">))</a>
  <a id="7385" class="Symbol">→</a> <a id="7387" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="7389" href="SystemT.Base.html#1081" class="InductiveConstructor">Pr2</a> <a id="7393" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="7395" class="Symbol">(</a><a id="7396" href="Revisited.index.html#7365" class="Bound">f</a> <a id="7398" href="Framework.Gentzen.Translation.html#1626" class="Function Operator">ᴶ</a> <a id="7400" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="7402" href="Applications.Continuity.PointwiseViaGentzen.html#1757" class="Function">Ω</a><a id="7403" class="Symbol">)</a> <a id="7405" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="7407" href="Revisited.index.html#6665" class="Function Operator">is-a-modulus-of-pointwise-continuity-of</a> <a id="7447" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="7449" href="Revisited.index.html#7365" class="Bound">f</a> <a id="7451" href="SystemT.Base.html#1723" class="Function Operator">⟧</a>
 <a id="7454" href="Revisited.index.html#7339" class="Function">pointwise-continuity</a> <a id="7475" class="Symbol">=</a> <a id="7477" href="Applications.Continuity.PointwiseViaGentzen.html#3441" class="Function">pointwise-modulus-correct</a>

<a id="7504" class="Markup">\end{code}</a><a id="7514" class="Background">

§4.3.2 Uniform continuity

</a><a id="7543" class="Markup">\begin{code}</a>

<a id="7557" class="Keyword">module</a> <a id="UniformContinuity"></a><a id="7564" href="Revisited.index.html#7564" class="Module">UniformContinuity</a> <a id="7582" class="Keyword">where</a>

 <a id="7590" class="Keyword">open</a> <a id="7595" class="Keyword">import</a> <a id="7602" href="Applications.Continuity.UniformViaGentzen.html" class="Module">Applications.Continuity.UniformViaGentzen</a>
 <a id="7645" class="Keyword">open</a> <a id="7650" class="Keyword">import</a> <a id="7657" href="SystemT.Auxiliaries.html" class="Module">SystemT.Auxiliaries</a> <a id="7677" class="Keyword">using</a> <a id="7683" class="Symbol">(</a><a id="7684" href="SystemT.Auxiliaries.html#734" class="Function">ιᶥ</a><a id="7686" class="Symbol">;</a> <a id="7688" href="SystemT.Auxiliaries.html#879" class="Function Operator">_☆_</a><a id="7691" class="Symbol">;</a> <a id="7693" href="SystemT.Auxiliaries.html#3385" class="Function">MaxUpTo</a><a id="7700" class="Symbol">)</a>
 <a id="7703" class="Keyword">open</a> <a id="7708" href="Framework.Gentzen.Translation.html" class="Module">Gentzen</a> <a id="7716" href="Applications.Continuity.UniformViaGentzen.html#2606" class="Function">Jι</a> <a id="7719" href="Applications.Continuity.UniformViaGentzen.html#2640" class="Function">η</a> <a id="7721" href="Applications.Continuity.UniformViaGentzen.html#2730" class="Function">κ</a> <a id="7723" class="Keyword">using</a> <a id="7729" class="Symbol">(</a><a id="7730" href="Framework.Gentzen.Translation.html#1626" class="Function Operator">_ᴶ</a><a id="7732" class="Symbol">)</a>
 <a id="7735" class="Keyword">open</a> <a id="7740" class="Keyword">import</a> <a id="7747" href="Framework.Gentzen.Genericity.html" class="Module">Framework.Gentzen.Genericity</a> <a id="7776" href="Applications.Continuity.UniformViaGentzen.html#2606" class="Function">Jι</a> <a id="7779" href="Applications.Continuity.UniformViaGentzen.html#2640" class="Function">η</a> <a id="7781" href="Applications.Continuity.UniformViaGentzen.html#2730" class="Function">κ</a> <a id="7783" href="SystemT.Auxiliaries.html#734" class="Function">ιᶥ</a> <a id="7786" href="Applications.Continuity.UniformViaGentzen.html#3760" class="Function">Rι</a>

 <a id="7791" class="Comment">-- Definition 4.28</a>
 <a id="UniformContinuity._is-a-modulus-of_on-inputs-bounded-by_"></a><a id="7811" href="Revisited.index.html#7811" class="Function Operator">_is-a-modulus-of_on-inputs-bounded-by_</a> <a id="7850" class="Symbol">:</a> <a id="7852" href="Preliminaries.html#2603" class="Datatype">ℕ</a> <a id="7854" class="Symbol">→</a> <a id="7856" class="Symbol">(</a><a id="7857" href="Preliminaries.html#4013" class="Function">ℕᴺ</a> <a id="7860" class="Symbol">→</a> <a id="7862" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="7863" class="Symbol">)</a> <a id="7865" class="Symbol">→</a> <a id="7867" href="Preliminaries.html#4013" class="Function">ℕᴺ</a> <a id="7870" class="Symbol">→</a> <a id="7872" href="Agda.Primitive.html#388" class="Primitive">Set</a>
 <a id="7877" href="Revisited.index.html#7877" class="Bound">m</a> <a id="7879" href="Revisited.index.html#7811" class="Function Operator">is-a-modulus-of</a> <a id="7895" href="Revisited.index.html#7895" class="Bound">f</a> <a id="7897" href="Revisited.index.html#7811" class="Function Operator">on-inputs-bounded-by</a> <a id="7918" href="Revisited.index.html#7918" class="Bound">δ</a>
  <a id="7922" class="Symbol">=</a> <a id="7924" class="Symbol">∀</a> <a id="7926" class="Symbol">{</a><a id="7927" href="Revisited.index.html#7927" class="Bound">α</a> <a id="7929" href="Revisited.index.html#7929" class="Bound">β</a> <a id="7931" class="Symbol">:</a> <a id="7933" href="Preliminaries.html#4013" class="Function">ℕᴺ</a><a id="7935" class="Symbol">}</a> <a id="7937" class="Symbol">→</a> <a id="7939" href="Revisited.index.html#7927" class="Bound">α</a> <a id="7941" href="Preliminaries.html#5385" class="Function Operator">≤¹</a> <a id="7944" href="Revisited.index.html#7918" class="Bound">δ</a> <a id="7946" class="Symbol">→</a> <a id="7948" href="Revisited.index.html#7929" class="Bound">β</a> <a id="7950" href="Preliminaries.html#5385" class="Function Operator">≤¹</a> <a id="7953" href="Revisited.index.html#7918" class="Bound">δ</a> <a id="7955" class="Symbol">→</a> <a id="7957" href="Revisited.index.html#7927" class="Bound">α</a> <a id="7959" href="Preliminaries.html#4275" class="Datatype Operator">≡[</a> <a id="7962" href="Revisited.index.html#7877" class="Bound">m</a> <a id="7964" href="Preliminaries.html#4275" class="Datatype Operator">]</a> <a id="7966" href="Revisited.index.html#7929" class="Bound">β</a> <a id="7968" class="Symbol">→</a> <a id="7970" href="Revisited.index.html#7895" class="Bound">f</a> <a id="7972" href="Revisited.index.html#7927" class="Bound">α</a> <a id="7974" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="7976" href="Revisited.index.html#7895" class="Bound">f</a> <a id="7978" href="Revisited.index.html#7929" class="Bound">β</a>

 <a id="UniformContinuity._is-a-modulus-of-uniform-continuity-of_"></a><a id="7982" href="Revisited.index.html#7982" class="Function Operator">_is-a-modulus-of-uniform-continuity-of_</a> <a id="8022" class="Symbol">:</a> <a id="8024" class="Symbol">(</a><a id="8025" href="Preliminaries.html#4013" class="Function">ℕᴺ</a> <a id="8028" class="Symbol">→</a> <a id="8030" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="8031" class="Symbol">)</a> <a id="8033" class="Symbol">→</a> <a id="8035" class="Symbol">(</a><a id="8036" href="Preliminaries.html#4013" class="Function">ℕᴺ</a> <a id="8039" class="Symbol">→</a> <a id="8041" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="8042" class="Symbol">)</a> <a id="8044" class="Symbol">→</a> <a id="8046" href="Agda.Primitive.html#388" class="Primitive">Set</a>
 <a id="8051" href="Revisited.index.html#8051" class="Bound">M</a> <a id="8053" href="Revisited.index.html#7982" class="Function Operator">is-a-modulus-of-uniform-continuity-of</a> <a id="8091" href="Revisited.index.html#8091" class="Bound">f</a>
  <a id="8095" class="Symbol">=</a> <a id="8097" class="Symbol">∀</a> <a id="8099" class="Symbol">{</a><a id="8100" href="Revisited.index.html#8100" class="Bound">δ</a> <a id="8102" class="Symbol">:</a> <a id="8104" href="Preliminaries.html#4013" class="Function">ℕᴺ</a><a id="8106" class="Symbol">}</a> <a id="8108" class="Symbol">→</a> <a id="8110" href="Revisited.index.html#8051" class="Bound">M</a> <a id="8112" href="Revisited.index.html#8100" class="Bound">δ</a> <a id="8114" href="Revisited.index.html#7811" class="Function Operator">is-a-modulus-of</a> <a id="8130" href="Revisited.index.html#8091" class="Bound">f</a> <a id="8132" href="Revisited.index.html#7811" class="Function Operator">on-inputs-bounded-by</a> <a id="8153" href="Revisited.index.html#8100" class="Bound">δ</a>

 <a id="8157" class="Comment">-- Definition 4.29</a>
 <a id="UniformContinuity.auxiliary-terms"></a><a id="8177" href="Revisited.index.html#8177" class="Function">auxiliary-terms</a>
  <a id="8195" class="Symbol">:</a> <a id="8197" class="Symbol">({</a><a id="8199" href="Revisited.index.html#8199" class="Bound">Γ</a> <a id="8201" class="Symbol">:</a> <a id="8203" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="8206" class="Symbol">}</a> <a id="8208" class="Symbol">→</a> <a id="8210" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="8212" href="Revisited.index.html#8199" class="Bound">Γ</a> <a id="8214" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="8216" class="Symbol">→</a> <a id="8218" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="8220" href="Revisited.index.html#8199" class="Bound">Γ</a> <a id="8222" href="SystemT.Auxiliaries.html#734" class="Function">ιᶥ</a> <a id="8225" class="Symbol">→</a> <a id="8227" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="8229" href="Revisited.index.html#8199" class="Bound">Γ</a> <a id="8231" href="SystemT.Auxiliaries.html#734" class="Function">ιᶥ</a><a id="8233" class="Symbol">)</a>
  <a id="8237" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="8239" class="Symbol">({</a><a id="8241" href="Revisited.index.html#8241" class="Bound">Γ</a> <a id="8243" class="Symbol">:</a> <a id="8245" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="8248" class="Symbol">}</a> <a id="8250" class="Symbol">→</a> <a id="8252" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="8254" href="Revisited.index.html#8241" class="Bound">Γ</a> <a id="8256" class="Symbol">(</a><a id="8257" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="8259" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="8261" class="Symbol">(</a><a id="8262" href="SystemT.Auxiliaries.html#734" class="Function">ιᶥ</a> <a id="8265" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="8267" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="8268" class="Symbol">)</a> <a id="8270" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="8272" href="SystemT.Auxiliaries.html#734" class="Function">ιᶥ</a> <a id="8275" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="8277" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="8278" class="Symbol">))</a>
  <a id="8283" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="8285" class="Symbol">({</a><a id="8287" href="Revisited.index.html#8287" class="Bound">Γ</a> <a id="8289" class="Symbol">:</a> <a id="8291" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="8294" class="Symbol">}</a> <a id="8296" class="Symbol">→</a> <a id="8298" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="8300" href="Revisited.index.html#8287" class="Bound">Γ</a> <a id="8302" class="Symbol">(</a><a id="8303" href="SystemT.Auxiliaries.html#734" class="Function">ιᶥ</a> <a id="8306" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="8308" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="8310" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="8312" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="8313" class="Symbol">))</a>
 <a id="8317" href="Revisited.index.html#8177" class="Function">auxiliary-terms</a> <a id="8333" class="Symbol">=</a> <a id="8335" href="SystemT.Auxiliaries.html#879" class="Function Operator">_☆_</a> <a id="8339" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="8341" href="Applications.Continuity.UniformViaGentzen.html#961" class="Function">RangeBound</a> <a id="8352" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="8354" href="SystemT.Auxiliaries.html#3385" class="Function">MaxUpTo</a>

 <a id="8364" class="Comment">-- Lemma 4.30</a>
 <a id="UniformContinuity.range-bound"></a><a id="8379" href="Revisited.index.html#8379" class="Function">range-bound</a>
  <a id="8393" class="Symbol">:</a> <a id="8395" class="Symbol">{</a><a id="8396" href="Revisited.index.html#8396" class="Bound">f</a> <a id="8398" class="Symbol">:</a> <a id="8400" href="Preliminaries.html#4013" class="Function">ℕᴺ</a> <a id="8403" class="Symbol">→</a> <a id="8405" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="8406" class="Symbol">}</a> <a id="8408" class="Symbol">{</a><a id="8409" href="Revisited.index.html#8409" class="Bound">δ</a> <a id="8411" class="Symbol">:</a> <a id="8413" href="Preliminaries.html#4013" class="Function">ℕᴺ</a><a id="8415" class="Symbol">}</a> <a id="8417" class="Symbol">(</a><a id="8418" href="Revisited.index.html#8418" class="Bound">m</a> <a id="8420" class="Symbol">:</a> <a id="8422" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="8423" class="Symbol">)</a>
  <a id="8427" class="Symbol">→</a> <a id="8429" href="Revisited.index.html#8418" class="Bound">m</a> <a id="8431" href="Revisited.index.html#7811" class="Function Operator">is-a-modulus-of</a> <a id="8447" href="Revisited.index.html#8396" class="Bound">f</a> <a id="8449" href="Revisited.index.html#7811" class="Function Operator">on-inputs-bounded-by</a> <a id="8470" href="Revisited.index.html#8409" class="Bound">δ</a>
  <a id="8474" class="Symbol">→</a> <a id="8476" class="Symbol">(</a><a id="8477" href="Revisited.index.html#8477" class="Bound">α</a> <a id="8479" class="Symbol">:</a> <a id="8481" href="Preliminaries.html#4013" class="Function">ℕᴺ</a><a id="8483" class="Symbol">)</a> <a id="8485" class="Symbol">→</a> <a id="8487" href="Revisited.index.html#8477" class="Bound">α</a> <a id="8489" href="Preliminaries.html#5385" class="Function Operator">≤¹</a> <a id="8492" href="Revisited.index.html#8409" class="Bound">δ</a> <a id="8494" class="Symbol">→</a> <a id="8496" href="Revisited.index.html#8396" class="Bound">f</a> <a id="8498" href="Revisited.index.html#8477" class="Bound">α</a> <a id="8500" href="Preliminaries.html#3062" class="Datatype Operator">≤</a> <a id="8502" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="8504" href="Applications.Continuity.UniformViaGentzen.html#961" class="Function">RangeBound</a> <a id="8515" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="8517" href="Revisited.index.html#8418" class="Bound">m</a> <a id="8519" href="Revisited.index.html#8396" class="Bound">f</a> <a id="8521" href="Revisited.index.html#8409" class="Bound">δ</a>
 <a id="8524" href="Revisited.index.html#8379" class="Function">range-bound</a> <a id="8536" class="Symbol">=</a> <a id="8538" href="Applications.Continuity.UniformViaGentzen.html#1405" class="Function">RangeBound-spec</a> <a id="8554" href="Preliminaries.html#2546" class="InductiveConstructor">⋆</a>

 <a id="8558" class="Comment">-- Definition 4.31</a>
 <a id="UniformContinuity.uniform-continuity-nucleus"></a><a id="8578" href="Revisited.index.html#8578" class="Function">uniform-continuity-nucleus</a> <a id="8605" class="Symbol">:</a> <a id="8607" href="Revisited.index.html#1037" class="Function">nucleus</a>
 <a id="8616" href="Revisited.index.html#8578" class="Function">uniform-continuity-nucleus</a> <a id="8643" class="Symbol">=</a> <a id="8645" href="Applications.Continuity.UniformViaGentzen.html#2606" class="Function">Jι</a> <a id="8648" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="8650" href="Applications.Continuity.UniformViaGentzen.html#2640" class="Function">η</a> <a id="8652" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="8654" href="Applications.Continuity.UniformViaGentzen.html#2730" class="Function">κ</a>

 <a id="8658" class="Comment">-- Definition 4.32</a>
 <a id="UniformContinuity.base-continuity-relation"></a><a id="8678" href="Revisited.index.html#8678" class="Function">base-continuity-relation</a> <a id="8703" class="Symbol">:</a> <a id="8705" href="Preliminaries.html#4013" class="Function">ℕᴺ</a> <a id="8708" class="Symbol">→</a> <a id="8710" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="8712" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="8714" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a> <a id="8717" class="Symbol">→</a> <a id="8719" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="8721" href="Applications.Continuity.UniformViaGentzen.html#2606" class="Function">Jι</a> <a id="8724" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a> <a id="8727" class="Symbol">→</a> <a id="8729" href="Agda.Primitive.html#388" class="Primitive">Set</a>
 <a id="8734" href="Revisited.index.html#8678" class="Function">base-continuity-relation</a> <a id="8759" class="Symbol">=</a> <a id="8761" href="Applications.Continuity.UniformViaGentzen.html#3760" class="Function">Rι</a>

 <a id="8766" class="Comment">-- Lemma 4.33</a>
 <a id="UniformContinuity.preservation"></a><a id="8781" href="Revisited.index.html#8781" class="Function">preservation</a> <a id="8794" class="Symbol">:</a> <a id="8796" class="Symbol">(</a><a id="8797" href="Revisited.index.html#8797" class="Bound">δ</a> <a id="8799" class="Symbol">:</a> <a id="8801" href="Preliminaries.html#4013" class="Function">ℕᴺ</a><a id="8803" class="Symbol">)</a> <a id="8805" class="Symbol">→</a> <a id="8807" href="Framework.Gentzen.LogicalRelation.html#1638" class="Function">LR.η-compatible</a> <a id="8823" href="Revisited.index.html#8797" class="Bound">δ</a> <a id="8825" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="8827" href="Framework.Gentzen.LogicalRelation.html#1727" class="Function">LR.κ-compatible</a> <a id="8843" href="Revisited.index.html#8797" class="Bound">δ</a>
 <a id="8846" href="Revisited.index.html#8781" class="Function">preservation</a> <a id="8859" href="Revisited.index.html#8859" class="Bound">δ</a> <a id="8861" class="Symbol">=</a> <a id="8863" href="Applications.Continuity.UniformViaGentzen.html#4112" class="Function">Rη</a> <a id="8866" href="Revisited.index.html#8859" class="Bound">δ</a> <a id="8868" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="8870" href="Applications.Continuity.UniformViaGentzen.html#4182" class="Function">Rκ</a> <a id="8873" href="Revisited.index.html#8859" class="Bound">δ</a>

 <a id="8877" class="Comment">-- Definition 4.34</a>
 <a id="UniformContinuity.generic-element"></a><a id="8897" href="Revisited.index.html#8897" class="Function">generic-element</a> <a id="8913" class="Symbol">:</a> <a id="8915" class="Symbol">{</a><a id="8916" href="Revisited.index.html#8916" class="Bound">Γ</a> <a id="8918" class="Symbol">:</a> <a id="8920" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="8923" class="Symbol">}</a> <a id="8925" class="Symbol">→</a> <a id="8927" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="8929" href="Revisited.index.html#8916" class="Bound">Γ</a> <a id="8931" class="Symbol">(</a><a id="8932" href="Applications.Continuity.UniformViaGentzen.html#2606" class="Function">Jι</a> <a id="8935" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="8937" href="Applications.Continuity.UniformViaGentzen.html#2606" class="Function">Jι</a><a id="8939" class="Symbol">)</a>
 <a id="8942" href="Revisited.index.html#8897" class="Function">generic-element</a> <a id="8958" class="Symbol">=</a> <a id="8960" href="Applications.Continuity.UniformViaGentzen.html#3529" class="Function">Ω</a>

 <a id="8964" class="Comment">-- Lemma 4.35</a>
 <a id="UniformContinuity.genericity-of-Ω"></a><a id="8979" href="Revisited.index.html#8979" class="Function">genericity-of-Ω</a> <a id="8995" class="Symbol">:</a> <a id="8997" class="Symbol">{</a><a id="8998" href="Revisited.index.html#8998" class="Bound">Γ</a> <a id="9000" class="Symbol">:</a> <a id="9002" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="9005" class="Symbol">}</a> <a id="9007" class="Symbol">→</a> <a id="9009" href="Framework.Gentzen.Genericity.html#695" class="Function">is-generic</a> <a id="9020" class="Symbol">(</a><a id="9021" href="Applications.Continuity.UniformViaGentzen.html#3529" class="Function">Ω</a> <a id="9023" class="Symbol">{</a><a id="9024" href="Revisited.index.html#8998" class="Bound">Γ</a><a id="9025" class="Symbol">})</a>
 <a id="9029" href="Revisited.index.html#8979" class="Function">genericity-of-Ω</a> <a id="9045" class="Symbol">=</a> <a id="9047" href="Applications.Continuity.UniformViaGentzen.html#5184" class="Function">RΩ</a>

 <a id="9052" class="Comment">-- Theorem 4.36</a>
 <a id="UniformContinuity.uniform-continuity"></a><a id="9069" href="Revisited.index.html#9069" class="Function">uniform-continuity</a>
  <a id="9090" class="Symbol">:</a> <a id="9092" class="Symbol">(</a><a id="9093" href="Revisited.index.html#9093" class="Bound">f</a> <a id="9095" class="Symbol">:</a> <a id="9097" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="9099" href="SystemT.Base.html#589" class="InductiveConstructor">ε</a> <a id="9101" class="Symbol">(</a><a id="9102" href="SystemT.Auxiliaries.html#734" class="Function">ιᶥ</a> <a id="9105" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="9107" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="9108" class="Symbol">))</a>
  <a id="9113" class="Symbol">→</a> <a id="9115" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="9117" href="SystemT.Base.html#1081" class="InductiveConstructor">Pr2</a> <a id="9121" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="9123" class="Symbol">(</a><a id="9124" href="Revisited.index.html#9093" class="Bound">f</a> <a id="9126" href="Framework.Gentzen.Translation.html#1626" class="Function Operator">ᴶ</a> <a id="9128" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="9130" href="Applications.Continuity.UniformViaGentzen.html#3529" class="Function">Ω</a><a id="9131" class="Symbol">)</a> <a id="9133" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="9135" href="Revisited.index.html#7982" class="Function Operator">is-a-modulus-of-uniform-continuity-of</a> <a id="9173" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="9175" href="Revisited.index.html#9093" class="Bound">f</a> <a id="9177" href="SystemT.Base.html#1723" class="Function Operator">⟧</a>
 <a id="9180" href="Revisited.index.html#9069" class="Function">uniform-continuity</a> <a id="9199" class="Symbol">=</a> <a id="9201" href="Applications.Continuity.UniformViaGentzen.html#5552" class="Function">uniform-modulus-correct</a>

<a id="9226" class="Markup">\end{code}</a><a id="9236" class="Background">

§4.4 Church encodings of dialogue trees

</a><a id="9279" class="Markup">\begin{code}</a>

<a id="9293" class="Keyword">module</a> <a id="DialogueTrees"></a><a id="9300" href="Revisited.index.html#9300" class="Module">DialogueTrees</a> <a id="9314" class="Keyword">where</a>

 <a id="9322" class="Keyword">open</a> <a id="9327" class="Keyword">import</a> <a id="9334" href="Applications.InternalizedDialogueTree.html" class="Module">Applications.InternalizedDialogueTree</a>
 <a id="9373" class="Keyword">open</a> <a id="9378" class="Keyword">import</a> <a id="9385" href="SystemT.Auxiliaries.html" class="Module">SystemT.Auxiliaries</a> <a id="9405" class="Keyword">using</a> <a id="9411" class="Symbol">(</a><a id="9412" href="SystemT.Auxiliaries.html#734" class="Function">ιᶥ</a><a id="9414" class="Symbol">;</a> <a id="9416" href="SystemT.Auxiliaries.html#8232" class="Function">typeᵀ</a><a id="9421" class="Symbol">)</a>
 <a id="9424" class="Keyword">open</a> <a id="9429" class="Keyword">import</a> <a id="9436" href="Framework.Gentzen.Genericity.html" class="Module">Framework.Gentzen.Genericity</a> <a id="9465" href="Applications.InternalizedDialogueTree.html#3372" class="Function">Dᵀ₂</a> <a id="9469" href="Applications.InternalizedDialogueTree.html#2765" class="Function">ηᵀ</a> <a id="9472" href="Applications.InternalizedDialogueTree.html#2962" class="Function">κᵀ</a> <a id="9475" href="SystemT.Auxiliaries.html#734" class="Function">ιᶥ</a> <a id="9478" href="Applications.InternalizedDialogueTree.html#6296" class="Function">Rι</a>

 <a id="9483" class="Comment">-- Definition 4.37</a>
 <a id="DialogueTrees.dialogue-trees-and-evaluation"></a><a id="9503" href="Revisited.index.html#9503" class="Function">dialogue-trees-and-evaluation</a>
  <a id="9535" class="Symbol">:</a> <a id="9537" href="Preliminaries.html#1975" class="Record">Σ</a> <a id="9539" class="Symbol">\(</a><a id="9541" href="Revisited.index.html#9541" class="Bound">D</a> <a id="9543" class="Symbol">:</a> <a id="9545" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="9548" class="Symbol">)</a>
  <a id="9552" class="Symbol">→</a> <a id="9554" class="Symbol">(</a><a id="9555" href="Preliminaries.html#2603" class="Datatype">ℕ</a> <a id="9557" class="Symbol">→</a> <a id="9559" href="Revisited.index.html#9541" class="Bound">D</a><a id="9560" class="Symbol">)</a> <a id="9562" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="9564" class="Symbol">((</a><a id="9566" href="Preliminaries.html#2603" class="Datatype">ℕ</a> <a id="9568" class="Symbol">→</a> <a id="9570" href="Revisited.index.html#9541" class="Bound">D</a><a id="9571" class="Symbol">)</a> <a id="9573" class="Symbol">→</a> <a id="9575" href="Preliminaries.html#2603" class="Datatype">ℕ</a> <a id="9577" class="Symbol">→</a> <a id="9579" href="Revisited.index.html#9541" class="Bound">D</a><a id="9580" class="Symbol">)</a> <a id="9582" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="9584" class="Symbol">(</a><a id="9585" href="Revisited.index.html#9541" class="Bound">D</a> <a id="9587" class="Symbol">→</a> <a id="9589" href="Preliminaries.html#4013" class="Function">ℕᴺ</a> <a id="9592" class="Symbol">→</a> <a id="9594" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="9595" class="Symbol">)</a>
 <a id="9598" href="Revisited.index.html#9503" class="Function">dialogue-trees-and-evaluation</a> <a id="9628" class="Symbol">=</a> <a id="9630" href="Applications.InternalizedDialogueTree.html#1940" class="Datatype">D</a> <a id="9632" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="9634" href="Applications.InternalizedDialogueTree.html#1956" class="InductiveConstructor">η</a> <a id="9636" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="9638" href="Applications.InternalizedDialogueTree.html#1968" class="InductiveConstructor">β</a> <a id="9640" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="9642" href="Applications.InternalizedDialogueTree.html#1989" class="Function">eval</a>

 <a id="9649" class="Comment">-- Definition 4.38</a>
 <a id="DialogueTrees.leaf-replacement"></a><a id="9669" href="Revisited.index.html#9669" class="Function">leaf-replacement</a> <a id="9686" class="Symbol">:</a> <a id="9688" class="Symbol">(</a><a id="9689" href="Preliminaries.html#2603" class="Datatype">ℕ</a> <a id="9691" class="Symbol">→</a> <a id="9693" href="Applications.InternalizedDialogueTree.html#1940" class="Datatype">D</a><a id="9694" class="Symbol">)</a> <a id="9696" class="Symbol">→</a> <a id="9698" href="Applications.InternalizedDialogueTree.html#1940" class="Datatype">D</a> <a id="9700" class="Symbol">→</a> <a id="9702" href="Applications.InternalizedDialogueTree.html#1940" class="Datatype">D</a>
 <a id="9705" href="Revisited.index.html#9669" class="Function">leaf-replacement</a> <a id="9722" class="Symbol">=</a> <a id="9724" href="Applications.InternalizedDialogueTree.html#2160" class="Function">κ</a>

 <a id="9728" class="Comment">-- Lemma 4.39</a>
 <a id="DialogueTrees.evaluation-of-leaf-replacement"></a><a id="9743" href="Revisited.index.html#9743" class="Function">evaluation-of-leaf-replacement</a>
  <a id="9776" class="Symbol">:</a> <a id="9778" class="Symbol">(</a><a id="9779" href="Revisited.index.html#9779" class="Bound">F</a> <a id="9781" class="Symbol">:</a> <a id="9783" href="Preliminaries.html#2603" class="Datatype">ℕ</a> <a id="9785" class="Symbol">→</a> <a id="9787" href="Applications.InternalizedDialogueTree.html#1940" class="Datatype">D</a><a id="9788" class="Symbol">)</a> <a id="9790" class="Symbol">(</a><a id="9791" href="Revisited.index.html#9791" class="Bound">d</a> <a id="9793" class="Symbol">:</a> <a id="9795" href="Applications.InternalizedDialogueTree.html#1940" class="Datatype">D</a><a id="9796" class="Symbol">)</a> <a id="9798" class="Symbol">(</a><a id="9799" href="Revisited.index.html#9799" class="Bound">α</a> <a id="9801" class="Symbol">:</a> <a id="9803" href="Preliminaries.html#4013" class="Function">ℕᴺ</a><a id="9805" class="Symbol">)</a>
  <a id="9809" class="Symbol">→</a> <a id="9811" href="Applications.InternalizedDialogueTree.html#1989" class="Function">eval</a> <a id="9816" class="Symbol">(</a><a id="9817" href="Applications.InternalizedDialogueTree.html#2160" class="Function">κ</a> <a id="9819" href="Revisited.index.html#9779" class="Bound">F</a> <a id="9821" href="Revisited.index.html#9791" class="Bound">d</a><a id="9822" class="Symbol">)</a> <a id="9824" href="Revisited.index.html#9799" class="Bound">α</a> <a id="9826" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="9828" href="Applications.InternalizedDialogueTree.html#1989" class="Function">eval</a> <a id="9833" class="Symbol">(</a><a id="9834" href="Revisited.index.html#9779" class="Bound">F</a> <a id="9836" class="Symbol">(</a><a id="9837" href="Applications.InternalizedDialogueTree.html#1989" class="Function">eval</a> <a id="9842" href="Revisited.index.html#9791" class="Bound">d</a> <a id="9844" href="Revisited.index.html#9799" class="Bound">α</a><a id="9845" class="Symbol">))</a> <a id="9848" href="Revisited.index.html#9799" class="Bound">α</a>
 <a id="9851" href="Revisited.index.html#9743" class="Function">evaluation-of-leaf-replacement</a> <a id="9882" class="Symbol">=</a> <a id="9884" href="Applications.InternalizedDialogueTree.html#2235" class="Function">eval-κ</a>

 <a id="9893" class="Comment">-- Definition 4.40</a>
 <a id="DialogueTrees.church-encoding"></a><a id="9913" href="Revisited.index.html#9913" class="Function">church-encoding</a>
  <a id="9931" class="Symbol">:</a> <a id="9933" href="Preliminaries.html#1975" class="Record">Σ</a> <a id="9935" class="Symbol">\(</a><a id="9937" href="Revisited.index.html#9937" class="Bound">A</a> <a id="9939" class="Symbol">:</a> <a id="9941" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="9943" class="Symbol">)</a>
  <a id="9947" class="Symbol">→</a> <a id="9949" class="Symbol">({</a><a id="9951" href="Revisited.index.html#9951" class="Bound">Γ</a> <a id="9953" class="Symbol">:</a> <a id="9955" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="9958" class="Symbol">}</a> <a id="9960" class="Symbol">→</a> <a id="9962" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="9964" href="Revisited.index.html#9951" class="Bound">Γ</a> <a id="9966" class="Symbol">(</a><a id="9967" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="9969" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="9971" href="Revisited.index.html#9937" class="Bound">A</a><a id="9972" class="Symbol">))</a>
  <a id="9977" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="9979" class="Symbol">({</a><a id="9981" href="Revisited.index.html#9981" class="Bound">Γ</a> <a id="9983" class="Symbol">:</a> <a id="9985" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="9988" class="Symbol">}</a> <a id="9990" class="Symbol">→</a> <a id="9992" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="9994" href="Revisited.index.html#9981" class="Bound">Γ</a> <a id="9996" class="Symbol">((</a><a id="9998" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="10000" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="10002" href="Revisited.index.html#9937" class="Bound">A</a><a id="10003" class="Symbol">)</a> <a id="10005" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="10007" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="10009" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="10011" href="Revisited.index.html#9937" class="Bound">A</a><a id="10012" class="Symbol">))</a>
  <a id="10017" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="10019" class="Symbol">({</a><a id="10021" href="Revisited.index.html#10021" class="Bound">Γ</a> <a id="10023" class="Symbol">:</a> <a id="10025" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="10028" class="Symbol">}</a> <a id="10030" class="Symbol">→</a> <a id="10032" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="10034" href="Revisited.index.html#10021" class="Bound">Γ</a> <a id="10036" class="Symbol">((</a><a id="10038" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="10040" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="10042" href="Revisited.index.html#9937" class="Bound">A</a><a id="10043" class="Symbol">)</a> <a id="10045" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="10047" href="Revisited.index.html#9937" class="Bound">A</a> <a id="10049" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="10051" href="Revisited.index.html#9937" class="Bound">A</a><a id="10052" class="Symbol">))</a>
 <a id="10056" href="Revisited.index.html#9913" class="Function">church-encoding</a> <a id="10072" class="Symbol">=</a> <a id="10074" href="Applications.InternalizedDialogueTree.html#3372" class="Function">Dᵀ₂</a> <a id="10078" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="10080" href="Applications.InternalizedDialogueTree.html#2765" class="Function">ηᵀ</a> <a id="10083" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="10085" href="Applications.InternalizedDialogueTree.html#2841" class="Function">βᵀ</a> <a id="10088" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="10090" href="Applications.InternalizedDialogueTree.html#2962" class="Function">κᵀ</a>

 <a id="10095" class="Comment">-- Definition 4.41</a>
 <a id="DialogueTrees.internal-evaluator"></a><a id="10115" href="Revisited.index.html#10115" class="Function">internal-evaluator</a>
  <a id="10136" class="Symbol">:</a> <a id="10138" class="Symbol">({</a><a id="10140" href="Revisited.index.html#10140" class="Bound">Γ</a> <a id="10142" class="Symbol">:</a> <a id="10144" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="10147" class="Symbol">}</a> <a id="10149" class="Symbol">→</a> <a id="10151" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="10153" href="Revisited.index.html#10140" class="Bound">Γ</a> <a id="10155" class="Symbol">(</a><a id="10156" href="Applications.InternalizedDialogueTree.html#3372" class="Function">Dᵀ₂</a> <a id="10160" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="10162" href="SystemT.Auxiliaries.html#8232" class="Function">typeᵀ</a> <a id="10168" class="Number">2</a><a id="10169" class="Symbol">))</a>
  <a id="10174" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="10176" class="Symbol">({</a><a id="10178" href="Revisited.index.html#10178" class="Bound">Γ</a> <a id="10180" class="Symbol">:</a> <a id="10182" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="10185" class="Symbol">}</a> <a id="10187" class="Symbol">→</a> <a id="10189" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="10191" href="Revisited.index.html#10178" class="Bound">Γ</a> <a id="10193" class="Symbol">(</a><a id="10194" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="10196" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="10198" href="SystemT.Auxiliaries.html#8232" class="Function">typeᵀ</a> <a id="10204" class="Number">2</a><a id="10205" class="Symbol">))</a>
  <a id="10210" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="10212" class="Symbol">({</a><a id="10214" href="Revisited.index.html#10214" class="Bound">Γ</a> <a id="10216" class="Symbol">:</a> <a id="10218" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="10221" class="Symbol">}</a> <a id="10223" class="Symbol">→</a> <a id="10225" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="10227" href="Revisited.index.html#10214" class="Bound">Γ</a> <a id="10229" class="Symbol">((</a><a id="10231" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="10233" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="10235" href="SystemT.Auxiliaries.html#8232" class="Function">typeᵀ</a> <a id="10241" class="Number">2</a><a id="10242" class="Symbol">)</a> <a id="10244" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="10246" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="10248" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="10250" href="SystemT.Auxiliaries.html#8232" class="Function">typeᵀ</a> <a id="10256" class="Number">2</a><a id="10257" class="Symbol">))</a>
 <a id="10261" href="Revisited.index.html#10115" class="Function">internal-evaluator</a> <a id="10280" class="Symbol">=</a> <a id="10282" href="Applications.InternalizedDialogueTree.html#4345" class="Function">evalᵀ</a> <a id="10288" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="10290" href="Applications.InternalizedDialogueTree.html#3827" class="Function">leafᵀ</a> <a id="10296" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="10298" href="Applications.InternalizedDialogueTree.html#4043" class="Function">branchᵀ</a>

 <a id="10308" class="Comment">-- Definition 4.42</a>
 <a id="DialogueTrees.encoding-relation"></a><a id="10328" href="Revisited.index.html#10328" class="Function">encoding-relation</a> <a id="10346" class="Symbol">:</a> <a id="10348" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="10350" href="Applications.InternalizedDialogueTree.html#3372" class="Function">Dᵀ₂</a> <a id="10354" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a> <a id="10357" class="Symbol">→</a> <a id="10359" href="Applications.InternalizedDialogueTree.html#1940" class="Datatype">D</a> <a id="10361" class="Symbol">→</a> <a id="10363" href="Agda.Primitive.html#388" class="Primitive">Set</a>
 <a id="10368" href="Revisited.index.html#10328" class="Function">encoding-relation</a> <a id="10386" class="Symbol">=</a> <a id="10388" href="Applications.InternalizedDialogueTree.html#4850" class="Datatype Operator">_encodes_</a>

 <a id="10400" class="Comment">-- Lemma 4.43</a>
 <a id="DialogueTrees.encoding-of-leaf-replacement"></a><a id="10415" href="Revisited.index.html#10415" class="Function">encoding-of-leaf-replacement</a>
  <a id="10446" class="Symbol">:</a> <a id="10448" class="Symbol">{</a><a id="10449" href="Revisited.index.html#10449" class="Bound">g</a> <a id="10451" class="Symbol">:</a> <a id="10453" href="Preliminaries.html#2603" class="Datatype">ℕ</a> <a id="10455" class="Symbol">→</a> <a id="10457" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="10459" href="Applications.InternalizedDialogueTree.html#3372" class="Function">Dᵀ₂</a> <a id="10463" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a><a id="10465" class="Symbol">}</a> <a id="10467" class="Symbol">{</a><a id="10468" href="Revisited.index.html#10468" class="Bound">F</a> <a id="10470" class="Symbol">:</a> <a id="10472" href="Preliminaries.html#2603" class="Datatype">ℕ</a> <a id="10474" class="Symbol">→</a> <a id="10476" href="Applications.InternalizedDialogueTree.html#1940" class="Datatype">D</a><a id="10477" class="Symbol">}</a> <a id="10479" class="Symbol">{</a><a id="10480" href="Revisited.index.html#10480" class="Bound">c</a> <a id="10482" class="Symbol">:</a> <a id="10484" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="10486" href="Applications.InternalizedDialogueTree.html#3372" class="Function">Dᵀ₂</a> <a id="10490" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a><a id="10492" class="Symbol">}</a> <a id="10494" class="Symbol">{</a><a id="10495" href="Revisited.index.html#10495" class="Bound">d</a> <a id="10497" class="Symbol">:</a> <a id="10499" href="Applications.InternalizedDialogueTree.html#1940" class="Datatype">D</a><a id="10500" class="Symbol">}</a>
  <a id="10504" class="Symbol">→</a> <a id="10506" class="Symbol">((</a><a id="10508" href="Revisited.index.html#10508" class="Bound">j</a> <a id="10510" class="Symbol">:</a> <a id="10512" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="10513" class="Symbol">)</a> <a id="10515" class="Symbol">→</a> <a id="10517" href="Revisited.index.html#10449" class="Bound">g</a> <a id="10519" href="Revisited.index.html#10508" class="Bound">j</a> <a id="10521" href="Applications.InternalizedDialogueTree.html#4850" class="Datatype Operator">encodes</a> <a id="10529" href="Revisited.index.html#10468" class="Bound">F</a> <a id="10531" href="Revisited.index.html#10508" class="Bound">j</a><a id="10532" class="Symbol">)</a> <a id="10534" class="Symbol">→</a> <a id="10536" href="Revisited.index.html#10480" class="Bound">c</a> <a id="10538" href="Applications.InternalizedDialogueTree.html#4850" class="Datatype Operator">encodes</a> <a id="10546" href="Revisited.index.html#10495" class="Bound">d</a>
  <a id="10550" class="Symbol">→</a> <a id="10552" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="10554" href="Applications.InternalizedDialogueTree.html#2962" class="Function">κᵀ</a> <a id="10557" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="10559" href="Revisited.index.html#10449" class="Bound">g</a> <a id="10561" href="Revisited.index.html#10480" class="Bound">c</a> <a id="10563" href="Applications.InternalizedDialogueTree.html#4850" class="Datatype Operator">encodes</a> <a id="10571" href="Applications.InternalizedDialogueTree.html#2160" class="Function">κ</a> <a id="10573" href="Revisited.index.html#10468" class="Bound">F</a> <a id="10575" href="Revisited.index.html#10495" class="Bound">d</a>
 <a id="10578" href="Revisited.index.html#10415" class="Function">encoding-of-leaf-replacement</a> <a id="10607" class="Symbol">=</a> <a id="10609" href="Applications.InternalizedDialogueTree.html#5167" class="Function">enc-κ</a>

 <a id="10617" class="Comment">-- Lemma 4.44</a>
 <a id="DialogueTrees.evaluation-of-encoded-tree"></a><a id="10632" href="Revisited.index.html#10632" class="Function">evaluation-of-encoded-tree</a>
  <a id="10661" class="Symbol">:</a> <a id="10663" class="Symbol">{</a><a id="10664" href="Revisited.index.html#10664" class="Bound">c</a> <a id="10666" class="Symbol">:</a> <a id="10668" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="10670" href="Applications.InternalizedDialogueTree.html#3372" class="Function">Dᵀ₂</a> <a id="10674" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a><a id="10676" class="Symbol">}</a> <a id="10678" class="Symbol">{</a><a id="10679" href="Revisited.index.html#10679" class="Bound">d</a> <a id="10681" class="Symbol">:</a> <a id="10683" href="Applications.InternalizedDialogueTree.html#1940" class="Datatype">D</a><a id="10684" class="Symbol">}</a> <a id="10686" class="Symbol">→</a> <a id="10688" href="Revisited.index.html#10664" class="Bound">c</a> <a id="10690" href="Applications.InternalizedDialogueTree.html#4850" class="Datatype Operator">encodes</a> <a id="10698" href="Revisited.index.html#10679" class="Bound">d</a>
  <a id="10702" class="Symbol">→</a> <a id="10704" class="Symbol">(</a><a id="10705" href="Revisited.index.html#10705" class="Bound">α</a> <a id="10707" class="Symbol">:</a> <a id="10709" href="Preliminaries.html#4013" class="Function">ℕᴺ</a><a id="10711" class="Symbol">)</a> <a id="10713" class="Symbol">→</a> <a id="10715" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="10717" href="Applications.InternalizedDialogueTree.html#4345" class="Function">evalᵀ</a> <a id="10723" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="10725" href="Revisited.index.html#10664" class="Bound">c</a> <a id="10727" href="Revisited.index.html#10705" class="Bound">α</a> <a id="10729" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="10731" href="Applications.InternalizedDialogueTree.html#1989" class="Function">eval</a> <a id="10736" href="Revisited.index.html#10679" class="Bound">d</a> <a id="10738" href="Revisited.index.html#10705" class="Bound">α</a>
 <a id="10741" href="Revisited.index.html#10632" class="Function">evaluation-of-encoded-tree</a> <a id="10768" class="Symbol">=</a> <a id="10770" href="Applications.InternalizedDialogueTree.html#5615" class="Function">encodes-eval</a>

 <a id="10785" class="Comment">-- Corollary 4.45</a>
 <a id="DialogueTrees.evaluation-agrees-for-the-same-encoding"></a><a id="10804" href="Revisited.index.html#10804" class="Function">evaluation-agrees-for-the-same-encoding</a>
  <a id="10846" class="Symbol">:</a> <a id="10848" class="Symbol">{</a><a id="10849" href="Revisited.index.html#10849" class="Bound">c</a> <a id="10851" class="Symbol">:</a> <a id="10853" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="10855" href="Applications.InternalizedDialogueTree.html#3372" class="Function">Dᵀ₂</a> <a id="10859" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a><a id="10861" class="Symbol">}</a> <a id="10863" class="Symbol">{</a><a id="10864" href="Revisited.index.html#10864" class="Bound">d</a> <a id="10866" href="Revisited.index.html#10866" class="Bound">d′</a> <a id="10869" class="Symbol">:</a> <a id="10871" href="Applications.InternalizedDialogueTree.html#1940" class="Datatype">D</a><a id="10872" class="Symbol">}</a> <a id="10874" class="Symbol">→</a> <a id="10876" href="Revisited.index.html#10849" class="Bound">c</a> <a id="10878" href="Applications.InternalizedDialogueTree.html#4850" class="Datatype Operator">encodes</a> <a id="10886" href="Revisited.index.html#10864" class="Bound">d</a> <a id="10888" class="Symbol">→</a> <a id="10890" href="Revisited.index.html#10849" class="Bound">c</a> <a id="10892" href="Applications.InternalizedDialogueTree.html#4850" class="Datatype Operator">encodes</a> <a id="10900" href="Revisited.index.html#10866" class="Bound">d′</a>
  <a id="10905" class="Symbol">→</a> <a id="10907" class="Symbol">(</a><a id="10908" href="Revisited.index.html#10908" class="Bound">α</a> <a id="10910" class="Symbol">:</a> <a id="10912" href="Preliminaries.html#4013" class="Function">ℕᴺ</a><a id="10914" class="Symbol">)</a> <a id="10916" class="Symbol">→</a> <a id="10918" href="Applications.InternalizedDialogueTree.html#1989" class="Function">eval</a> <a id="10923" href="Revisited.index.html#10864" class="Bound">d</a> <a id="10925" href="Revisited.index.html#10908" class="Bound">α</a> <a id="10927" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="10929" href="Applications.InternalizedDialogueTree.html#1989" class="Function">eval</a> <a id="10934" href="Revisited.index.html#10866" class="Bound">d′</a> <a id="10937" href="Revisited.index.html#10908" class="Bound">α</a>
 <a id="10940" href="Revisited.index.html#10804" class="Function">evaluation-agrees-for-the-same-encoding</a> <a id="10980" class="Symbol">=</a> <a id="10982" href="Applications.InternalizedDialogueTree.html#5822" class="Function">encodes-eval-agree</a>

 <a id="11003" class="Comment">-- Definition 4.46</a>
 <a id="DialogueTrees.dialogue-tree-nucleus-and-extraction"></a><a id="11023" href="Revisited.index.html#11023" class="Function">dialogue-tree-nucleus-and-extraction</a>
  <a id="11062" class="Symbol">:</a> <a id="11064" href="Revisited.index.html#1037" class="Function">nucleus</a>
  <a id="11074" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="11076" class="Symbol">({</a><a id="11078" href="Revisited.index.html#11078" class="Bound">Γ</a> <a id="11080" class="Symbol">:</a> <a id="11082" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="11085" class="Symbol">}</a> <a id="11087" class="Symbol">→</a> <a id="11089" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="11091" href="Revisited.index.html#11078" class="Bound">Γ</a> <a id="11093" class="Symbol">(</a><a id="11094" href="Applications.InternalizedDialogueTree.html#3372" class="Function">Dᵀ₂</a> <a id="11098" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="11100" href="Applications.InternalizedDialogueTree.html#3372" class="Function">Dᵀ₂</a><a id="11103" class="Symbol">))</a>
  <a id="11108" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="11110" class="Symbol">(</a><a id="11111" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="11113" href="SystemT.Base.html#589" class="InductiveConstructor">ε</a> <a id="11115" class="Symbol">(</a><a id="11116" href="SystemT.Auxiliaries.html#8232" class="Function">typeᵀ</a> <a id="11122" class="Number">2</a><a id="11123" class="Symbol">)</a> <a id="11125" class="Symbol">→</a> <a id="11127" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="11129" href="SystemT.Base.html#589" class="InductiveConstructor">ε</a> <a id="11131" href="Applications.InternalizedDialogueTree.html#3372" class="Function">Dᵀ₂</a><a id="11134" class="Symbol">)</a>
 <a id="11137" href="Revisited.index.html#11023" class="Function">dialogue-tree-nucleus-and-extraction</a>
  <a id="11176" class="Symbol">=</a> <a id="11178" class="Symbol">(</a><a id="11179" href="Applications.InternalizedDialogueTree.html#3372" class="Function">Dᵀ₂</a> <a id="11183" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="11185" href="Applications.InternalizedDialogueTree.html#2765" class="Function">ηᵀ</a> <a id="11188" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="11190" href="Applications.InternalizedDialogueTree.html#2962" class="Function">κᵀ</a><a id="11192" class="Symbol">)</a> <a id="11194" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="11196" href="Applications.InternalizedDialogueTree.html#3086" class="Function">Ωᵀ</a> <a id="11199" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="11201" href="Applications.InternalizedDialogueTree.html#3454" class="Function">dialogue-treeᵀ</a>

 <a id="11218" class="Comment">-- Definition 4.47</a>
 <a id="DialogueTrees.base-dialogue-relation"></a><a id="11238" href="Revisited.index.html#11238" class="Function">base-dialogue-relation</a> <a id="11261" class="Symbol">:</a> <a id="11263" href="Preliminaries.html#4013" class="Function">ℕᴺ</a> <a id="11266" class="Symbol">→</a> <a id="11268" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="11270" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="11272" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a> <a id="11275" class="Symbol">→</a> <a id="11277" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="11279" href="Applications.InternalizedDialogueTree.html#3372" class="Function">Dᵀ₂</a> <a id="11283" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a> <a id="11286" class="Symbol">→</a> <a id="11288" href="Agda.Primitive.html#388" class="Primitive">Set</a>
 <a id="11293" href="Revisited.index.html#11238" class="Function">base-dialogue-relation</a> <a id="11316" class="Symbol">=</a> <a id="11318" href="Applications.InternalizedDialogueTree.html#6296" class="Function">Rι</a>

 <a id="11323" class="Comment">-- Lemma 4.48</a>
 <a id="DialogueTrees.preservation"></a><a id="11338" href="Revisited.index.html#11338" class="Function">preservation</a> <a id="11351" class="Symbol">:</a> <a id="11353" class="Symbol">(</a><a id="11354" href="Revisited.index.html#11354" class="Bound">α</a> <a id="11356" class="Symbol">:</a> <a id="11358" href="Preliminaries.html#4013" class="Function">ℕᴺ</a><a id="11360" class="Symbol">)</a> <a id="11362" class="Symbol">→</a> <a id="11364" href="Framework.Gentzen.LogicalRelation.html#1638" class="Function">LR.η-compatible</a> <a id="11380" href="Revisited.index.html#11354" class="Bound">α</a> <a id="11382" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="11384" href="Framework.Gentzen.LogicalRelation.html#1727" class="Function">LR.κ-compatible</a> <a id="11400" href="Revisited.index.html#11354" class="Bound">α</a>
 <a id="11403" href="Revisited.index.html#11338" class="Function">preservation</a> <a id="11416" href="Revisited.index.html#11416" class="Bound">α</a> <a id="11418" class="Symbol">=</a> <a id="11420" href="Applications.InternalizedDialogueTree.html#6487" class="Function">Rη</a> <a id="11423" href="Revisited.index.html#11416" class="Bound">α</a> <a id="11425" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="11427" href="Applications.InternalizedDialogueTree.html#6554" class="Function">Rκ</a> <a id="11430" href="Revisited.index.html#11416" class="Bound">α</a>

 <a id="11434" class="Comment">-- Lemma 4.49</a>
 <a id="DialogueTrees.genericity-of-Ω"></a><a id="11449" href="Revisited.index.html#11449" class="Function">genericity-of-Ω</a> <a id="11465" class="Symbol">:</a> <a id="11467" class="Symbol">{</a><a id="11468" href="Revisited.index.html#11468" class="Bound">Γ</a> <a id="11470" class="Symbol">:</a> <a id="11472" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="11475" class="Symbol">}</a> <a id="11477" class="Symbol">→</a> <a id="11479" href="Framework.Gentzen.Genericity.html#695" class="Function">is-generic</a> <a id="11490" class="Symbol">(</a><a id="11491" href="Applications.InternalizedDialogueTree.html#3086" class="Function">Ωᵀ</a> <a id="11494" class="Symbol">{</a><a id="11495" href="SystemT.Auxiliaries.html#8232" class="Function">typeᵀ</a> <a id="11501" class="Number">2</a><a id="11502" class="Symbol">}</a> <a id="11504" class="Symbol">{</a><a id="11505" href="Revisited.index.html#11468" class="Bound">Γ</a><a id="11506" class="Symbol">})</a>
 <a id="11510" href="Revisited.index.html#11449" class="Function">genericity-of-Ω</a> <a id="11526" class="Symbol">=</a> <a id="11528" href="Applications.InternalizedDialogueTree.html#7075" class="Function">RΩ</a>

 <a id="11533" class="Comment">-- Theorem 4.50</a>
 <a id="DialogueTrees.correctness-of-extraction"></a><a id="11550" href="Revisited.index.html#11550" class="Function">correctness-of-extraction</a>
  <a id="11578" class="Symbol">:</a> <a id="11580" class="Symbol">(</a><a id="11581" href="Revisited.index.html#11581" class="Bound">f</a> <a id="11583" class="Symbol">:</a> <a id="11585" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="11587" href="SystemT.Base.html#589" class="InductiveConstructor">ε</a> <a id="11589" class="Symbol">(</a><a id="11590" href="SystemT.Auxiliaries.html#8232" class="Function">typeᵀ</a> <a id="11596" class="Number">2</a><a id="11597" class="Symbol">))</a>
  <a id="11602" class="Symbol">→</a> <a id="11604" href="Preliminaries.html#1975" class="Record">Σ</a> <a id="11606" class="Symbol">\(</a><a id="11608" href="Revisited.index.html#11608" class="Bound">d</a> <a id="11610" class="Symbol">:</a> <a id="11612" href="Applications.InternalizedDialogueTree.html#1940" class="Datatype">D</a><a id="11613" class="Symbol">)</a> <a id="11615" class="Symbol">→</a> <a id="11617" class="Symbol">(</a><a id="11618" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="11620" href="Applications.InternalizedDialogueTree.html#3454" class="Function">dialogue-treeᵀ</a> <a id="11635" href="Revisited.index.html#11581" class="Bound">f</a> <a id="11637" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="11639" href="Applications.InternalizedDialogueTree.html#4850" class="Datatype Operator">encodes</a> <a id="11647" href="Revisited.index.html#11608" class="Bound">d</a><a id="11648" class="Symbol">)</a>
               <a id="11665" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="11667" class="Symbol">((</a><a id="11669" href="Revisited.index.html#11669" class="Bound">α</a> <a id="11671" class="Symbol">:</a> <a id="11673" href="Preliminaries.html#4013" class="Function">ℕᴺ</a><a id="11675" class="Symbol">)</a> <a id="11677" class="Symbol">→</a> <a id="11679" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="11681" href="Revisited.index.html#11581" class="Bound">f</a> <a id="11683" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="11685" href="Revisited.index.html#11669" class="Bound">α</a> <a id="11687" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="11689" href="Applications.InternalizedDialogueTree.html#1989" class="Function">eval</a> <a id="11694" href="Revisited.index.html#11608" class="Bound">d</a> <a id="11696" href="Revisited.index.html#11669" class="Bound">α</a><a id="11697" class="Symbol">)</a>
 <a id="11700" href="Revisited.index.html#11550" class="Function">correctness-of-extraction</a> <a id="11726" class="Symbol">=</a> <a id="11728" href="Applications.InternalizedDialogueTree.html#7457" class="Function">Thm[InternalDialogue]</a>

 <a id="11752" class="Comment">-- Corollary 4.51</a>
 <a id="DialogueTrees.evaluation-of-extracted-tree"></a><a id="11771" href="Revisited.index.html#11771" class="Function">evaluation-of-extracted-tree</a>
  <a id="11802" class="Symbol">:</a> <a id="11804" class="Symbol">(</a><a id="11805" href="Revisited.index.html#11805" class="Bound">f</a> <a id="11807" class="Symbol">:</a> <a id="11809" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="11811" href="SystemT.Base.html#589" class="InductiveConstructor">ε</a> <a id="11813" class="Symbol">(</a><a id="11814" href="SystemT.Auxiliaries.html#8232" class="Function">typeᵀ</a> <a id="11820" class="Number">2</a><a id="11821" class="Symbol">))</a> <a id="11824" class="Symbol">(</a><a id="11825" href="Revisited.index.html#11825" class="Bound">α</a> <a id="11827" class="Symbol">:</a> <a id="11829" href="Preliminaries.html#4013" class="Function">ℕᴺ</a><a id="11831" class="Symbol">)</a>
  <a id="11835" class="Symbol">→</a> <a id="11837" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="11839" href="Revisited.index.html#11805" class="Bound">f</a> <a id="11841" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="11843" href="Revisited.index.html#11825" class="Bound">α</a> <a id="11845" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="11847" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="11849" href="Applications.InternalizedDialogueTree.html#4345" class="Function">evalᵀ</a> <a id="11855" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="11857" href="Applications.InternalizedDialogueTree.html#3454" class="Function">dialogue-treeᵀ</a> <a id="11872" href="Revisited.index.html#11805" class="Bound">f</a> <a id="11874" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="11876" href="Revisited.index.html#11825" class="Bound">α</a>
 <a id="11879" href="Revisited.index.html#11771" class="Function">evaluation-of-extracted-tree</a> <a id="11908" class="Symbol">=</a> <a id="11910" href="Applications.InternalizedDialogueTree.html#8146" class="Function">Cor[evalᵀdialogue-treeᵀ]</a>

<a id="11936" class="Markup">\end{code}</a><a id="11946" class="Background">

§4.5 Bar recursion

</a><a id="11968" class="Markup">\begin{code}</a>

<a id="11982" class="Keyword">module</a> <a id="BarRecursion"></a><a id="11989" href="Revisited.index.html#11989" class="Module">BarRecursion</a> <a id="12002" class="Keyword">where</a>

 <a id="12010" class="Keyword">open</a> <a id="12015" class="Keyword">import</a> <a id="12022" href="SystemT.Auxiliaries.html" class="Module">SystemT.Auxiliaries</a> <a id="12042" class="Keyword">using</a> <a id="12048" class="Symbol">(</a><a id="12049" href="SystemT.Auxiliaries.html#734" class="Function">ιᶥ</a><a id="12051" class="Symbol">;</a> <a id="12053" href="SystemT.Auxiliaries.html#6712" class="Function">ι*</a><a id="12055" class="Symbol">;</a> <a id="12057" href="SystemT.Auxiliaries.html#4194" class="Function">lt</a><a id="12059" class="Symbol">)</a>

 <a id="12063" class="Keyword">private</a>
  <a id="BarRecursion.recursor-type"></a><a id="12073" href="Revisited.index.html#12073" class="Function">recursor-type</a> <a id="12087" class="Symbol">:</a> <a id="12089" href="SystemT.Base.html#517" class="Datatype">Ty</a> <a id="12092" class="Symbol">→</a> <a id="12094" href="SystemT.Base.html#517" class="Datatype">Ty</a>
  <a id="12099" href="Revisited.index.html#12073" class="Function">recursor-type</a> <a id="12113" href="Revisited.index.html#12113" class="Bound">σ</a> <a id="12115" class="Symbol">=</a> <a id="12117" class="Symbol">(</a><a id="12118" href="SystemT.Auxiliaries.html#6712" class="Function">ι*</a> <a id="12121" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="12123" href="Revisited.index.html#12113" class="Bound">σ</a><a id="12124" class="Symbol">)</a> <a id="12126" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="12128" class="Symbol">(</a><a id="12129" href="SystemT.Auxiliaries.html#6712" class="Function">ι*</a> <a id="12132" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="12134" class="Symbol">(</a><a id="12135" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="12137" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="12139" href="Revisited.index.html#12113" class="Bound">σ</a><a id="12140" class="Symbol">)</a> <a id="12142" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="12144" href="Revisited.index.html#12113" class="Bound">σ</a><a id="12145" class="Symbol">)</a> <a id="12147" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="12149" href="SystemT.Auxiliaries.html#6712" class="Function">ι*</a> <a id="12152" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="12154" href="Revisited.index.html#12113" class="Bound">σ</a>

 <a id="12158" class="Keyword">module</a> <a id="BarRecursion.General"></a><a id="12165" href="Revisited.index.html#12165" class="Module">General</a> <a id="12173" class="Symbol">(</a><a id="12174" href="Revisited.index.html#12174" class="Bound">σ</a> <a id="12176" class="Symbol">:</a> <a id="12178" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="12180" class="Symbol">)</a> <a id="12182" class="Keyword">where</a>

  <a id="12191" class="Keyword">open</a> <a id="12196" class="Keyword">import</a> <a id="12203" href="Applications.BarRecursion.General.html" class="Module">Applications.BarRecursion.General</a> <a id="12237" href="Revisited.index.html#12174" class="Bound">σ</a>
  <a id="12241" class="Keyword">open</a> <a id="12246" class="Keyword">import</a> <a id="12253" href="Framework.Gentzen.Genericity.html" class="Module">Framework.Gentzen.Genericity</a> <a id="12282" href="Applications.BarRecursion.General.html#2569" class="Function">Jι</a> <a id="12285" href="Applications.BarRecursion.General.html#3240" class="Function">η</a> <a id="12287" href="Applications.BarRecursion.General.html#3346" class="Function">κ</a> <a id="12289" href="SystemT.Auxiliaries.html#734" class="Function">ιᶥ</a> <a id="12292" href="Applications.BarRecursion.General.html#5455" class="Function">Rι</a>

  <a id="12298" class="Comment">-- Definition 4.52</a>
  <a id="BarRecursion.General.general-bar-recursion-monotonicity-and-security"></a><a id="12319" href="Revisited.index.html#12319" class="Function">general-bar-recursion-monotonicity-and-security</a>
   <a id="12370" class="Symbol">:</a> <a id="12372" class="Symbol">((</a><a id="12374" href="Preliminaries.html#5654" class="Function">ℕ*</a> <a id="12377" class="Symbol">→</a> <a id="12379" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="12380" class="Symbol">)</a> <a id="12382" class="Symbol">→</a> <a id="12384" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="12386" href="Revisited.index.html#12073" class="Function">recursor-type</a> <a id="12400" href="Revisited.index.html#12174" class="Bound">σ</a> <a id="12402" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a> <a id="12405" class="Symbol">→</a> <a id="12407" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="12410" class="Symbol">)</a>
   <a id="12415" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="12417" class="Symbol">((</a><a id="12419" href="Preliminaries.html#5654" class="Function">ℕ*</a> <a id="12422" class="Symbol">→</a> <a id="12424" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="12425" class="Symbol">)</a> <a id="12427" class="Symbol">→</a> <a id="12429" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="12432" class="Symbol">)</a>
   <a id="12437" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="12439" class="Symbol">((</a><a id="12441" href="Preliminaries.html#5654" class="Function">ℕ*</a> <a id="12444" class="Symbol">→</a> <a id="12446" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="12447" class="Symbol">)</a> <a id="12449" class="Symbol">→</a> <a id="12451" class="Symbol">(</a><a id="12452" href="Preliminaries.html#4013" class="Function">ℕᴺ</a> <a id="12455" class="Symbol">→</a> <a id="12457" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="12458" class="Symbol">)</a> <a id="12460" class="Symbol">→</a> <a id="12462" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="12465" class="Symbol">)</a>
  <a id="12469" href="Revisited.index.html#12319" class="Function">general-bar-recursion-monotonicity-and-security</a>
   <a id="12520" class="Symbol">=</a> <a id="12522" href="Applications.BarRecursion.General.html#2246" class="Function">GBR</a> <a id="12526" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="12528" href="Applications.BarRecursion.General.html#2018" class="Function">monotone</a> <a id="12537" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="12539" href="Applications.BarRecursion.General.html#2086" class="Function Operator">_secures_</a>

  <a id="12552" class="Comment">-- Definition 4.53</a>
  <a id="BarRecursion.General.general-bar-recursion-nucleus"></a><a id="12573" href="Revisited.index.html#12573" class="Function">general-bar-recursion-nucleus</a> <a id="12603" class="Symbol">:</a> <a id="12605" href="Revisited.index.html#1037" class="Function">nucleus</a>
  <a id="12615" href="Revisited.index.html#12573" class="Function">general-bar-recursion-nucleus</a> <a id="12645" class="Symbol">=</a> <a id="12647" href="Applications.BarRecursion.General.html#2569" class="Function">Jι</a> <a id="12650" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="12652" href="Applications.BarRecursion.General.html#3240" class="Function">η</a> <a id="12654" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="12656" href="Applications.BarRecursion.General.html#3346" class="Function">κ</a>

  <a id="12661" class="Comment">-- Definition 4.54</a>
  <a id="BarRecursion.General.generic-element"></a><a id="12682" href="Revisited.index.html#12682" class="Function">generic-element</a> <a id="12698" class="Symbol">:</a> <a id="12700" class="Symbol">{</a><a id="12701" href="Revisited.index.html#12701" class="Bound">Γ</a> <a id="12703" class="Symbol">:</a> <a id="12705" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="12708" class="Symbol">}</a> <a id="12710" class="Symbol">→</a> <a id="12712" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="12714" href="Revisited.index.html#12701" class="Bound">Γ</a> <a id="12716" class="Symbol">(</a><a id="12717" href="Applications.BarRecursion.General.html#2569" class="Function">Jι</a> <a id="12720" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="12722" href="Applications.BarRecursion.General.html#2569" class="Function">Jι</a><a id="12724" class="Symbol">)</a>
  <a id="12728" href="Revisited.index.html#12682" class="Function">generic-element</a> <a id="12744" class="Symbol">=</a> <a id="12746" href="Applications.BarRecursion.General.html#5327" class="Function">Ω</a>

  <a id="12751" class="Comment">-- Lemma 4.55</a>
  <a id="BarRecursion.General.bar-recursion-for-length-comparison"></a><a id="12767" href="Revisited.index.html#12767" class="Function">bar-recursion-for-length-comparison</a>
   <a id="12806" class="Symbol">:</a> <a id="12808" href="Preliminaries.html#1625" class="Function">FunExt</a> <a id="12815" class="Symbol">→</a> <a id="12817" class="Symbol">(</a><a id="12818" href="Revisited.index.html#12818" class="Bound">n</a> <a id="12820" class="Symbol">:</a> <a id="12822" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="12823" class="Symbol">)</a> <a id="12825" class="Symbol">→</a> <a id="12827" href="Applications.BarRecursion.General.html#2246" class="Function">GBR</a> <a id="12831" class="Symbol">(λ</a> <a id="12834" href="Revisited.index.html#12834" class="Bound">s</a> <a id="12836" class="Symbol">→</a> <a id="12838" href="SystemT.Auxiliaries.html#4194" class="Function">lt</a> <a id="12841" href="Revisited.index.html#12818" class="Bound">n</a> <a id="12843" class="Symbol">(</a><a id="12844" href="Preliminaries.html#5673" class="Function">len</a> <a id="12848" href="Revisited.index.html#12834" class="Bound">s</a><a id="12849" class="Symbol">))</a> <a id="12852" class="Symbol">(</a><a id="12853" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="12855" href="Applications.BarRecursion.General.html#4490" class="Function">Ψ</a> <a id="12857" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="12859" href="Revisited.index.html#12818" class="Bound">n</a><a id="12860" class="Symbol">)</a>
  <a id="12864" href="Revisited.index.html#12767" class="Function">bar-recursion-for-length-comparison</a> <a id="12900" class="Symbol">=</a> <a id="12902" href="Applications.BarRecursion.General.html#4895" class="Function">Ψ-GBR</a>

  <a id="12911" class="Comment">-- Definition 4.56</a>
  <a id="BarRecursion.General.base-bar-recursion-relation"></a><a id="12932" href="Revisited.index.html#12932" class="Function">base-bar-recursion-relation</a> <a id="12960" class="Symbol">:</a> <a id="12962" href="Preliminaries.html#4013" class="Function">ℕᴺ</a> <a id="12965" class="Symbol">→</a> <a id="12967" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="12969" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="12971" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a> <a id="12974" class="Symbol">→</a> <a id="12976" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="12978" href="Applications.BarRecursion.General.html#2569" class="Function">Jι</a> <a id="12981" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a> <a id="12984" class="Symbol">→</a> <a id="12986" href="Agda.Primitive.html#388" class="Primitive">Set</a>
  <a id="12992" href="Revisited.index.html#12932" class="Function">base-bar-recursion-relation</a> <a id="13020" class="Symbol">=</a> <a id="13022" href="Applications.BarRecursion.General.html#5455" class="Function">Rι</a>

  <a id="13028" class="Comment">-- Lemma 4.57</a>
  <a id="BarRecursion.General.preservation"></a><a id="13044" href="Revisited.index.html#13044" class="Function">preservation</a> <a id="13057" class="Symbol">:</a> <a id="13059" class="Symbol">(</a><a id="13060" href="Revisited.index.html#13060" class="Bound">α</a> <a id="13062" class="Symbol">:</a> <a id="13064" href="Preliminaries.html#4013" class="Function">ℕᴺ</a><a id="13066" class="Symbol">)</a>
               <a id="13083" class="Symbol">→</a> <a id="13085" href="Framework.Gentzen.LogicalRelation.html#1638" class="Function">LR.η-compatible</a> <a id="13101" href="Revisited.index.html#13060" class="Bound">α</a>
               <a id="13118" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="13120" class="Symbol">(</a><a id="13121" href="Preliminaries.html#1625" class="Function">FunExt</a> <a id="13128" class="Symbol">→</a> <a id="13130" href="Framework.Gentzen.LogicalRelation.html#1727" class="Function">LR.κ-compatible</a> <a id="13146" href="Revisited.index.html#13060" class="Bound">α</a><a id="13147" class="Symbol">)</a>
  <a id="13151" href="Revisited.index.html#13044" class="Function">preservation</a> <a id="13164" href="Revisited.index.html#13164" class="Bound">α</a> <a id="13166" class="Symbol">=</a> <a id="13168" href="Applications.BarRecursion.General.html#5655" class="Function">Rη</a> <a id="13171" href="Revisited.index.html#13164" class="Bound">α</a> <a id="13173" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="13175" class="Symbol">(λ</a> <a id="13178" href="Revisited.index.html#13178" class="Bound">fe</a> <a id="13181" class="Symbol">→</a> <a id="13183" href="Applications.BarRecursion.General.html#5777" class="Function">Rκ</a> <a id="13186" href="Revisited.index.html#13178" class="Bound">fe</a> <a id="13189" href="Revisited.index.html#13164" class="Bound">α</a><a id="13190" class="Symbol">)</a>

  <a id="13195" class="Comment">-- Lemma 4.58</a>
  <a id="BarRecursion.General.genericity-of-Ω"></a><a id="13211" href="Revisited.index.html#13211" class="Function">genericity-of-Ω</a> <a id="13227" class="Symbol">:</a> <a id="13229" href="Preliminaries.html#1625" class="Function">FunExt</a> <a id="13236" class="Symbol">→</a> <a id="13238" class="Symbol">{</a><a id="13239" href="Revisited.index.html#13239" class="Bound">Γ</a> <a id="13241" class="Symbol">:</a> <a id="13243" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="13246" class="Symbol">}</a> <a id="13248" class="Symbol">→</a> <a id="13250" href="Framework.Gentzen.Genericity.html#695" class="Function">is-generic</a> <a id="13261" class="Symbol">(</a><a id="13262" href="Applications.BarRecursion.General.html#5327" class="Function">Ω</a> <a id="13264" class="Symbol">{</a><a id="13265" href="Revisited.index.html#13239" class="Bound">Γ</a><a id="13266" class="Symbol">})</a>
  <a id="13271" href="Revisited.index.html#13211" class="Function">genericity-of-Ω</a> <a id="13287" class="Symbol">=</a> <a id="13289" href="Applications.BarRecursion.General.html#5869" class="Function">RΩ</a>

  <a id="13295" class="Comment">-- Theorem 4.59</a>
  <a id="BarRecursion.General.extraction-of-general-bar-recursors"></a><a id="13313" href="Revisited.index.html#13313" class="Function">extraction-of-general-bar-recursors</a>
   <a id="13352" class="Symbol">:</a> <a id="13354" href="Preliminaries.html#1625" class="Function">FunExt</a> <a id="13361" class="Symbol">→</a> <a id="13363" class="Symbol">(</a><a id="13364" href="Revisited.index.html#13364" class="Bound">Y</a> <a id="13366" class="Symbol">:</a> <a id="13368" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="13370" href="SystemT.Base.html#589" class="InductiveConstructor">ε</a> <a id="13372" class="Symbol">(</a><a id="13373" href="SystemT.Auxiliaries.html#734" class="Function">ιᶥ</a> <a id="13376" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="13378" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="13379" class="Symbol">))</a>
   <a id="13385" class="Symbol">→</a> <a id="13387" href="Applications.BarRecursion.General.html#2018" class="Function">monotone</a> <a id="13396" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="13398" href="Applications.BarRecursion.General.html#6657" class="Function">𝐒</a> <a id="13400" href="Revisited.index.html#13364" class="Bound">Y</a> <a id="13402" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="13404" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="13406" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="13408" href="Applications.BarRecursion.General.html#6657" class="Function">𝐒</a> <a id="13410" href="Revisited.index.html#13364" class="Bound">Y</a> <a id="13412" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="13414" href="Applications.BarRecursion.General.html#2086" class="Function Operator">secures</a> <a id="13422" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="13424" href="Revisited.index.html#13364" class="Bound">Y</a> <a id="13426" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="13428" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="13430" href="Applications.BarRecursion.General.html#2246" class="Function">GBR</a> <a id="13434" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="13436" href="Applications.BarRecursion.General.html#6657" class="Function">𝐒</a> <a id="13438" href="Revisited.index.html#13364" class="Bound">Y</a> <a id="13440" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="13442" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="13444" href="Applications.BarRecursion.General.html#6708" class="Function">𝐠𝐛𝐫</a> <a id="13448" href="Revisited.index.html#13364" class="Bound">Y</a> <a id="13450" href="SystemT.Base.html#1723" class="Function Operator">⟧</a>
  <a id="13454" href="Revisited.index.html#13313" class="Function">extraction-of-general-bar-recursors</a> <a id="13490" class="Symbol">=</a> <a id="13492" href="Applications.BarRecursion.General.html#6795" class="Function">gbr-extraction-correct</a>

 <a id="13517" class="Keyword">module</a> <a id="BarRecursion.UniformModulus"></a><a id="13524" href="Revisited.index.html#13524" class="Module">UniformModulus</a> <a id="13539" class="Keyword">where</a>

  <a id="13548" class="Keyword">open</a> <a id="13553" class="Keyword">import</a> <a id="13560" href="Applications.Continuity.UniformViaGeneralBarRecursion.html" class="Module">Applications.Continuity.UniformViaGeneralBarRecursion</a>
  <a id="13616" class="Keyword">open</a> <a id="13621" href="Revisited.index.html#7564" class="Module">UniformContinuity</a> <a id="13639" class="Keyword">using</a> <a id="13645" class="Symbol">(</a><a id="13646" href="Revisited.index.html#7811" class="Function Operator">_is-a-modulus-of_on-inputs-bounded-by_</a><a id="13684" class="Symbol">)</a>

  <a id="13689" class="Comment">-- Definition 4.61</a>
  <a id="BarRecursion.UniformModulus.uniform-modulus"></a><a id="13710" href="Revisited.index.html#13710" class="Function">uniform-modulus</a> <a id="13726" class="Symbol">:</a> <a id="13728" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="13730" href="SystemT.Base.html#589" class="InductiveConstructor">ε</a> <a id="13732" class="Symbol">(</a><a id="13733" href="SystemT.Auxiliaries.html#734" class="Function">ιᶥ</a> <a id="13736" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="13738" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="13739" class="Symbol">)</a> <a id="13741" class="Symbol">→</a> <a id="13743" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="13745" href="SystemT.Base.html#589" class="InductiveConstructor">ε</a> <a id="13747" class="Symbol">(</a><a id="13748" href="SystemT.Auxiliaries.html#734" class="Function">ιᶥ</a> <a id="13751" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="13753" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="13754" class="Symbol">)</a>
  <a id="13758" href="Revisited.index.html#13710" class="Function">uniform-modulus</a> <a id="13774" class="Symbol">=</a> <a id="13776" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#1662" class="Function">𝐌</a>

  <a id="13781" class="Comment">-- Proposition 4.62</a>
  <a id="BarRecursion.UniformModulus.correctness-of-uniform-modulus"></a><a id="13803" href="Revisited.index.html#13803" class="Function">correctness-of-uniform-modulus</a>
   <a id="13837" class="Symbol">:</a> <a id="13839" href="Preliminaries.html#1625" class="Function">FunExt</a>
   <a id="13849" class="Symbol">→</a> <a id="13851" class="Symbol">(</a><a id="13852" href="Revisited.index.html#13852" class="Bound">Y</a> <a id="13854" class="Symbol">:</a> <a id="13856" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="13858" href="SystemT.Base.html#589" class="InductiveConstructor">ε</a> <a id="13860" class="Symbol">(</a><a id="13861" href="SystemT.Auxiliaries.html#734" class="Function">ιᶥ</a> <a id="13864" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="13866" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="13867" class="Symbol">))</a> <a id="13870" class="Symbol">{</a><a id="13871" href="Revisited.index.html#13871" class="Bound">δ</a> <a id="13873" class="Symbol">:</a> <a id="13875" href="Preliminaries.html#4013" class="Function">ℕᴺ</a><a id="13877" class="Symbol">}</a>
   <a id="13882" class="Symbol">→</a> <a id="13884" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="13886" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#1662" class="Function">𝐌</a> <a id="13888" href="Revisited.index.html#13852" class="Bound">Y</a> <a id="13890" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="13892" href="Revisited.index.html#13871" class="Bound">δ</a> <a id="13894" href="Revisited.index.html#7811" class="Function Operator">is-a-modulus-of</a> <a id="13910" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="13912" href="Revisited.index.html#13852" class="Bound">Y</a> <a id="13914" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="13916" href="Revisited.index.html#7811" class="Function Operator">on-inputs-bounded-by</a> <a id="13937" href="Revisited.index.html#13871" class="Bound">δ</a>
  <a id="13941" href="Revisited.index.html#13803" class="Function">correctness-of-uniform-modulus</a> <a id="13972" class="Symbol">=</a> <a id="13974" href="Applications.Continuity.UniformViaGeneralBarRecursion.html#2310" class="Function">uniform-modulus-correct</a>

 <a id="14000" class="Keyword">module</a> <a id="BarRecursion.Spector"></a><a id="14007" href="Revisited.index.html#14007" class="Module">Spector</a> <a id="14015" class="Symbol">(</a><a id="14016" href="Revisited.index.html#14016" class="Bound">σ</a> <a id="14018" class="Symbol">:</a> <a id="14020" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="14022" class="Symbol">)</a> <a id="14024" class="Keyword">where</a>

  <a id="14033" class="Keyword">open</a> <a id="14038" class="Keyword">import</a> <a id="14045" href="Applications.BarRecursion.General.html" class="Module">Applications.BarRecursion.General</a> <a id="14079" href="Revisited.index.html#14016" class="Bound">σ</a>
  <a id="14083" class="Keyword">open</a> <a id="14088" class="Keyword">import</a> <a id="14095" href="Applications.BarRecursion.SpectorViaGeneral.html" class="Module">Applications.BarRecursion.SpectorViaGeneral</a> <a id="14139" href="Revisited.index.html#14016" class="Bound">σ</a>

  <a id="14144" class="Comment">-- Definition 4.63</a>
  <a id="BarRecursion.Spector.Spector-bar-recursor"></a><a id="14165" href="Revisited.index.html#14165" class="Function">Spector-bar-recursor</a>
   <a id="14189" class="Symbol">:</a> <a id="14191" class="Symbol">({</a><a id="14193" href="Revisited.index.html#14193" class="Bound">Γ</a> <a id="14195" class="Symbol">:</a> <a id="14197" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="14200" class="Symbol">}</a> <a id="14202" class="Symbol">→</a> <a id="14204" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="14206" href="Revisited.index.html#14193" class="Bound">Γ</a> <a id="14208" class="Symbol">((</a><a id="14210" href="SystemT.Auxiliaries.html#734" class="Function">ιᶥ</a> <a id="14213" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="14215" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="14216" class="Symbol">)</a> <a id="14218" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="14220" href="Revisited.index.html#12073" class="Function">recursor-type</a> <a id="14234" href="Revisited.index.html#14016" class="Bound">σ</a> <a id="14236" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="14238" href="Revisited.index.html#12073" class="Function">recursor-type</a> <a id="14252" href="Revisited.index.html#14016" class="Bound">σ</a><a id="14253" class="Symbol">))</a>
   <a id="14259" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="14261" class="Symbol">(</a><a id="14262" href="Preliminaries.html#1625" class="Function">FunExt</a> <a id="14269" class="Symbol">→</a> <a id="14271" class="Symbol">(</a><a id="14272" href="Revisited.index.html#14272" class="Bound">Y</a> <a id="14274" class="Symbol">:</a> <a id="14276" href="Preliminaries.html#4013" class="Function">ℕᴺ</a> <a id="14279" class="Symbol">→</a> <a id="14281" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="14282" class="Symbol">)</a> <a id="14284" class="Symbol">(</a><a id="14285" href="Revisited.index.html#14285" class="Bound">S</a> <a id="14287" class="Symbol">:</a> <a id="14289" href="Preliminaries.html#5654" class="Function">ℕ*</a> <a id="14292" class="Symbol">→</a> <a id="14294" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="14295" class="Symbol">)</a> <a id="14297" class="Symbol">(</a><a id="14298" href="Revisited.index.html#14298" class="Bound">ξ</a> <a id="14300" class="Symbol">:</a> <a id="14302" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="14304" href="Revisited.index.html#12073" class="Function">recursor-type</a> <a id="14318" href="Revisited.index.html#14016" class="Bound">σ</a> <a id="14320" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a><a id="14322" class="Symbol">)</a>
      <a id="14330" class="Symbol">→</a> <a id="14332" href="Applications.BarRecursion.General.html#2018" class="Function">monotone</a> <a id="14341" href="Revisited.index.html#14285" class="Bound">S</a> <a id="14343" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="14345" href="Revisited.index.html#14285" class="Bound">S</a> <a id="14347" href="Applications.BarRecursion.General.html#2086" class="Function Operator">secures</a> <a id="14355" href="Revisited.index.html#14272" class="Bound">Y</a> <a id="14357" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="14359" href="Applications.BarRecursion.General.html#2246" class="Function">GBR</a> <a id="14363" href="Revisited.index.html#14285" class="Bound">S</a> <a id="14365" href="Revisited.index.html#14298" class="Bound">ξ</a> <a id="14367" class="Symbol">→</a> <a id="14369" href="Applications.BarRecursion.SpectorViaGeneral.html#1477" class="Function">SBR</a> <a id="14373" href="Revisited.index.html#14272" class="Bound">Y</a> <a id="14375" class="Symbol">(</a><a id="14376" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="14378" href="Applications.BarRecursion.SpectorViaGeneral.html#3068" class="Function">Φ</a> <a id="14380" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="14382" href="Revisited.index.html#14272" class="Bound">Y</a> <a id="14384" href="Revisited.index.html#14298" class="Bound">ξ</a><a id="14385" class="Symbol">))</a>
   <a id="14391" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="14393" class="Symbol">(</a><a id="14394" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="14396" href="SystemT.Base.html#589" class="InductiveConstructor">ε</a> <a id="14398" class="Symbol">(</a><a id="14399" href="SystemT.Auxiliaries.html#734" class="Function">ιᶥ</a> <a id="14402" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="14404" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="14405" class="Symbol">)</a> <a id="14407" class="Symbol">→</a> <a id="14409" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="14411" href="SystemT.Base.html#589" class="InductiveConstructor">ε</a> <a id="14413" class="Symbol">(</a><a id="14414" href="Revisited.index.html#12073" class="Function">recursor-type</a> <a id="14428" href="Revisited.index.html#14016" class="Bound">σ</a><a id="14429" class="Symbol">))</a>
  <a id="14434" href="Revisited.index.html#14165" class="Function">Spector-bar-recursor</a> <a id="14455" class="Symbol">=</a> <a id="14457" href="Applications.BarRecursion.SpectorViaGeneral.html#3068" class="Function">Φ</a> <a id="14459" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="14461" href="Applications.BarRecursion.SpectorViaGeneral.html#3373" class="Function">Φ-spec</a> <a id="14468" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="14470" href="Applications.BarRecursion.SpectorViaGeneral.html#5337" class="Function">𝐬𝐛𝐫</a>

  <a id="14477" class="Comment">-- Proposition 4.64</a>
  <a id="BarRecursion.Spector.Spector-bar-recursion-equations"></a><a id="14499" href="Revisited.index.html#14499" class="Function">Spector-bar-recursion-equations</a>
   <a id="14534" class="Symbol">:</a> <a id="14536" href="Preliminaries.html#1625" class="Function">FunExt</a> <a id="14543" class="Symbol">→</a> <a id="14545" class="Symbol">(</a><a id="14546" href="Revisited.index.html#14546" class="Bound">Y</a> <a id="14548" class="Symbol">:</a> <a id="14550" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="14552" href="SystemT.Base.html#589" class="InductiveConstructor">ε</a> <a id="14554" class="Symbol">(</a><a id="14555" href="SystemT.Auxiliaries.html#734" class="Function">ιᶥ</a> <a id="14558" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="14560" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="14561" class="Symbol">))</a> <a id="14564" class="Symbol">→</a> <a id="14566" href="Applications.BarRecursion.SpectorViaGeneral.html#1477" class="Function">SBR</a> <a id="14570" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="14572" href="Revisited.index.html#14546" class="Bound">Y</a> <a id="14574" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="14576" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="14578" href="Applications.BarRecursion.SpectorViaGeneral.html#5337" class="Function">𝐬𝐛𝐫</a> <a id="14582" href="Revisited.index.html#14546" class="Bound">Y</a> <a id="14584" href="SystemT.Base.html#1723" class="Function Operator">⟧</a>
  <a id="14588" href="Revisited.index.html#14499" class="Function">Spector-bar-recursion-equations</a> <a id="14620" class="Symbol">=</a> <a id="14622" href="Applications.BarRecursion.SpectorViaGeneral.html#5428" class="Function">sbr-correct</a>

 <a id="14636" class="Keyword">module</a> <a id="BarRecursion.Modified"></a><a id="14643" href="Revisited.index.html#14643" class="Module">Modified</a> <a id="14652" class="Keyword">where</a>

  <a id="14661" class="Keyword">open</a> <a id="14666" class="Keyword">import</a> <a id="14673" href="Applications.BarRecursion.ModifiedViaGeneral.html" class="Module">Applications.BarRecursion.ModifiedViaGeneral</a>

  <a id="14721" class="Keyword">private</a>
   <a id="BarRecursion.Modified.modified-recursor-type"></a><a id="14732" href="Revisited.index.html#14732" class="Function">modified-recursor-type</a> <a id="14755" class="Symbol">:</a> <a id="14757" href="SystemT.Base.html#517" class="Datatype">Ty</a>
   <a id="14763" href="Revisited.index.html#14732" class="Function">modified-recursor-type</a> <a id="14786" class="Symbol">=</a> <a id="14788" class="Symbol">(</a><a id="14789" href="SystemT.Auxiliaries.html#6712" class="Function">ι*</a> <a id="14792" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="14794" class="Symbol">(</a><a id="14795" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="14797" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="14799" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="14800" class="Symbol">)</a> <a id="14802" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="14804" href="SystemT.Auxiliaries.html#734" class="Function">ιᶥ</a><a id="14806" class="Symbol">)</a> <a id="14808" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="14810" href="SystemT.Auxiliaries.html#6712" class="Function">ι*</a> <a id="14813" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="14815" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a>

  <a id="14820" class="Comment">-- Definition 4.65</a>
  <a id="BarRecursion.Modified.modified-bar-recursor"></a><a id="14841" href="Revisited.index.html#14841" class="Function">modified-bar-recursor</a>
   <a id="14866" class="Symbol">:</a> <a id="14868" class="Symbol">({</a><a id="14870" href="Revisited.index.html#14870" class="Bound">Γ</a> <a id="14872" class="Symbol">:</a> <a id="14874" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="14877" class="Symbol">}</a> <a id="14879" class="Symbol">→</a> <a id="14881" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="14883" href="Revisited.index.html#14870" class="Bound">Γ</a> <a id="14885" class="Symbol">((</a><a id="14887" href="SystemT.Auxiliaries.html#734" class="Function">ιᶥ</a> <a id="14890" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="14892" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="14893" class="Symbol">)</a> <a id="14895" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="14897" href="Revisited.index.html#12073" class="Function">recursor-type</a> <a id="14911" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="14913" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="14915" href="Revisited.index.html#14732" class="Function">modified-recursor-type</a><a id="14937" class="Symbol">))</a>
   <a id="14943" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="14945" class="Symbol">(</a><a id="14946" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="14948" href="SystemT.Base.html#589" class="InductiveConstructor">ε</a> <a id="14950" class="Symbol">(</a><a id="14951" href="SystemT.Auxiliaries.html#734" class="Function">ιᶥ</a> <a id="14954" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="14956" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="14957" class="Symbol">)</a> <a id="14959" class="Symbol">→</a> <a id="14961" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="14963" href="SystemT.Base.html#589" class="InductiveConstructor">ε</a> <a id="14965" href="Revisited.index.html#14732" class="Function">modified-recursor-type</a><a id="14987" class="Symbol">)</a>
  <a id="14991" href="Revisited.index.html#14841" class="Function">modified-bar-recursor</a> <a id="15013" class="Symbol">=</a> <a id="15015" href="Applications.BarRecursion.ModifiedViaGeneral.html#1600" class="Function">Θ</a> <a id="15017" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="15019" href="Applications.BarRecursion.ModifiedViaGeneral.html#2686" class="Function">𝐦𝐛𝐫</a>

  <a id="15026" class="Comment">-- Proposition 4.66</a>
  <a id="BarRecursion.Modified.modified-bar-recursion-equation"></a><a id="15048" href="Revisited.index.html#15048" class="Function">modified-bar-recursion-equation</a>
   <a id="15083" class="Symbol">:</a> <a id="15085" href="Preliminaries.html#1625" class="Function">FunExt</a> <a id="15092" class="Symbol">→</a> <a id="15094" class="Symbol">(</a><a id="15095" href="Revisited.index.html#15095" class="Bound">Y</a> <a id="15097" class="Symbol">:</a> <a id="15099" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="15101" href="SystemT.Base.html#589" class="InductiveConstructor">ε</a> <a id="15103" class="Symbol">(</a><a id="15104" href="SystemT.Auxiliaries.html#734" class="Function">ιᶥ</a> <a id="15107" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="15109" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="15110" class="Symbol">))</a> <a id="15113" class="Symbol">→</a> <a id="15115" href="Applications.BarRecursion.ModifiedViaGeneral.html#1246" class="Function">MBR</a> <a id="15119" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="15121" href="Revisited.index.html#15095" class="Bound">Y</a> <a id="15123" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="15125" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="15127" href="Applications.BarRecursion.ModifiedViaGeneral.html#2686" class="Function">𝐦𝐛𝐫</a> <a id="15131" href="Revisited.index.html#15095" class="Bound">Y</a> <a id="15133" href="SystemT.Base.html#1723" class="Function Operator">⟧</a>
  <a id="15137" href="Revisited.index.html#15048" class="Function">modified-bar-recursion-equation</a> <a id="15169" class="Symbol">=</a> <a id="15171" href="Applications.BarRecursion.ModifiedViaGeneral.html#2767" class="Function">mbr-correct</a>

<a id="15184" class="Markup">\end{code}</a><a id="15194" class="Background">

§5.1 Generalized nuclei

</a><a id="15221" class="Markup">\begin{code}</a>

<a id="15235" class="Keyword">open</a> <a id="15240" class="Keyword">import</a> <a id="15247" href="SystemT.WithSumsAndLists.html" class="Module">SystemT.WithSumsAndLists</a> <a id="15272" class="Symbol">as</a> <a id="15275" class="Module">E</a>
 <a id="15278" class="Keyword">using</a> <a id="15284" class="Symbol">(</a><a id="15285" href="SystemT.WithSumsAndLists.html#442" class="Datatype">DataTy</a><a id="15291" class="Symbol">;</a> <a id="15293" href="SystemT.WithSumsAndLists.html#390" class="InductiveConstructor">dataᵀ</a><a id="15298" class="Symbol">)</a>
 <a id="15301" class="Keyword">renaming</a> <a id="15310" class="Symbol">(</a><a id="15311" href="SystemT.WithSumsAndLists.html#373" class="Datatype">Ty</a> <a id="15314" class="Symbol">to</a> <a id="15317" class="Datatype">Tyᴱ</a><a id="15320" class="Symbol">;</a> <a id="15322" href="SystemT.WithSumsAndLists.html#620" class="Datatype">Cxt</a> <a id="15326" class="Symbol">to</a> <a id="15329" class="Datatype">Cxtᴱ</a><a id="15333" class="Symbol">;</a> <a id="15335" href="SystemT.WithSumsAndLists.html#805" class="Datatype">T</a> <a id="15337" class="Symbol">to</a> <a id="15340" class="Datatype">Tᴱ</a><a id="15342" class="Symbol">;</a> <a id="15344" href="SystemT.WithSumsAndLists.html#412" class="InductiveConstructor Operator">_⇾_</a> <a id="15348" class="Symbol">to</a> <a id="15351" class="InductiveConstructor Operator">_⇒_</a><a id="15354" class="Symbol">)</a>

<a id="15357" class="Comment">-- Definition 5.1</a>
<a id="generalized-nucleus"></a><a id="15375" href="Revisited.index.html#15375" class="Function">generalized-nucleus</a> <a id="15395" class="Symbol">:</a> <a id="15397" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="15401" href="Revisited.index.html#15375" class="Function">generalized-nucleus</a>
 <a id="15422" class="Symbol">=</a> <a id="15424" href="Preliminaries.html#1975" class="Record">Σ</a> <a id="15426" class="Symbol">\(</a><a id="15428" href="Revisited.index.html#15428" class="Bound">J</a> <a id="15430" class="Symbol">:</a> <a id="15432" href="Revisited.index.html#15317" class="Datatype">Tyᴱ</a> <a id="15436" class="Symbol">→</a> <a id="15438" href="Revisited.index.html#15317" class="Datatype">Tyᴱ</a><a id="15441" class="Symbol">)</a>
 <a id="15444" class="Symbol">→</a> <a id="15446" class="Symbol">({</a><a id="15448" href="Revisited.index.html#15448" class="Bound">Γ</a> <a id="15450" class="Symbol">:</a> <a id="15452" href="Revisited.index.html#15329" class="Datatype">Cxtᴱ</a><a id="15456" class="Symbol">}</a> <a id="15458" class="Symbol">{</a><a id="15459" href="Revisited.index.html#15459" class="Bound">A</a> <a id="15461" class="Symbol">:</a> <a id="15463" href="Revisited.index.html#15317" class="Datatype">Tyᴱ</a><a id="15466" class="Symbol">}</a> <a id="15468" class="Symbol">→</a> <a id="15470" href="Revisited.index.html#15340" class="Datatype">Tᴱ</a> <a id="15473" href="Revisited.index.html#15448" class="Bound">Γ</a> <a id="15475" class="Symbol">(</a><a id="15476" href="Revisited.index.html#15459" class="Bound">A</a> <a id="15478" href="Revisited.index.html#15351" class="InductiveConstructor Operator">⇒</a> <a id="15480" href="Revisited.index.html#15428" class="Bound">J</a> <a id="15482" href="Revisited.index.html#15459" class="Bound">A</a><a id="15483" class="Symbol">))</a>
 <a id="15487" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="15489" class="Symbol">({</a><a id="15491" href="Revisited.index.html#15491" class="Bound">Γ</a> <a id="15493" class="Symbol">:</a> <a id="15495" href="Revisited.index.html#15329" class="Datatype">Cxtᴱ</a><a id="15499" class="Symbol">}</a> <a id="15501" class="Symbol">{</a><a id="15502" href="Revisited.index.html#15502" class="Bound">A</a> <a id="15504" href="Revisited.index.html#15504" class="Bound">B</a> <a id="15506" class="Symbol">:</a> <a id="15508" href="Revisited.index.html#15317" class="Datatype">Tyᴱ</a><a id="15511" class="Symbol">}</a> <a id="15513" class="Symbol">→</a> <a id="15515" href="Revisited.index.html#15340" class="Datatype">Tᴱ</a> <a id="15518" href="Revisited.index.html#15491" class="Bound">Γ</a> <a id="15520" class="Symbol">((</a><a id="15522" href="Revisited.index.html#15502" class="Bound">A</a> <a id="15524" href="Revisited.index.html#15351" class="InductiveConstructor Operator">⇒</a> <a id="15526" href="Revisited.index.html#15428" class="Bound">J</a> <a id="15528" href="Revisited.index.html#15504" class="Bound">B</a><a id="15529" class="Symbol">)</a> <a id="15531" href="Revisited.index.html#15351" class="InductiveConstructor Operator">⇒</a> <a id="15533" href="Revisited.index.html#15428" class="Bound">J</a> <a id="15535" href="Revisited.index.html#15502" class="Bound">A</a> <a id="15537" href="Revisited.index.html#15351" class="InductiveConstructor Operator">⇒</a> <a id="15539" href="Revisited.index.html#15428" class="Bound">J</a> <a id="15541" href="Revisited.index.html#15504" class="Bound">B</a><a id="15542" class="Symbol">))</a>

<a id="15546" class="Markup">\end{code}</a><a id="15556" class="Background">

§5.3 Translation of sums and lists

</a><a id="15594" class="Markup">\begin{code}</a>

<a id="15608" class="Keyword">module</a> <a id="SumsAndLists"></a><a id="15615" href="Revisited.index.html#15615" class="Module">SumsAndLists</a> <a id="15628" class="Keyword">where</a>

 <a id="15636" class="Keyword">module</a> <a id="SumsAndLists.Translation"></a><a id="15643" href="Revisited.index.html#15643" class="Module">Translation</a> <a id="15655" class="Symbol">(</a><a id="15656" href="Revisited.index.html#15656" class="Bound">(</a><a id="15657" href="Revisited.index.html#15657" class="Bound">J</a> <a id="15659" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="15661" href="Revisited.index.html#15661" class="Bound">η</a> <a id="15663" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="15665" href="Revisited.index.html#15665" class="Bound">κ</a><a id="15666" href="Revisited.index.html#15656" class="Bound">)</a> <a id="15668" class="Symbol">:</a> <a id="15670" href="Revisited.index.html#15375" class="Function">generalized-nucleus</a><a id="15689" class="Symbol">)</a> <a id="15691" class="Keyword">where</a>

  <a id="15700" class="Keyword">open</a> <a id="15705" class="Keyword">import</a> <a id="15712" href="Framework.Gentzen.WithSumsAndLists.html" class="Module">Framework.Gentzen.WithSumsAndLists</a> <a id="15747" href="Revisited.index.html#15657" class="Bound">J</a> <a id="15749" href="Revisited.index.html#15661" class="Bound">η</a> <a id="15751" href="Revisited.index.html#15665" class="Bound">κ</a>

  <a id="15756" class="Comment">-- Definition 5.2</a>
  <a id="SumsAndLists.Translation.extended-translation"></a><a id="15776" href="Revisited.index.html#15776" class="Function">extended-translation</a>
   <a id="15800" class="Symbol">:</a> <a id="15802" class="Symbol">(</a><a id="15803" href="SystemT.WithSumsAndLists.html#442" class="Datatype">DataTy</a> <a id="15810" class="Symbol">→</a> <a id="15812" href="Revisited.index.html#15317" class="Datatype">Tyᴱ</a><a id="15815" class="Symbol">)</a>
   <a id="15820" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="15822" class="Symbol">(</a><a id="15823" href="Revisited.index.html#15317" class="Datatype">Tyᴱ</a> <a id="15827" class="Symbol">→</a> <a id="15829" href="Revisited.index.html#15317" class="Datatype">Tyᴱ</a><a id="15832" class="Symbol">)</a>
   <a id="15837" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="15839" class="Symbol">(</a><a id="15840" href="Revisited.index.html#15329" class="Datatype">Cxtᴱ</a> <a id="15845" class="Symbol">→</a> <a id="15847" href="Revisited.index.html#15329" class="Datatype">Cxtᴱ</a><a id="15851" class="Symbol">)</a>
   <a id="15856" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="15858" class="Symbol">({</a><a id="15860" href="Revisited.index.html#15860" class="Bound">A</a> <a id="15862" class="Symbol">:</a> <a id="15864" href="Revisited.index.html#15317" class="Datatype">Tyᴱ</a><a id="15867" class="Symbol">}</a> <a id="15869" class="Symbol">(</a><a id="15870" href="Revisited.index.html#15870" class="Bound">ρ</a> <a id="15872" class="Symbol">:</a> <a id="15874" href="Revisited.index.html#15317" class="Datatype">Tyᴱ</a><a id="15877" class="Symbol">)</a> <a id="15879" class="Symbol">{</a><a id="15880" href="Revisited.index.html#15880" class="Bound">Γ</a> <a id="15882" class="Symbol">:</a> <a id="15884" href="Revisited.index.html#15329" class="Datatype">Cxtᴱ</a><a id="15888" class="Symbol">}</a>
       <a id="15897" class="Symbol">→</a> <a id="15899" href="Revisited.index.html#15340" class="Datatype">Tᴱ</a> <a id="15902" href="Revisited.index.html#15880" class="Bound">Γ</a> <a id="15904" class="Symbol">((</a><a id="15906" href="Revisited.index.html#15860" class="Bound">A</a> <a id="15908" href="Revisited.index.html#15351" class="InductiveConstructor Operator">⇒</a> <a id="15910" href="Framework.Gentzen.WithSumsAndLists.html#1216" class="Function Operator">⟨</a> <a id="15912" href="Revisited.index.html#15870" class="Bound">ρ</a> <a id="15914" href="Framework.Gentzen.WithSumsAndLists.html#1216" class="Function Operator">⟩ᴶ</a><a id="15916" class="Symbol">)</a> <a id="15918" href="Revisited.index.html#15351" class="InductiveConstructor Operator">⇒</a> <a id="15920" href="Revisited.index.html#15657" class="Bound">J</a> <a id="15922" href="Revisited.index.html#15860" class="Bound">A</a> <a id="15924" href="Revisited.index.html#15351" class="InductiveConstructor Operator">⇒</a> <a id="15926" href="Framework.Gentzen.WithSumsAndLists.html#1216" class="Function Operator">⟨</a> <a id="15928" href="Revisited.index.html#15870" class="Bound">ρ</a> <a id="15930" href="Framework.Gentzen.WithSumsAndLists.html#1216" class="Function Operator">⟩ᴶ</a><a id="15932" class="Symbol">))</a>
   <a id="15938" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="15940" class="Symbol">({</a><a id="15942" href="Revisited.index.html#15942" class="Bound">Γ</a> <a id="15944" class="Symbol">:</a> <a id="15946" href="Revisited.index.html#15329" class="Datatype">Cxtᴱ</a><a id="15950" class="Symbol">}</a> <a id="15952" class="Symbol">{</a><a id="15953" href="Revisited.index.html#15953" class="Bound">ρ</a> <a id="15955" class="Symbol">:</a> <a id="15957" href="Revisited.index.html#15317" class="Datatype">Tyᴱ</a><a id="15960" class="Symbol">}</a> <a id="15962" class="Symbol">→</a> <a id="15964" href="Revisited.index.html#15340" class="Datatype">Tᴱ</a> <a id="15967" href="Revisited.index.html#15942" class="Bound">Γ</a> <a id="15969" href="Revisited.index.html#15953" class="Bound">ρ</a> <a id="15971" class="Symbol">→</a> <a id="15973" href="Revisited.index.html#15340" class="Datatype">Tᴱ</a> <a id="15976" href="Framework.Gentzen.WithSumsAndLists.html#1414" class="Function Operator">⟪</a> <a id="15978" href="Revisited.index.html#15942" class="Bound">Γ</a> <a id="15980" href="Framework.Gentzen.WithSumsAndLists.html#1414" class="Function Operator">⟫ᴶ</a> <a id="15983" href="Framework.Gentzen.WithSumsAndLists.html#1216" class="Function Operator">⟨</a> <a id="15985" href="Revisited.index.html#15953" class="Bound">ρ</a> <a id="15987" href="Framework.Gentzen.WithSumsAndLists.html#1216" class="Function Operator">⟩ᴶ</a><a id="15989" class="Symbol">)</a>
  <a id="15993" href="Revisited.index.html#15776" class="Function">extended-translation</a> <a id="16014" class="Symbol">=</a> <a id="16016" href="Framework.Gentzen.WithSumsAndLists.html#1320" class="Function Operator">⟨_⟩ᴰ</a> <a id="16021" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="16023" href="Framework.Gentzen.WithSumsAndLists.html#1216" class="Function Operator">⟨_⟩ᴶ</a> <a id="16028" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="16030" href="Framework.Gentzen.WithSumsAndLists.html#1414" class="Function Operator">⟪_⟫ᴶ</a> <a id="16035" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="16037" href="Framework.Gentzen.WithSumsAndLists.html#1575" class="Function">KE</a> <a id="16040" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="16042" href="Framework.Gentzen.WithSumsAndLists.html#1877" class="Function Operator">_ᴶ</a>

<a id="16046" class="Markup">\end{code}</a><a id="16056" class="Background">

§5.4 The extended fundamental theorem

</a><a id="16097" class="Markup">\begin{code}</a>

  <a id="16113" class="Keyword">module</a> <a id="SumsAndLists.Translation.Relations"></a><a id="16120" href="Revisited.index.html#16120" class="Module">Relations</a>
    <a id="16134" class="Symbol">(</a><a id="16135" href="Revisited.index.html#16135" class="Bound">Rᴰ</a> <a id="16138" class="Symbol">:</a> <a id="16140" class="Symbol">(</a><a id="16141" href="Revisited.index.html#16141" class="Bound">D</a> <a id="16143" class="Symbol">:</a> <a id="16145" href="SystemT.WithSumsAndLists.html#442" class="Datatype">DataTy</a><a id="16151" class="Symbol">)</a> <a id="16153" class="Symbol">→</a> <a id="16155" href="SystemT.WithSumsAndLists.html#1518" class="Function Operator">E.⟦</a> <a id="16159" href="SystemT.WithSumsAndLists.html#390" class="InductiveConstructor">dataᵀ</a> <a id="16165" href="Revisited.index.html#16141" class="Bound">D</a> <a id="16167" href="SystemT.WithSumsAndLists.html#1518" class="Function Operator">⟧ʸ</a> <a id="16170" class="Symbol">→</a> <a id="16172" href="SystemT.WithSumsAndLists.html#1518" class="Function Operator">E.⟦</a> <a id="16176" href="Framework.Gentzen.WithSumsAndLists.html#1216" class="Function Operator">⟨</a> <a id="16178" href="SystemT.WithSumsAndLists.html#390" class="InductiveConstructor">dataᵀ</a> <a id="16184" href="Revisited.index.html#16141" class="Bound">D</a> <a id="16186" href="Framework.Gentzen.WithSumsAndLists.html#1216" class="Function Operator">⟩ᴶ</a> <a id="16189" href="SystemT.WithSumsAndLists.html#1518" class="Function Operator">⟧ʸ</a> <a id="16192" class="Symbol">→</a> <a id="16194" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="16197" class="Symbol">)</a>
   <a id="16202" class="Keyword">where</a>

   <a id="16212" class="Keyword">open</a> <a id="16217" href="Framework.Gentzen.WithSumsAndLists.html#2569" class="Module">LogicalRelation</a> <a id="16233" href="Revisited.index.html#16135" class="Bound">Rᴰ</a>

   <a id="16240" class="Comment">-- Definition 5.3</a>
   <a id="SumsAndLists.Translation.Relations.logical-relation"></a><a id="16261" href="Revisited.index.html#16261" class="Function">logical-relation</a>
    <a id="16282" class="Symbol">:</a> <a id="16284" class="Symbol">((</a><a id="16286" href="Revisited.index.html#16286" class="Bound">ρ</a> <a id="16288" class="Symbol">:</a> <a id="16290" href="Revisited.index.html#15317" class="Datatype">Tyᴱ</a><a id="16293" class="Symbol">)</a> <a id="16295" class="Symbol">→</a> <a id="16297" href="SystemT.WithSumsAndLists.html#1518" class="Function Operator">E.⟦</a> <a id="16301" href="Revisited.index.html#16286" class="Bound">ρ</a> <a id="16303" href="SystemT.WithSumsAndLists.html#1518" class="Function Operator">⟧ʸ</a> <a id="16306" class="Symbol">→</a> <a id="16308" href="SystemT.WithSumsAndLists.html#1518" class="Function Operator">E.⟦</a> <a id="16312" href="Framework.Gentzen.WithSumsAndLists.html#1216" class="Function Operator">⟨</a> <a id="16314" href="Revisited.index.html#16286" class="Bound">ρ</a> <a id="16316" href="Framework.Gentzen.WithSumsAndLists.html#1216" class="Function Operator">⟩ᴶ</a> <a id="16319" href="SystemT.WithSumsAndLists.html#1518" class="Function Operator">⟧ʸ</a> <a id="16322" class="Symbol">→</a> <a id="16324" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="16327" class="Symbol">)</a>
    <a id="16333" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="16335" class="Symbol">((</a><a id="16337" href="Revisited.index.html#16337" class="Bound">Γ</a> <a id="16339" class="Symbol">:</a> <a id="16341" href="Revisited.index.html#15329" class="Datatype">Cxtᴱ</a><a id="16345" class="Symbol">)</a> <a id="16347" class="Symbol">→</a> <a id="16349" href="SystemT.WithSumsAndLists.html#1665" class="Function Operator">E.⟦</a> <a id="16353" href="Revisited.index.html#16337" class="Bound">Γ</a> <a id="16355" href="SystemT.WithSumsAndLists.html#1665" class="Function Operator">⟧ˣ</a> <a id="16358" class="Symbol">→</a> <a id="16360" href="SystemT.WithSumsAndLists.html#1665" class="Function Operator">E.⟦</a> <a id="16364" href="Framework.Gentzen.WithSumsAndLists.html#1414" class="Function Operator">⟪</a> <a id="16366" href="Revisited.index.html#16337" class="Bound">Γ</a> <a id="16368" href="Framework.Gentzen.WithSumsAndLists.html#1414" class="Function Operator">⟫ᴶ</a> <a id="16371" href="SystemT.WithSumsAndLists.html#1665" class="Function Operator">⟧ˣ</a> <a id="16374" class="Symbol">→</a> <a id="16376" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="16379" class="Symbol">)</a>
   <a id="16384" href="Revisited.index.html#16261" class="Function">logical-relation</a> <a id="16401" class="Symbol">=</a> <a id="16403" href="Framework.Gentzen.WithSumsAndLists.html#2662" class="Function">R</a> <a id="16405" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="16407" href="Framework.Gentzen.WithSumsAndLists.html#2838" class="Function">Rˣ</a>

   <a id="16414" class="Comment">-- Definition 5.4</a>
   <a id="SumsAndLists.Translation.Relations.lifted-relation"></a><a id="16435" href="Revisited.index.html#16435" class="Function">lifted-relation</a> <a id="16451" class="Symbol">:</a> <a id="16453" class="Symbol">(</a><a id="16454" href="Revisited.index.html#16454" class="Bound">D</a> <a id="16456" class="Symbol">:</a> <a id="16458" href="SystemT.WithSumsAndLists.html#442" class="Datatype">DataTy</a><a id="16464" class="Symbol">)</a> <a id="16466" class="Symbol">→</a> <a id="16468" href="SystemT.WithSumsAndLists.html#1518" class="Function Operator">E.⟦</a> <a id="16472" href="SystemT.WithSumsAndLists.html#390" class="InductiveConstructor">dataᵀ</a> <a id="16478" href="Revisited.index.html#16454" class="Bound">D</a> <a id="16480" href="SystemT.WithSumsAndLists.html#1518" class="Function Operator">⟧ʸ</a> <a id="16483" class="Symbol">→</a> <a id="16485" href="SystemT.WithSumsAndLists.html#1518" class="Function Operator">E.⟦</a> <a id="16489" href="Framework.Gentzen.WithSumsAndLists.html#1320" class="Function Operator">⟨</a> <a id="16491" href="Revisited.index.html#16454" class="Bound">D</a> <a id="16493" href="Framework.Gentzen.WithSumsAndLists.html#1320" class="Function Operator">⟩ᴰ</a> <a id="16496" href="SystemT.WithSumsAndLists.html#1518" class="Function Operator">⟧ʸ</a> <a id="16499" class="Symbol">→</a> <a id="16501" href="Agda.Primitive.html#388" class="Primitive">Set</a>
   <a id="16508" href="Revisited.index.html#16435" class="Function">lifted-relation</a> <a id="16524" class="Symbol">=</a> <a id="16526" href="Framework.Gentzen.WithSumsAndLists.html#3836" class="Function">S</a>

   <a id="16532" class="Comment">-- Compatibility conditions (5.1) and (5.2)</a>
   <a id="SumsAndLists.Translation.Relations.compatibility-conditions"></a><a id="16579" href="Revisited.index.html#16579" class="Function">compatibility-conditions</a> <a id="16604" class="Symbol">:</a> <a id="16606" href="Agda.Primitive.html#388" class="Primitive">Set</a>
   <a id="16613" href="Revisited.index.html#16579" class="Function">compatibility-conditions</a> <a id="16638" class="Symbol">=</a> <a id="16640" href="Framework.Gentzen.WithSumsAndLists.html#4027" class="Function">η-compatible</a> <a id="16653" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="16655" href="Framework.Gentzen.WithSumsAndLists.html#4155" class="Function">κ-compatible</a>

   <a id="16672" class="Comment">-- Lemma 5.5</a>
   <a id="SumsAndLists.Translation.Relations.preservation-KE"></a><a id="16688" href="Revisited.index.html#16688" class="Function">preservation-KE</a>
    <a id="16708" class="Symbol">:</a> <a id="16710" href="Framework.Gentzen.WithSumsAndLists.html#4155" class="Function">κ-compatible</a>
    <a id="16727" class="Symbol">→</a> <a id="16729" class="Symbol">{</a><a id="16730" href="Revisited.index.html#16730" class="Bound">D</a> <a id="16732" class="Symbol">:</a> <a id="16734" href="SystemT.WithSumsAndLists.html#442" class="Datatype">DataTy</a><a id="16740" class="Symbol">}</a> <a id="16742" class="Symbol">(</a><a id="16743" href="Revisited.index.html#16743" class="Bound">ρ</a> <a id="16745" class="Symbol">:</a> <a id="16747" href="Revisited.index.html#15317" class="Datatype">Tyᴱ</a><a id="16750" class="Symbol">)</a> <a id="16752" class="Symbol">{</a><a id="16753" href="Revisited.index.html#16753" class="Bound">Γ</a> <a id="16755" class="Symbol">:</a> <a id="16757" href="Revisited.index.html#15329" class="Datatype">Cxtᴱ</a><a id="16761" class="Symbol">}</a> <a id="16763" class="Symbol">{</a><a id="16764" href="Revisited.index.html#16764" class="Bound">γ</a> <a id="16766" class="Symbol">:</a> <a id="16768" href="SystemT.WithSumsAndLists.html#1665" class="Function Operator">E.⟦</a> <a id="16772" href="Revisited.index.html#16753" class="Bound">Γ</a> <a id="16774" href="SystemT.WithSumsAndLists.html#1665" class="Function Operator">⟧ˣ</a><a id="16776" class="Symbol">}</a>
    <a id="16782" class="Symbol">→</a> <a id="16784" class="Symbol">{</a><a id="16785" href="Revisited.index.html#16785" class="Bound">f</a> <a id="16787" class="Symbol">:</a> <a id="16789" href="SystemT.WithSumsAndLists.html#1518" class="Function Operator">E.⟦</a> <a id="16793" href="SystemT.WithSumsAndLists.html#390" class="InductiveConstructor">dataᵀ</a> <a id="16799" href="Revisited.index.html#16730" class="Bound">D</a> <a id="16801" href="SystemT.WithSumsAndLists.html#1518" class="Function Operator">⟧ʸ</a> <a id="16804" class="Symbol">→</a> <a id="16806" href="SystemT.WithSumsAndLists.html#1518" class="Function Operator">E.⟦</a> <a id="16810" href="Revisited.index.html#16743" class="Bound">ρ</a> <a id="16812" href="SystemT.WithSumsAndLists.html#1518" class="Function Operator">⟧ʸ</a><a id="16814" class="Symbol">}</a> <a id="16816" class="Symbol">{</a><a id="16817" href="Revisited.index.html#16817" class="Bound">g</a> <a id="16819" class="Symbol">:</a> <a id="16821" href="SystemT.WithSumsAndLists.html#1518" class="Function Operator">E.⟦</a> <a id="16825" href="Framework.Gentzen.WithSumsAndLists.html#1320" class="Function Operator">⟨</a> <a id="16827" href="Revisited.index.html#16730" class="Bound">D</a> <a id="16829" href="Framework.Gentzen.WithSumsAndLists.html#1320" class="Function Operator">⟩ᴰ</a> <a id="16832" href="SystemT.WithSumsAndLists.html#1518" class="Function Operator">⟧ʸ</a> <a id="16835" class="Symbol">→</a> <a id="16837" href="SystemT.WithSumsAndLists.html#1518" class="Function Operator">E.⟦</a> <a id="16841" href="Framework.Gentzen.WithSumsAndLists.html#1216" class="Function Operator">⟨</a> <a id="16843" href="Revisited.index.html#16743" class="Bound">ρ</a> <a id="16845" href="Framework.Gentzen.WithSumsAndLists.html#1216" class="Function Operator">⟩ᴶ</a> <a id="16848" href="SystemT.WithSumsAndLists.html#1518" class="Function Operator">⟧ʸ</a><a id="16850" class="Symbol">}</a>
    <a id="16856" class="Symbol">→</a> <a id="16858" class="Symbol">(∀</a> <a id="16861" class="Symbol">{</a><a id="16862" href="Revisited.index.html#16862" class="Bound">x</a> <a id="16864" href="Revisited.index.html#16864" class="Bound">a</a><a id="16865" class="Symbol">}</a> <a id="16867" class="Symbol">→</a> <a id="16869" href="Framework.Gentzen.WithSumsAndLists.html#3836" class="Function">S</a> <a id="16871" href="Revisited.index.html#16730" class="Bound">D</a> <a id="16873" href="Revisited.index.html#16862" class="Bound">x</a> <a id="16875" href="Revisited.index.html#16864" class="Bound">a</a> <a id="16877" class="Symbol">→</a> <a id="16879" href="Framework.Gentzen.WithSumsAndLists.html#2662" class="Function">R</a> <a id="16881" href="Revisited.index.html#16743" class="Bound">ρ</a> <a id="16883" class="Symbol">(</a><a id="16884" href="Revisited.index.html#16785" class="Bound">f</a> <a id="16886" href="Revisited.index.html#16862" class="Bound">x</a><a id="16887" class="Symbol">)</a> <a id="16889" class="Symbol">(</a><a id="16890" href="Revisited.index.html#16817" class="Bound">g</a> <a id="16892" href="Revisited.index.html#16864" class="Bound">a</a><a id="16893" class="Symbol">))</a>
    <a id="16900" class="Symbol">→</a> <a id="16902" href="Framework.Gentzen.WithSumsAndLists.html#2662" class="Function">R</a> <a id="16904" class="Symbol">(</a><a id="16905" href="SystemT.WithSumsAndLists.html#390" class="InductiveConstructor">dataᵀ</a> <a id="16911" href="Revisited.index.html#16730" class="Bound">D</a> <a id="16913" href="Revisited.index.html#15351" class="InductiveConstructor Operator">⇒</a> <a id="16915" href="Revisited.index.html#16743" class="Bound">ρ</a><a id="16916" class="Symbol">)</a> <a id="16918" href="Revisited.index.html#16785" class="Bound">f</a> <a id="16920" class="Symbol">(</a><a id="16921" href="SystemT.WithSumsAndLists.html#1849" class="Function Operator">E.⟦</a> <a id="16925" href="Framework.Gentzen.WithSumsAndLists.html#1575" class="Function">KE</a> <a id="16928" href="Revisited.index.html#16743" class="Bound">ρ</a> <a id="16930" href="SystemT.WithSumsAndLists.html#1849" class="Function Operator">⟧ᵐ</a> <a id="16933" href="Revisited.index.html#16764" class="Bound">γ</a> <a id="16935" href="Revisited.index.html#16817" class="Bound">g</a><a id="16936" class="Symbol">)</a>
   <a id="16941" href="Revisited.index.html#16688" class="Function">preservation-KE</a> <a id="16957" class="Symbol">=</a> <a id="16959" href="Framework.Gentzen.WithSumsAndLists.html#4425" class="Function">R[KE]</a>

   <a id="16969" class="Comment">-- Theorem 5.6</a>
   <a id="SumsAndLists.Translation.Relations.fundamental-theorem"></a><a id="16987" href="Revisited.index.html#16987" class="Function">fundamental-theorem</a>
    <a id="17011" class="Symbol">:</a> <a id="17013" href="Revisited.index.html#16579" class="Function">compatibility-conditions</a>
    <a id="17042" class="Symbol">→</a> <a id="17044" class="Symbol">{</a><a id="17045" href="Revisited.index.html#17045" class="Bound">Γ</a> <a id="17047" class="Symbol">:</a> <a id="17049" href="Revisited.index.html#15329" class="Datatype">Cxtᴱ</a><a id="17053" class="Symbol">}</a> <a id="17055" class="Symbol">{</a><a id="17056" href="Revisited.index.html#17056" class="Bound">ρ</a> <a id="17058" class="Symbol">:</a> <a id="17060" href="Revisited.index.html#15317" class="Datatype">Tyᴱ</a><a id="17063" class="Symbol">}</a> <a id="17065" class="Symbol">(</a><a id="17066" href="Revisited.index.html#17066" class="Bound">t</a> <a id="17068" class="Symbol">:</a> <a id="17070" href="Revisited.index.html#15340" class="Datatype">Tᴱ</a> <a id="17073" href="Revisited.index.html#17045" class="Bound">Γ</a> <a id="17075" href="Revisited.index.html#17056" class="Bound">ρ</a><a id="17076" class="Symbol">)</a>
    <a id="17082" class="Symbol">→</a> <a id="17084" class="Symbol">{</a><a id="17085" href="Revisited.index.html#17085" class="Bound">γ</a> <a id="17087" class="Symbol">:</a> <a id="17089" href="SystemT.WithSumsAndLists.html#1665" class="Function Operator">E.⟦</a> <a id="17093" href="Revisited.index.html#17045" class="Bound">Γ</a> <a id="17095" href="SystemT.WithSumsAndLists.html#1665" class="Function Operator">⟧ˣ</a><a id="17097" class="Symbol">}</a> <a id="17099" class="Symbol">{</a><a id="17100" href="Revisited.index.html#17100" class="Bound">δ</a> <a id="17102" class="Symbol">:</a> <a id="17104" href="SystemT.WithSumsAndLists.html#1665" class="Function Operator">E.⟦</a> <a id="17108" href="Framework.Gentzen.WithSumsAndLists.html#1414" class="Function Operator">⟪</a> <a id="17110" href="Revisited.index.html#17045" class="Bound">Γ</a> <a id="17112" href="Framework.Gentzen.WithSumsAndLists.html#1414" class="Function Operator">⟫ᴶ</a> <a id="17115" href="SystemT.WithSumsAndLists.html#1665" class="Function Operator">⟧ˣ</a><a id="17117" class="Symbol">}</a>
    <a id="17123" class="Symbol">→</a> <a id="17125" href="Framework.Gentzen.WithSumsAndLists.html#2838" class="Function">Rˣ</a> <a id="17128" href="Revisited.index.html#17045" class="Bound">Γ</a> <a id="17130" href="Revisited.index.html#17085" class="Bound">γ</a> <a id="17132" href="Revisited.index.html#17100" class="Bound">δ</a> <a id="17134" class="Symbol">→</a> <a id="17136" href="Framework.Gentzen.WithSumsAndLists.html#2662" class="Function">R</a> <a id="17138" href="Revisited.index.html#17056" class="Bound">ρ</a> <a id="17140" class="Symbol">(</a><a id="17141" href="SystemT.WithSumsAndLists.html#1849" class="Function Operator">E.⟦</a> <a id="17145" href="Revisited.index.html#17066" class="Bound">t</a> <a id="17147" href="SystemT.WithSumsAndLists.html#1849" class="Function Operator">⟧ᵐ</a> <a id="17150" href="Revisited.index.html#17085" class="Bound">γ</a><a id="17151" class="Symbol">)</a> <a id="17153" class="Symbol">(</a><a id="17154" href="SystemT.WithSumsAndLists.html#1849" class="Function Operator">E.⟦</a> <a id="17158" href="Revisited.index.html#17066" class="Bound">t</a> <a id="17160" href="Framework.Gentzen.WithSumsAndLists.html#1877" class="Function Operator">ᴶ</a> <a id="17162" href="SystemT.WithSumsAndLists.html#1849" class="Function Operator">⟧ᵐ</a> <a id="17165" href="Revisited.index.html#17100" class="Bound">δ</a><a id="17166" class="Symbol">)</a>
   <a id="17171" href="Revisited.index.html#16987" class="Function">fundamental-theorem</a> <a id="17191" class="Symbol">(</a><a id="17192" href="Revisited.index.html#17192" class="Bound">Rη</a> <a id="17195" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="17197" href="Revisited.index.html#17197" class="Bound">Rκ</a><a id="17199" class="Symbol">)</a> <a id="17201" class="Symbol">=</a> <a id="17203" href="Framework.Gentzen.WithSumsAndLists.html#4967" class="Function">Soundness.FTLR</a> <a id="17218" href="Revisited.index.html#17192" class="Bound">Rη</a> <a id="17221" href="Revisited.index.html#17197" class="Bound">Rκ</a>

<a id="17225" class="Markup">\end{code}</a><a id="17235" class="Background">

§6.1 The Kuroda-style monadic translation

</a><a id="17280" class="Markup">\begin{code}</a>

<a id="generalized-nucleus-for-T"></a><a id="17294" href="Revisited.index.html#17294" class="Function">generalized-nucleus-for-T</a> <a id="17320" class="Symbol">:</a> <a id="17322" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="17326" href="Revisited.index.html#17294" class="Function">generalized-nucleus-for-T</a>
 <a id="17353" class="Symbol">=</a> <a id="17355" href="Preliminaries.html#1975" class="Record">Σ</a> <a id="17357" class="Symbol">\(</a><a id="17359" href="Revisited.index.html#17359" class="Bound">J</a> <a id="17361" class="Symbol">:</a> <a id="17363" href="SystemT.Base.html#517" class="Datatype">Ty</a> <a id="17366" class="Symbol">→</a> <a id="17368" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="17370" class="Symbol">)</a>
 <a id="17373" class="Symbol">→</a> <a id="17375" class="Symbol">({</a><a id="17377" href="Revisited.index.html#17377" class="Bound">Γ</a> <a id="17379" class="Symbol">:</a> <a id="17381" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="17384" class="Symbol">}</a> <a id="17386" class="Symbol">{</a><a id="17387" href="Revisited.index.html#17387" class="Bound">σ</a> <a id="17389" class="Symbol">:</a> <a id="17391" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="17393" class="Symbol">}</a> <a id="17395" class="Symbol">→</a> <a id="17397" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="17399" href="Revisited.index.html#17377" class="Bound">Γ</a> <a id="17401" class="Symbol">(</a><a id="17402" href="Revisited.index.html#17387" class="Bound">σ</a> <a id="17404" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="17406" href="Revisited.index.html#17359" class="Bound">J</a> <a id="17408" href="Revisited.index.html#17387" class="Bound">σ</a><a id="17409" class="Symbol">))</a>
 <a id="17413" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="17415" class="Symbol">({</a><a id="17417" href="Revisited.index.html#17417" class="Bound">Γ</a> <a id="17419" class="Symbol">:</a> <a id="17421" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="17424" class="Symbol">}</a> <a id="17426" class="Symbol">{</a><a id="17427" href="Revisited.index.html#17427" class="Bound">σ</a> <a id="17429" href="Revisited.index.html#17429" class="Bound">τ</a> <a id="17431" class="Symbol">:</a> <a id="17433" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="17435" class="Symbol">}</a> <a id="17437" class="Symbol">→</a> <a id="17439" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="17441" href="Revisited.index.html#17417" class="Bound">Γ</a> <a id="17443" class="Symbol">((</a><a id="17445" href="Revisited.index.html#17427" class="Bound">σ</a> <a id="17447" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="17449" href="Revisited.index.html#17359" class="Bound">J</a> <a id="17451" href="Revisited.index.html#17429" class="Bound">τ</a><a id="17452" class="Symbol">)</a> <a id="17454" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="17456" href="Revisited.index.html#17359" class="Bound">J</a> <a id="17458" href="Revisited.index.html#17427" class="Bound">σ</a> <a id="17460" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="17462" href="Revisited.index.html#17359" class="Bound">J</a> <a id="17464" href="Revisited.index.html#17429" class="Bound">τ</a><a id="17465" class="Symbol">))</a>

<a id="17469" class="Keyword">module</a> <a id="KurodaTranslation"></a><a id="17476" href="Revisited.index.html#17476" class="Module">KurodaTranslation</a> <a id="17494" class="Symbol">(</a><a id="17495" href="Revisited.index.html#17495" class="Bound">(</a><a id="17496" href="Revisited.index.html#17496" class="Bound">J</a> <a id="17498" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="17500" href="Revisited.index.html#17500" class="Bound">η</a> <a id="17502" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="17504" href="Revisited.index.html#17504" class="Bound">κ</a><a id="17505" href="Revisited.index.html#17495" class="Bound">)</a> <a id="17507" class="Symbol">:</a> <a id="17509" href="Revisited.index.html#17294" class="Function">generalized-nucleus-for-T</a><a id="17534" class="Symbol">)</a> <a id="17536" class="Keyword">where</a>

 <a id="17544" class="Keyword">open</a> <a id="17549" class="Keyword">import</a> <a id="17556" href="Framework.Kuroda.html" class="Module">Framework.Kuroda</a> <a id="17573" href="Revisited.index.html#17496" class="Bound">J</a> <a id="17575" href="Revisited.index.html#17500" class="Bound">η</a> <a id="17577" href="Revisited.index.html#17504" class="Bound">κ</a>

 <a id="17581" class="Comment">-- Definition 6.1</a>
 <a id="KurodaTranslation.Kuroda-translation"></a><a id="17600" href="Revisited.index.html#17600" class="Function">Kuroda-translation</a>
  <a id="17621" class="Symbol">:</a> <a id="17623" class="Symbol">(</a><a id="17624" href="SystemT.Base.html#517" class="Datatype">Ty</a> <a id="17627" class="Symbol">→</a> <a id="17629" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="17631" class="Symbol">)</a> <a id="17633" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="17635" class="Symbol">(</a><a id="17636" href="SystemT.Base.html#517" class="Datatype">Ty</a> <a id="17639" class="Symbol">→</a> <a id="17641" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="17643" class="Symbol">)</a> <a id="17645" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="17647" class="Symbol">(</a><a id="17648" href="SystemT.Base.html#572" class="Datatype">Cxt</a> <a id="17652" class="Symbol">→</a> <a id="17654" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="17657" class="Symbol">)</a>
  <a id="17661" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="17663" class="Symbol">({</a><a id="17665" href="Revisited.index.html#17665" class="Bound">Γ</a> <a id="17667" class="Symbol">:</a> <a id="17669" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="17672" class="Symbol">}</a> <a id="17674" class="Symbol">{</a><a id="17675" href="Revisited.index.html#17675" class="Bound">ρ</a> <a id="17677" class="Symbol">:</a> <a id="17679" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="17681" class="Symbol">}</a> <a id="17683" class="Symbol">→</a> <a id="17685" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="17687" href="Revisited.index.html#17665" class="Bound">Γ</a> <a id="17689" href="Revisited.index.html#17675" class="Bound">ρ</a> <a id="17691" class="Symbol">→</a> <a id="17693" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="17695" href="Framework.Kuroda.html#1313" class="Function Operator">⟪</a> <a id="17697" href="Revisited.index.html#17665" class="Bound">Γ</a> <a id="17699" href="Framework.Kuroda.html#1313" class="Function Operator">⟫</a> <a id="17701" href="Framework.Kuroda.html#1205" class="Function Operator">⟨</a> <a id="17703" href="Revisited.index.html#17675" class="Bound">ρ</a> <a id="17705" href="Framework.Kuroda.html#1205" class="Function Operator">⟩ᴷ</a><a id="17707" class="Symbol">)</a>
  <a id="17711" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="17713" class="Symbol">({</a><a id="17715" href="Revisited.index.html#17715" class="Bound">Γ</a> <a id="17717" class="Symbol">:</a> <a id="17719" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="17722" class="Symbol">}</a> <a id="17724" class="Symbol">{</a><a id="17725" href="Revisited.index.html#17725" class="Bound">σ</a> <a id="17727" href="Revisited.index.html#17727" class="Bound">τ</a> <a id="17729" class="Symbol">:</a> <a id="17731" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="17733" class="Symbol">}</a> <a id="17735" class="Symbol">→</a> <a id="17737" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="17739" href="Revisited.index.html#17715" class="Bound">Γ</a> <a id="17741" class="Symbol">(</a><a id="17742" href="Revisited.index.html#17496" class="Bound">J</a> <a id="17744" class="Symbol">(</a><a id="17745" href="Revisited.index.html#17725" class="Bound">σ</a> <a id="17747" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="17749" href="Revisited.index.html#17496" class="Bound">J</a> <a id="17751" href="Revisited.index.html#17727" class="Bound">τ</a><a id="17752" class="Symbol">))</a> <a id="17755" class="Symbol">→</a> <a id="17757" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="17759" href="Revisited.index.html#17715" class="Bound">Γ</a> <a id="17761" class="Symbol">(</a><a id="17762" href="Revisited.index.html#17496" class="Bound">J</a> <a id="17764" href="Revisited.index.html#17725" class="Bound">σ</a><a id="17765" class="Symbol">)</a> <a id="17767" class="Symbol">→</a> <a id="17769" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="17771" href="Revisited.index.html#17715" class="Bound">Γ</a> <a id="17773" class="Symbol">(</a><a id="17774" href="Revisited.index.html#17496" class="Bound">J</a> <a id="17776" href="Revisited.index.html#17727" class="Bound">τ</a><a id="17777" class="Symbol">))</a>
  <a id="17782" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="17784" class="Symbol">({</a><a id="17786" href="Revisited.index.html#17786" class="Bound">Γ</a> <a id="17788" class="Symbol">:</a> <a id="17790" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="17793" class="Symbol">}</a> <a id="17795" class="Symbol">{</a><a id="17796" href="Revisited.index.html#17796" class="Bound">ρ</a> <a id="17798" class="Symbol">:</a> <a id="17800" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="17802" class="Symbol">}</a> <a id="17804" class="Symbol">→</a> <a id="17806" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="17808" href="Revisited.index.html#17786" class="Bound">Γ</a> <a id="17810" class="Symbol">(</a><a id="17811" href="Revisited.index.html#17796" class="Bound">ρ</a> <a id="17813" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="17815" class="Symbol">(</a><a id="17816" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="17818" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="17820" href="Revisited.index.html#17496" class="Bound">J</a> <a id="17822" class="Symbol">(</a><a id="17823" href="Revisited.index.html#17796" class="Bound">ρ</a> <a id="17825" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="17827" href="Revisited.index.html#17496" class="Bound">J</a> <a id="17829" href="Revisited.index.html#17796" class="Bound">ρ</a><a id="17830" class="Symbol">))</a> <a id="17833" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="17835" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="17837" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="17839" href="Revisited.index.html#17496" class="Bound">J</a> <a id="17841" href="Revisited.index.html#17796" class="Bound">ρ</a><a id="17842" class="Symbol">))</a>
 <a id="17846" href="Revisited.index.html#17600" class="Function">Kuroda-translation</a> <a id="17865" class="Symbol">=</a> <a id="17867" href="Framework.Kuroda.html#1210" class="Function Operator">⟨_⟩</a> <a id="17871" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="17873" href="Framework.Kuroda.html#1205" class="Function Operator">⟨_⟩ᴷ</a> <a id="17878" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="17880" href="Framework.Kuroda.html#1313" class="Function Operator">⟪_⟫</a> <a id="17884" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="17886" href="Framework.Kuroda.html#1912" class="Function Operator">_ᴷ</a> <a id="17889" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="17891" href="Framework.Kuroda.html#1591" class="Function Operator">_●_</a> <a id="17895" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="17897" href="Framework.Kuroda.html#1709" class="Function">Rec●</a>

 <a id="17904" class="Keyword">module</a> <a id="KurodaTranslation.Relations"></a><a id="17911" href="Revisited.index.html#17911" class="Module">Relations</a> <a id="17921" class="Symbol">(</a><a id="17922" href="Revisited.index.html#17922" class="Bound">C</a> <a id="17924" class="Symbol">:</a> <a id="17926" class="Symbol">(</a><a id="17927" href="Revisited.index.html#17927" class="Bound">ρ</a> <a id="17929" class="Symbol">:</a> <a id="17931" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="17933" class="Symbol">)</a> <a id="17935" class="Symbol">→</a> <a id="17937" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="17939" href="Revisited.index.html#17927" class="Bound">ρ</a> <a id="17941" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a> <a id="17944" class="Symbol">→</a> <a id="17946" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="17948" href="Framework.Kuroda.html#1205" class="Function Operator">⟨</a> <a id="17950" href="Revisited.index.html#17927" class="Bound">ρ</a> <a id="17952" href="Framework.Kuroda.html#1205" class="Function Operator">⟩ᴷ</a> <a id="17955" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a> <a id="17958" class="Symbol">→</a> <a id="17960" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="17963" class="Symbol">)</a> <a id="17965" class="Keyword">where</a>

  <a id="17974" class="Keyword">open</a> <a id="17979" href="Framework.Kuroda.html#2418" class="Module">LogicalRelation</a> <a id="17995" href="Revisited.index.html#17922" class="Bound">C</a>

  <a id="18000" class="Comment">-- Definition 6.2</a>
  <a id="KurodaTranslation.Relations.logical-relations"></a><a id="18020" href="Revisited.index.html#18020" class="Function">logical-relations</a>
   <a id="18041" class="Symbol">:</a> <a id="18043" class="Symbol">((</a><a id="18045" href="Revisited.index.html#18045" class="Bound">ρ</a> <a id="18047" class="Symbol">:</a> <a id="18049" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="18051" class="Symbol">)</a> <a id="18053" class="Symbol">→</a> <a id="18055" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="18057" href="Revisited.index.html#18045" class="Bound">ρ</a> <a id="18059" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a> <a id="18062" class="Symbol">→</a> <a id="18064" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="18066" href="Framework.Kuroda.html#1210" class="Function Operator">⟨</a> <a id="18068" href="Revisited.index.html#18045" class="Bound">ρ</a> <a id="18070" href="Framework.Kuroda.html#1210" class="Function Operator">⟩</a> <a id="18072" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a> <a id="18075" class="Symbol">→</a> <a id="18077" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="18080" class="Symbol">)</a>
   <a id="18085" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="18087" class="Symbol">((</a><a id="18089" href="Revisited.index.html#18089" class="Bound">Γ</a> <a id="18091" class="Symbol">:</a> <a id="18093" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="18096" class="Symbol">)</a> <a id="18098" class="Symbol">→</a> <a id="18100" href="SystemT.Base.html#1280" class="Function Operator">⟦</a> <a id="18102" href="Revisited.index.html#18089" class="Bound">Γ</a> <a id="18104" href="SystemT.Base.html#1280" class="Function Operator">⟧ˣ</a> <a id="18107" class="Symbol">→</a> <a id="18109" href="SystemT.Base.html#1280" class="Function Operator">⟦</a> <a id="18111" href="Framework.Kuroda.html#1313" class="Function Operator">⟪</a> <a id="18113" href="Revisited.index.html#18089" class="Bound">Γ</a> <a id="18115" href="Framework.Kuroda.html#1313" class="Function Operator">⟫</a> <a id="18117" href="SystemT.Base.html#1280" class="Function Operator">⟧ˣ</a> <a id="18120" class="Symbol">→</a> <a id="18122" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="18125" class="Symbol">)</a>
  <a id="18129" href="Revisited.index.html#18020" class="Function">logical-relations</a> <a id="18147" class="Symbol">=</a> <a id="18149" href="Framework.Kuroda.html#2495" class="Function">V</a> <a id="18151" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="18153" href="Framework.Kuroda.html#2667" class="Function">Vˣ</a>

  <a id="18159" class="Comment">-- Compatibility conditions (6.1) and (6.2)</a>
  <a id="KurodaTranslation.Relations.compatibility-conditions"></a><a id="18205" href="Revisited.index.html#18205" class="Function">compatibility-conditions</a> <a id="18230" class="Symbol">:</a> <a id="18232" href="Agda.Primitive.html#388" class="Primitive">Set</a>
  <a id="18238" href="Revisited.index.html#18205" class="Function">compatibility-conditions</a> <a id="18263" class="Symbol">=</a> <a id="18265" href="Framework.Kuroda.html#3063" class="Function">η-compatible</a> <a id="18278" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="18280" href="Framework.Kuroda.html#3179" class="Function">κ-compatible</a>

  <a id="18296" class="Comment">-- Theorem 6.3</a>
  <a id="KurodaTranslation.Relations.fundamental-theorem"></a><a id="18313" href="Revisited.index.html#18313" class="Function">fundamental-theorem</a>
   <a id="18336" class="Symbol">:</a> <a id="18338" href="Revisited.index.html#18205" class="Function">compatibility-conditions</a>
   <a id="18366" class="Symbol">→</a> <a id="18368" class="Symbol">{</a><a id="18369" href="Revisited.index.html#18369" class="Bound">Γ</a> <a id="18371" class="Symbol">:</a> <a id="18373" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="18376" class="Symbol">}</a> <a id="18378" class="Symbol">{</a><a id="18379" href="Revisited.index.html#18379" class="Bound">ρ</a> <a id="18381" class="Symbol">:</a> <a id="18383" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="18385" class="Symbol">}</a> <a id="18387" class="Symbol">(</a><a id="18388" href="Revisited.index.html#18388" class="Bound">t</a> <a id="18390" class="Symbol">:</a> <a id="18392" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="18394" href="Revisited.index.html#18369" class="Bound">Γ</a> <a id="18396" href="Revisited.index.html#18379" class="Bound">ρ</a><a id="18397" class="Symbol">)</a>
   <a id="18402" class="Symbol">→</a> <a id="18404" class="Symbol">{</a><a id="18405" href="Revisited.index.html#18405" class="Bound">γ</a> <a id="18407" class="Symbol">:</a> <a id="18409" href="SystemT.Base.html#1280" class="Function Operator">⟦</a> <a id="18411" href="Revisited.index.html#18369" class="Bound">Γ</a> <a id="18413" href="SystemT.Base.html#1280" class="Function Operator">⟧ˣ</a><a id="18415" class="Symbol">}</a> <a id="18417" class="Symbol">{</a><a id="18418" href="Revisited.index.html#18418" class="Bound">δ</a> <a id="18420" class="Symbol">:</a> <a id="18422" href="SystemT.Base.html#1280" class="Function Operator">⟦</a> <a id="18424" href="Framework.Kuroda.html#1313" class="Function Operator">⟪</a> <a id="18426" href="Revisited.index.html#18369" class="Bound">Γ</a> <a id="18428" href="Framework.Kuroda.html#1313" class="Function Operator">⟫</a> <a id="18430" href="SystemT.Base.html#1280" class="Function Operator">⟧ˣ</a><a id="18432" class="Symbol">}</a>
   <a id="18437" class="Symbol">→</a> <a id="18439" href="Framework.Kuroda.html#2667" class="Function">Vˣ</a> <a id="18442" href="Revisited.index.html#18369" class="Bound">Γ</a> <a id="18444" href="Revisited.index.html#18405" class="Bound">γ</a> <a id="18446" href="Revisited.index.html#18418" class="Bound">δ</a> <a id="18448" class="Symbol">→</a> <a id="18450" href="Revisited.index.html#17922" class="Bound">C</a> <a id="18452" href="Revisited.index.html#18379" class="Bound">ρ</a> <a id="18454" class="Symbol">(</a><a id="18455" href="SystemT.Base.html#1464" class="Function Operator">⟦</a> <a id="18457" href="Revisited.index.html#18388" class="Bound">t</a> <a id="18459" href="SystemT.Base.html#1464" class="Function Operator">⟧ᵐ</a> <a id="18462" href="Revisited.index.html#18405" class="Bound">γ</a><a id="18463" class="Symbol">)</a> <a id="18465" class="Symbol">(</a><a id="18466" href="SystemT.Base.html#1464" class="Function Operator">⟦</a> <a id="18468" href="Revisited.index.html#18388" class="Bound">t</a> <a id="18470" href="Framework.Kuroda.html#1912" class="Function Operator">ᴷ</a> <a id="18472" href="SystemT.Base.html#1464" class="Function Operator">⟧ᵐ</a> <a id="18475" href="Revisited.index.html#18418" class="Bound">δ</a><a id="18476" class="Symbol">)</a>
  <a id="18480" href="Revisited.index.html#18313" class="Function">fundamental-theorem</a> <a id="18500" class="Symbol">(</a><a id="18501" href="Revisited.index.html#18501" class="Bound">Rη</a> <a id="18504" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="18506" href="Revisited.index.html#18506" class="Bound">Rκ</a><a id="18508" class="Symbol">)</a> <a id="18510" class="Symbol">=</a> <a id="18512" href="Framework.Kuroda.html#4146" class="Function">Soundness.FTLR</a> <a id="18527" href="Revisited.index.html#18501" class="Bound">Rη</a> <a id="18530" href="Revisited.index.html#18506" class="Bound">Rκ</a>

<a id="18534" class="Keyword">module</a> <a id="PointwiseContinuityViaKuroda"></a><a id="18541" href="Revisited.index.html#18541" class="Module">PointwiseContinuityViaKuroda</a> <a id="18570" class="Keyword">where</a>

 <a id="18578" class="Keyword">open</a> <a id="18583" class="Keyword">import</a> <a id="18590" href="Applications.Continuity.PointwiseViaKuroda.html" class="Module">Applications.Continuity.PointwiseViaKuroda</a>
 <a id="18634" class="Keyword">open</a> <a id="18639" class="Keyword">import</a> <a id="18646" href="Framework.Kuroda.html" class="Module">Framework.Kuroda</a> <a id="18663" href="Applications.Continuity.PointwiseViaKuroda.html#1250" class="Function">J</a> <a id="18665" href="Applications.Continuity.PointwiseViaKuroda.html#1284" class="Function">η</a> <a id="18667" href="Applications.Continuity.PointwiseViaKuroda.html#1361" class="Function">κ</a> <a id="18669" class="Keyword">using</a> <a id="18675" class="Symbol">(</a><a id="18676" href="Framework.Kuroda.html#1210" class="Function Operator">⟨_⟩</a><a id="18679" class="Symbol">;</a> <a id="18681" href="Framework.Kuroda.html#1205" class="Function Operator">⟨_⟩ᴷ</a><a id="18685" class="Symbol">)</a>
 <a id="18688" class="Keyword">open</a> <a id="18693" class="Keyword">import</a> <a id="18700" href="SystemT.Auxiliaries.html" class="Module">SystemT.Auxiliaries</a> <a id="18720" class="Keyword">using</a> <a id="18726" class="Symbol">(</a><a id="18727" href="SystemT.Auxiliaries.html#734" class="Function">ιᶥ</a><a id="18729" class="Symbol">)</a>
 <a id="18732" class="Keyword">open</a> <a id="18737" href="Revisited.index.html#6317" class="Module">PointwiseContinuity</a> <a id="18757" class="Keyword">using</a> <a id="18763" class="Symbol">(</a><a id="18764" href="Revisited.index.html#6665" class="Function Operator">_is-a-modulus-of-pointwise-continuity-of_</a><a id="18805" class="Symbol">)</a>

 <a id="18809" class="Comment">-- Definition 6.4</a>
 <a id="PointwiseContinuityViaKuroda.pointwise-continuity-nucleus"></a><a id="18828" href="Revisited.index.html#18828" class="Function">pointwise-continuity-nucleus</a> <a id="18857" class="Symbol">:</a> <a id="18859" href="Revisited.index.html#17294" class="Function">generalized-nucleus-for-T</a>
 <a id="18886" href="Revisited.index.html#18828" class="Function">pointwise-continuity-nucleus</a> <a id="18915" class="Symbol">=</a> <a id="18917" href="Applications.Continuity.PointwiseViaKuroda.html#1250" class="Function">J</a> <a id="18919" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="18921" href="Applications.Continuity.PointwiseViaKuroda.html#1284" class="Function">η</a> <a id="18923" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="18925" href="Applications.Continuity.PointwiseViaKuroda.html#1361" class="Function">κ</a>

 <a id="18929" class="Comment">-- Definition 6.5</a>
 <a id="PointwiseContinuityViaKuroda.value-and-computation-relations"></a><a id="18948" href="Revisited.index.html#18948" class="Function">value-and-computation-relations</a>
  <a id="18982" class="Symbol">:</a> <a id="18984" class="Symbol">(</a><a id="18985" href="Revisited.index.html#18985" class="Bound">α</a> <a id="18987" class="Symbol">:</a> <a id="18989" href="Preliminaries.html#4013" class="Function">ℕᴺ</a><a id="18991" class="Symbol">)</a> <a id="18993" class="Symbol">(</a><a id="18994" href="Revisited.index.html#18994" class="Bound">n</a> <a id="18996" class="Symbol">:</a> <a id="18998" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="18999" class="Symbol">)</a>
  <a id="19003" class="Symbol">→</a> <a id="19005" class="Symbol">((</a><a id="19007" href="Revisited.index.html#19007" class="Bound">ρ</a> <a id="19009" class="Symbol">:</a> <a id="19011" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="19013" class="Symbol">)</a> <a id="19015" class="Symbol">→</a> <a id="19017" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="19019" href="Revisited.index.html#19007" class="Bound">ρ</a> <a id="19021" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a> <a id="19024" class="Symbol">→</a> <a id="19026" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="19028" href="Framework.Kuroda.html#1210" class="Function Operator">⟨</a> <a id="19030" href="Revisited.index.html#19007" class="Bound">ρ</a> <a id="19032" href="Framework.Kuroda.html#1210" class="Function Operator">⟩</a> <a id="19034" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a> <a id="19037" class="Symbol">→</a> <a id="19039" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="19042" class="Symbol">)</a>
  <a id="19046" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="19048" class="Symbol">((</a><a id="19050" href="Revisited.index.html#19050" class="Bound">ρ</a> <a id="19052" class="Symbol">:</a> <a id="19054" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="19056" class="Symbol">)</a> <a id="19058" class="Symbol">→</a> <a id="19060" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="19062" href="Revisited.index.html#19050" class="Bound">ρ</a> <a id="19064" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a> <a id="19067" class="Symbol">→</a> <a id="19069" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="19071" href="Framework.Kuroda.html#1205" class="Function Operator">⟨</a> <a id="19073" href="Revisited.index.html#19050" class="Bound">ρ</a> <a id="19075" href="Framework.Kuroda.html#1205" class="Function Operator">⟩ᴷ</a> <a id="19078" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a> <a id="19081" class="Symbol">→</a> <a id="19083" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="19086" class="Symbol">)</a>
 <a id="19089" href="Revisited.index.html#18948" class="Function">value-and-computation-relations</a> <a id="19121" href="Revisited.index.html#19121" class="Bound">α</a> <a id="19123" href="Revisited.index.html#19123" class="Bound">n</a> <a id="19125" class="Symbol">=</a> <a id="19127" href="Applications.Continuity.PointwiseViaKuroda.html#2295" class="Function">At.V</a> <a id="19132" href="Revisited.index.html#19121" class="Bound">α</a> <a id="19134" href="Revisited.index.html#19123" class="Bound">n</a> <a id="19136" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="19138" href="Applications.Continuity.PointwiseViaKuroda.html#2471" class="Function">At.C</a> <a id="19143" href="Revisited.index.html#19121" class="Bound">α</a> <a id="19145" href="Revisited.index.html#19123" class="Bound">n</a>

 <a id="19149" class="Comment">-- Lemma 6.6</a>
 <a id="PointwiseContinuityViaKuroda.preservation"></a><a id="19163" href="Revisited.index.html#19163" class="Function">preservation</a>
  <a id="19178" class="Symbol">:</a> <a id="19180" class="Symbol">(</a><a id="19181" href="Revisited.index.html#19181" class="Bound">α</a> <a id="19183" class="Symbol">:</a> <a id="19185" href="Preliminaries.html#4013" class="Function">ℕᴺ</a><a id="19187" class="Symbol">)</a> <a id="19189" class="Symbol">(</a><a id="19190" href="Revisited.index.html#19190" class="Bound">n</a> <a id="19192" class="Symbol">:</a> <a id="19194" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="19195" class="Symbol">)</a> <a id="19197" class="Symbol">→</a> <a id="19199" href="Framework.Kuroda.html#3063" class="Function">At.K.η-compatible</a> <a id="19217" href="Revisited.index.html#19181" class="Bound">α</a> <a id="19219" href="Revisited.index.html#19190" class="Bound">n</a> <a id="19221" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="19223" href="Framework.Kuroda.html#3179" class="Function">At.K.κ-compatible</a> <a id="19241" href="Revisited.index.html#19181" class="Bound">α</a> <a id="19243" href="Revisited.index.html#19190" class="Bound">n</a>
 <a id="19246" href="Revisited.index.html#19163" class="Function">preservation</a> <a id="19259" href="Revisited.index.html#19259" class="Bound">α</a> <a id="19261" href="Revisited.index.html#19261" class="Bound">n</a> <a id="19263" class="Symbol">=</a> <a id="19265" href="Applications.Continuity.PointwiseViaKuroda.html#2984" class="Function">At.η-compatible</a> <a id="19281" href="Revisited.index.html#19259" class="Bound">α</a> <a id="19283" href="Revisited.index.html#19261" class="Bound">n</a> <a id="19285" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="19287" href="Applications.Continuity.PointwiseViaKuroda.html#3075" class="Function">At.κ-compatible</a> <a id="19303" href="Revisited.index.html#19259" class="Bound">α</a> <a id="19305" href="Revisited.index.html#19261" class="Bound">n</a>

 <a id="19309" class="Comment">-- Definition 6.7</a>
 <a id="PointwiseContinuityViaKuroda.generic-element"></a><a id="19328" href="Revisited.index.html#19328" class="Function">generic-element</a>
  <a id="19346" class="Symbol">:</a> <a id="19348" class="Symbol">({</a><a id="19350" href="Revisited.index.html#19350" class="Bound">Γ</a> <a id="19352" class="Symbol">:</a> <a id="19354" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="19357" class="Symbol">}</a>
  <a id="19361" class="Symbol">→</a> <a id="19363" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="19365" href="Revisited.index.html#19350" class="Bound">Γ</a> <a id="19367" class="Symbol">(</a><a id="19368" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="19370" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="19372" href="Applications.Continuity.PointwiseViaKuroda.html#1250" class="Function">J</a> <a id="19374" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="19375" class="Symbol">))</a> <a id="19378" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="19380" class="Symbol">({</a><a id="19382" href="Revisited.index.html#19382" class="Bound">Γ</a> <a id="19384" class="Symbol">:</a> <a id="19386" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="19389" class="Symbol">}</a> <a id="19391" class="Symbol">→</a> <a id="19393" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="19395" href="Revisited.index.html#19382" class="Bound">Γ</a> <a id="19397" class="Symbol">(</a><a id="19398" href="Applications.Continuity.PointwiseViaKuroda.html#1250" class="Function">J</a> <a id="19400" class="Symbol">(</a><a id="19401" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="19403" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="19405" href="Applications.Continuity.PointwiseViaKuroda.html#1250" class="Function">J</a> <a id="19407" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="19408" class="Symbol">)))</a>
 <a id="19413" href="Revisited.index.html#19328" class="Function">generic-element</a> <a id="19429" class="Symbol">=</a> <a id="19431" href="Applications.Continuity.PointwiseViaKuroda.html#1853" class="Function">q</a> <a id="19433" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="19435" href="Applications.Continuity.PointwiseViaKuroda.html#1949" class="Function">Ω</a>

 <a id="19439" class="Comment">-- Lemma 6.8</a>
 <a id="PointwiseContinuityViaKuroda.genericity-of-Ω"></a><a id="19453" href="Revisited.index.html#19453" class="Function">genericity-of-Ω</a>
  <a id="19471" class="Symbol">:</a> <a id="19473" class="Symbol">(</a><a id="19474" href="Revisited.index.html#19474" class="Bound">α</a> <a id="19476" class="Symbol">:</a> <a id="19478" href="Preliminaries.html#4013" class="Function">ℕᴺ</a><a id="19480" class="Symbol">)</a> <a id="19482" class="Symbol">(</a><a id="19483" href="Revisited.index.html#19483" class="Bound">n</a> <a id="19485" class="Symbol">:</a> <a id="19487" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="19488" class="Symbol">)</a>
  <a id="19492" class="Symbol">→</a> <a id="19494" href="Applications.Continuity.PointwiseViaKuroda.html#2295" class="Function">At.V</a> <a id="19499" href="Revisited.index.html#19474" class="Bound">α</a> <a id="19501" href="Revisited.index.html#19483" class="Bound">n</a> <a id="19503" class="Symbol">(</a><a id="19504" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="19506" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="19508" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="19509" class="Symbol">)</a> <a id="19511" href="Revisited.index.html#19474" class="Bound">α</a> <a id="19513" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="19515" href="Applications.Continuity.PointwiseViaKuroda.html#1853" class="Function">q</a> <a id="19517" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="19519" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="19521" href="Applications.Continuity.PointwiseViaKuroda.html#2471" class="Function">At.C</a> <a id="19526" href="Revisited.index.html#19474" class="Bound">α</a> <a id="19528" href="Revisited.index.html#19483" class="Bound">n</a> <a id="19530" class="Symbol">(</a><a id="19531" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="19533" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="19535" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="19536" class="Symbol">)</a> <a id="19538" href="Revisited.index.html#19474" class="Bound">α</a> <a id="19540" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="19542" href="Applications.Continuity.PointwiseViaKuroda.html#1949" class="Function">Ω</a> <a id="19544" href="SystemT.Base.html#1723" class="Function Operator">⟧</a>
 <a id="19547" href="Revisited.index.html#19453" class="Function">genericity-of-Ω</a> <a id="19563" href="Revisited.index.html#19563" class="Bound">α</a> <a id="19565" href="Revisited.index.html#19565" class="Bound">n</a> <a id="19567" class="Symbol">=</a> <a id="19569" href="Applications.Continuity.PointwiseViaKuroda.html#3880" class="Function">At.q-related</a> <a id="19582" href="Revisited.index.html#19563" class="Bound">α</a> <a id="19584" href="Revisited.index.html#19565" class="Bound">n</a> <a id="19586" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="19588" href="Applications.Continuity.PointwiseViaKuroda.html#4022" class="Function">At.Ω-related</a> <a id="19601" href="Revisited.index.html#19563" class="Bound">α</a> <a id="19603" href="Revisited.index.html#19565" class="Bound">n</a>

 <a id="19607" class="Comment">-- Corollary 6.9</a>
 <a id="PointwiseContinuityViaKuroda.pointwise-continuity"></a><a id="19625" href="Revisited.index.html#19625" class="Function">pointwise-continuity</a>
  <a id="19648" class="Symbol">:</a> <a id="19650" href="Preliminaries.html#1975" class="Record">Σ</a> <a id="19652" class="Symbol">\(</a><a id="19654" href="Revisited.index.html#19654" class="Bound">M</a> <a id="19656" class="Symbol">:</a> <a id="19658" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="19660" href="SystemT.Base.html#589" class="InductiveConstructor">ε</a> <a id="19662" class="Symbol">(</a><a id="19663" href="SystemT.Auxiliaries.html#734" class="Function">ιᶥ</a> <a id="19666" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="19668" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="19669" class="Symbol">)</a> <a id="19671" class="Symbol">→</a> <a id="19673" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="19675" href="SystemT.Base.html#589" class="InductiveConstructor">ε</a> <a id="19677" class="Symbol">(</a><a id="19678" href="SystemT.Auxiliaries.html#734" class="Function">ιᶥ</a> <a id="19681" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="19683" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="19684" class="Symbol">))</a>
  <a id="19689" class="Symbol">→</a> <a id="19691" class="Symbol">(</a><a id="19692" href="Revisited.index.html#19692" class="Bound">f</a> <a id="19694" class="Symbol">:</a> <a id="19696" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="19698" href="SystemT.Base.html#589" class="InductiveConstructor">ε</a> <a id="19700" class="Symbol">(</a><a id="19701" href="SystemT.Auxiliaries.html#734" class="Function">ιᶥ</a> <a id="19704" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="19706" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="19707" class="Symbol">))</a>
  <a id="19712" class="Symbol">→</a> <a id="19714" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="19716" href="Revisited.index.html#19654" class="Bound">M</a> <a id="19718" href="Revisited.index.html#19692" class="Bound">f</a> <a id="19720" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="19722" href="Revisited.index.html#6665" class="Function Operator">is-a-modulus-of-pointwise-continuity-of</a> <a id="19762" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="19764" href="Revisited.index.html#19692" class="Bound">f</a> <a id="19766" href="SystemT.Base.html#1723" class="Function Operator">⟧</a>
 <a id="19769" href="Revisited.index.html#19625" class="Function">pointwise-continuity</a> <a id="19790" class="Symbol">=</a> <a id="19792" href="Applications.Continuity.PointwiseViaKuroda.html#4446" class="Function">𝐌</a> <a id="19794" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="19796" href="Applications.Continuity.PointwiseViaKuroda.html#4508" class="Function">pointwise-modulus-correct</a>

<a id="19823" class="Keyword">module</a> <a id="ComparingExtractedModuli"></a><a id="19830" href="Revisited.index.html#19830" class="Module">ComparingExtractedModuli</a> <a id="19855" class="Keyword">where</a>

 <a id="19863" class="Keyword">open</a> <a id="19868" class="Keyword">import</a> <a id="19875" href="Applications.Continuity.Comparison.html" class="Module">Applications.Continuity.Comparison</a>
 <a id="19911" class="Keyword">import</a> <a id="19918" href="Applications.Continuity.PointwiseViaGentzen.html" class="Module">Applications.Continuity.PointwiseViaGentzen</a> <a id="19962" class="Symbol">as</a> <a id="19965" class="Module">G</a>
 <a id="19968" class="Keyword">import</a> <a id="19975" href="Applications.Continuity.PointwiseViaKuroda.html" class="Module">Applications.Continuity.PointwiseViaKuroda</a> <a id="20018" class="Symbol">as</a> <a id="20021" class="Module">K</a>
 <a id="20024" class="Keyword">open</a> <a id="20029" class="Keyword">import</a> <a id="20036" href="SystemT.Auxiliaries.html" class="Module">SystemT.Auxiliaries</a> <a id="20056" class="Keyword">using</a> <a id="20062" class="Symbol">(</a><a id="20063" href="SystemT.Auxiliaries.html#734" class="Function">ιᶥ</a><a id="20065" class="Symbol">)</a>

 <a id="20069" class="Comment">-- Example 6.10</a>
 <a id="ComparingExtractedModuli.comparison-of-extracted-moduli"></a><a id="20086" href="Revisited.index.html#20086" class="Function">comparison-of-extracted-moduli</a>
  <a id="20119" class="Symbol">:</a> <a id="20121" href="Preliminaries.html#1975" class="Record">Σ</a> <a id="20123" class="Symbol">\(</a><a id="20125" href="Revisited.index.html#20125" class="Bound">t</a> <a id="20127" class="Symbol">:</a> <a id="20129" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="20131" href="SystemT.Base.html#589" class="InductiveConstructor">ε</a> <a id="20133" class="Symbol">(</a><a id="20134" href="SystemT.Auxiliaries.html#734" class="Function">ιᶥ</a> <a id="20137" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="20139" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="20140" class="Symbol">))</a> <a id="20143" class="Symbol">→</a> <a id="20145" class="Symbol">(</a><a id="20146" href="Revisited.index.html#20146" class="Bound">α</a> <a id="20148" class="Symbol">:</a> <a id="20150" href="Preliminaries.html#4013" class="Function">ℕᴺ</a><a id="20152" class="Symbol">)</a>
  <a id="20156" class="Symbol">→</a> <a id="20158" class="Symbol">(</a><a id="20159" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="20161" href="Revisited.index.html#20125" class="Bound">t</a> <a id="20163" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="20165" href="Revisited.index.html#20146" class="Bound">α</a> <a id="20167" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="20169" class="Number">0</a><a id="20170" class="Symbol">)</a> <a id="20172" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="20174" class="Symbol">(</a><a id="20175" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="20177" href="Applications.Continuity.PointwiseViaGentzen.html#3386" class="Function">G.𝐌</a> <a id="20181" href="Revisited.index.html#20125" class="Bound">t</a> <a id="20183" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="20185" href="Revisited.index.html#20146" class="Bound">α</a> <a id="20187" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="20189" class="Number">0</a><a id="20190" class="Symbol">)</a> <a id="20192" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="20194" class="Symbol">(</a><a id="20195" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="20197" href="Applications.Continuity.PointwiseViaKuroda.html#4446" class="Function">K.𝐌</a> <a id="20201" href="Revisited.index.html#20125" class="Bound">t</a> <a id="20203" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="20205" href="Revisited.index.html#20146" class="Bound">α</a> <a id="20207" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="20209" class="Number">1</a><a id="20210" class="Symbol">)</a>
 <a id="20213" href="Revisited.index.html#20086" class="Function">comparison-of-extracted-moduli</a>
  <a id="20246" class="Symbol">=</a> <a id="20248" href="Applications.Continuity.Comparison.html#387" class="Function">t</a> <a id="20250" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="20252" class="Symbol">λ</a> <a id="20254" href="Revisited.index.html#20254" class="Bound">α</a> <a id="20256" class="Symbol">→</a> <a id="20258" href="Applications.Continuity.Comparison.html#470" class="Function">t-zero</a> <a id="20265" href="Revisited.index.html#20254" class="Bound">α</a> <a id="20267" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="20269" href="Applications.Continuity.Comparison.html#519" class="Function">gentzen-modulus-zero</a> <a id="20290" href="Revisited.index.html#20254" class="Bound">α</a> <a id="20292" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="20294" href="Applications.Continuity.Comparison.html#606" class="Function">kuroda-modulus-one</a> <a id="20313" href="Revisited.index.html#20254" class="Bound">α</a>

<a id="20316" class="Markup">\end{code}</a><a id="20326" class="Background">

§6.2 The Kolmogorov-style monadic translation

</a><a id="20375" class="Markup">\begin{code}</a>

<a id="20389" class="Keyword">module</a> <a id="KolmogorovTranslation"></a><a id="20396" href="Revisited.index.html#20396" class="Module">KolmogorovTranslation</a> <a id="20418" class="Symbol">(</a><a id="20419" href="Revisited.index.html#20419" class="Bound">(</a><a id="20420" href="Revisited.index.html#20420" class="Bound">J</a> <a id="20422" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="20424" href="Revisited.index.html#20424" class="Bound">η</a> <a id="20426" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="20428" href="Revisited.index.html#20428" class="Bound">κ</a><a id="20429" href="Revisited.index.html#20419" class="Bound">)</a> <a id="20431" class="Symbol">:</a> <a id="20433" href="Revisited.index.html#17294" class="Function">generalized-nucleus-for-T</a><a id="20458" class="Symbol">)</a> <a id="20460" class="Keyword">where</a>

 <a id="20468" class="Keyword">open</a> <a id="20473" class="Keyword">import</a> <a id="20480" href="Framework.Kolmogorov.html" class="Module">Framework.Kolmogorov</a> <a id="20501" href="Revisited.index.html#20420" class="Bound">J</a> <a id="20503" href="Revisited.index.html#20424" class="Bound">η</a> <a id="20505" href="Revisited.index.html#20428" class="Bound">κ</a>

 <a id="20509" class="Comment">-- Definition 6.11</a>
 <a id="KolmogorovTranslation.Kolmogorov-translation"></a><a id="20529" href="Revisited.index.html#20529" class="Function">Kolmogorov-translation</a>
  <a id="20554" class="Symbol">:</a> <a id="20556" class="Symbol">(</a><a id="20557" href="SystemT.Base.html#517" class="Datatype">Ty</a> <a id="20560" class="Symbol">→</a> <a id="20562" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="20564" class="Symbol">)</a> <a id="20566" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="20568" class="Symbol">(</a><a id="20569" href="SystemT.Base.html#517" class="Datatype">Ty</a> <a id="20572" class="Symbol">→</a> <a id="20574" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="20576" class="Symbol">)</a> <a id="20578" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="20580" class="Symbol">(</a><a id="20581" href="SystemT.Base.html#572" class="Datatype">Cxt</a> <a id="20585" class="Symbol">→</a> <a id="20587" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="20590" class="Symbol">)</a>
  <a id="20594" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="20596" class="Symbol">({</a><a id="20598" href="Revisited.index.html#20598" class="Bound">Γ</a> <a id="20600" class="Symbol">:</a> <a id="20602" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="20605" class="Symbol">}</a> <a id="20607" class="Symbol">{</a><a id="20608" href="Revisited.index.html#20608" class="Bound">ρ</a> <a id="20610" class="Symbol">:</a> <a id="20612" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="20614" class="Symbol">}</a> <a id="20616" class="Symbol">→</a> <a id="20618" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="20620" href="Revisited.index.html#20598" class="Bound">Γ</a> <a id="20622" href="Revisited.index.html#20608" class="Bound">ρ</a> <a id="20624" class="Symbol">→</a> <a id="20626" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="20628" href="Framework.Kolmogorov.html#881" class="Function Operator">⟪</a> <a id="20630" href="Revisited.index.html#20598" class="Bound">Γ</a> <a id="20632" href="Framework.Kolmogorov.html#881" class="Function Operator">⟫ᴷᵒ</a> <a id="20636" href="Framework.Kolmogorov.html#766" class="Function Operator">⟨</a> <a id="20638" href="Revisited.index.html#20608" class="Bound">ρ</a> <a id="20640" href="Framework.Kolmogorov.html#766" class="Function Operator">⟩ᴷᵒ</a><a id="20643" class="Symbol">)</a>
  <a id="20647" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="20649" class="Symbol">({</a><a id="20651" href="Revisited.index.html#20651" class="Bound">Γ</a> <a id="20653" class="Symbol">:</a> <a id="20655" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="20658" class="Symbol">}</a> <a id="20660" class="Symbol">{</a><a id="20661" href="Revisited.index.html#20661" class="Bound">σ</a> <a id="20663" href="Revisited.index.html#20663" class="Bound">τ</a> <a id="20665" class="Symbol">:</a> <a id="20667" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="20669" class="Symbol">}</a> <a id="20671" class="Symbol">→</a> <a id="20673" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="20675" href="Revisited.index.html#20651" class="Bound">Γ</a> <a id="20677" class="Symbol">(</a><a id="20678" href="Revisited.index.html#20420" class="Bound">J</a> <a id="20680" class="Symbol">(</a><a id="20681" href="Revisited.index.html#20661" class="Bound">σ</a> <a id="20683" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="20685" href="Revisited.index.html#20420" class="Bound">J</a> <a id="20687" href="Revisited.index.html#20663" class="Bound">τ</a><a id="20688" class="Symbol">))</a> <a id="20691" class="Symbol">→</a> <a id="20693" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="20695" href="Revisited.index.html#20651" class="Bound">Γ</a> <a id="20697" href="Revisited.index.html#20661" class="Bound">σ</a> <a id="20699" class="Symbol">→</a> <a id="20701" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="20703" href="Revisited.index.html#20651" class="Bound">Γ</a> <a id="20705" class="Symbol">(</a><a id="20706" href="Revisited.index.html#20420" class="Bound">J</a> <a id="20708" href="Revisited.index.html#20663" class="Bound">τ</a><a id="20709" class="Symbol">))</a>
  <a id="20714" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="20716" class="Symbol">({</a><a id="20718" href="Revisited.index.html#20718" class="Bound">Γ</a> <a id="20720" class="Symbol">:</a> <a id="20722" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="20725" class="Symbol">}</a> <a id="20727" class="Symbol">{</a><a id="20728" href="Revisited.index.html#20728" class="Bound">ρ</a> <a id="20730" class="Symbol">:</a> <a id="20732" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="20734" class="Symbol">}</a> <a id="20736" class="Symbol">→</a> <a id="20738" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="20740" href="Revisited.index.html#20718" class="Bound">Γ</a> <a id="20742" class="Symbol">(</a><a id="20743" href="Revisited.index.html#20728" class="Bound">ρ</a> <a id="20745" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="20747" class="Symbol">(</a><a id="20748" href="Revisited.index.html#20420" class="Bound">J</a> <a id="20750" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="20752" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="20754" href="Revisited.index.html#20420" class="Bound">J</a> <a id="20756" class="Symbol">(</a><a id="20757" href="Revisited.index.html#20420" class="Bound">J</a> <a id="20759" href="Revisited.index.html#20728" class="Bound">ρ</a> <a id="20761" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="20763" href="Revisited.index.html#20420" class="Bound">J</a> <a id="20765" href="Revisited.index.html#20728" class="Bound">ρ</a><a id="20766" class="Symbol">))</a> <a id="20769" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="20771" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="20773" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="20775" href="Revisited.index.html#20420" class="Bound">J</a> <a id="20777" href="Revisited.index.html#20728" class="Bound">ρ</a><a id="20778" class="Symbol">))</a>
 <a id="20782" href="Revisited.index.html#20529" class="Function">Kolmogorov-translation</a> <a id="20805" class="Symbol">=</a> <a id="20807" href="Framework.Kolmogorov.html#772" class="Function Operator">⟨_⟩</a> <a id="20811" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="20813" href="Framework.Kolmogorov.html#766" class="Function Operator">⟨_⟩ᴷᵒ</a> <a id="20819" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="20821" href="Framework.Kolmogorov.html#881" class="Function Operator">⟪_⟫ᴷᵒ</a> <a id="20827" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="20829" href="Framework.Kolmogorov.html#1508" class="Function Operator">_ᴷᵒ</a> <a id="20833" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="20835" href="Framework.Kolmogorov.html#1068" class="Function Operator">_◇_</a> <a id="20839" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="20841" href="Framework.Kolmogorov.html#1289" class="Function">Rec◇</a>

 <a id="20848" class="Keyword">open</a> <a id="20853" href="Framework.Gentzen.Translation.html" class="Module">Gentzen</a> <a id="20861" class="Symbol">(</a><a id="20862" href="Revisited.index.html#20420" class="Bound">J</a> <a id="20864" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="20865" class="Symbol">)</a> <a id="20867" href="Revisited.index.html#20424" class="Bound">η</a> <a id="20869" href="Revisited.index.html#20428" class="Bound">κ</a> <a id="20871" class="Keyword">using</a> <a id="20877" class="Symbol">(</a><a id="20878" href="Framework.Gentzen.Translation.html#1626" class="Function Operator">_ᴶ</a><a id="20880" class="Symbol">)</a>
 <a id="20883" class="Keyword">open</a> <a id="20888" class="Keyword">import</a> <a id="20895" href="Framework.Kuroda.html" class="Module">Framework.Kuroda</a> <a id="20912" href="Revisited.index.html#20420" class="Bound">J</a> <a id="20914" href="Revisited.index.html#20424" class="Bound">η</a> <a id="20916" href="Revisited.index.html#20428" class="Bound">κ</a> <a id="20918" class="Keyword">using</a> <a id="20924" class="Symbol">(</a><a id="20925" href="Framework.Kuroda.html#1912" class="Function Operator">_ᴷ</a> <a id="20928" class="Symbol">;</a> <a id="20930" href="Framework.Kuroda.html#1591" class="Function Operator">_●_</a><a id="20933" class="Symbol">)</a>

 <a id="20937" class="Comment">-- Remark 6.12</a>
 <a id="KolmogorovTranslation.translated-application"></a><a id="20953" href="Revisited.index.html#20953" class="Function">translated-application</a>
  <a id="20978" class="Symbol">:</a> <a id="20980" class="Symbol">{</a><a id="20981" href="Revisited.index.html#20981" class="Bound">Γ</a> <a id="20983" class="Symbol">:</a> <a id="20985" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="20988" class="Symbol">}</a> <a id="20990" class="Symbol">{</a><a id="20991" href="Revisited.index.html#20991" class="Bound">σ</a> <a id="20993" href="Revisited.index.html#20993" class="Bound">τ</a> <a id="20995" class="Symbol">:</a> <a id="20997" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="20999" class="Symbol">}</a> <a id="21001" class="Symbol">(</a><a id="21002" href="Revisited.index.html#21002" class="Bound">f</a> <a id="21004" class="Symbol">:</a> <a id="21006" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="21008" href="Revisited.index.html#20981" class="Bound">Γ</a> <a id="21010" class="Symbol">(</a><a id="21011" href="Revisited.index.html#20991" class="Bound">σ</a> <a id="21013" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="21015" href="Revisited.index.html#20993" class="Bound">τ</a><a id="21016" class="Symbol">))</a> <a id="21019" class="Symbol">(</a><a id="21020" href="Revisited.index.html#21020" class="Bound">a</a> <a id="21022" class="Symbol">:</a> <a id="21024" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="21026" href="Revisited.index.html#20981" class="Bound">Γ</a> <a id="21028" href="Revisited.index.html#20991" class="Bound">σ</a><a id="21029" class="Symbol">)</a>
  <a id="21033" class="Symbol">→</a> <a id="21035" class="Symbol">((</a><a id="21037" href="Revisited.index.html#21002" class="Bound">f</a> <a id="21039" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="21041" href="Revisited.index.html#21020" class="Bound">a</a><a id="21042" class="Symbol">)</a> <a id="21044" href="Framework.Gentzen.Translation.html#1626" class="Function Operator">ᴶ</a> <a id="21046" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="21048" class="Symbol">(</a><a id="21049" href="Revisited.index.html#21002" class="Bound">f</a> <a id="21051" href="Framework.Gentzen.Translation.html#1626" class="Function Operator">ᴶ</a> <a id="21053" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="21055" href="Revisited.index.html#21020" class="Bound">a</a> <a id="21057" href="Framework.Gentzen.Translation.html#1626" class="Function Operator">ᴶ</a><a id="21058" class="Symbol">))</a>    <a id="21064" class="Comment">-- Gentzen</a>
  <a id="21077" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="21079" class="Symbol">((</a><a id="21081" href="Revisited.index.html#21002" class="Bound">f</a> <a id="21083" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="21085" href="Revisited.index.html#21020" class="Bound">a</a><a id="21086" class="Symbol">)</a> <a id="21088" href="Framework.Kuroda.html#1912" class="Function Operator">ᴷ</a> <a id="21090" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="21092" class="Symbol">(</a><a id="21093" href="Revisited.index.html#21002" class="Bound">f</a> <a id="21095" href="Framework.Kuroda.html#1912" class="Function Operator">ᴷ</a> <a id="21097" href="Framework.Kuroda.html#1591" class="Function Operator">●</a> <a id="21099" href="Revisited.index.html#21020" class="Bound">a</a> <a id="21101" href="Framework.Kuroda.html#1912" class="Function Operator">ᴷ</a><a id="21102" class="Symbol">))</a>    <a id="21108" class="Comment">-- Kuroda</a>
  <a id="21120" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="21122" class="Symbol">((</a><a id="21124" href="Revisited.index.html#21002" class="Bound">f</a> <a id="21126" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="21128" href="Revisited.index.html#21020" class="Bound">a</a><a id="21129" class="Symbol">)</a> <a id="21131" href="Framework.Kolmogorov.html#1508" class="Function Operator">ᴷᵒ</a> <a id="21134" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="21136" class="Symbol">(</a><a id="21137" href="Revisited.index.html#21002" class="Bound">f</a> <a id="21139" href="Framework.Kolmogorov.html#1508" class="Function Operator">ᴷᵒ</a> <a id="21142" href="Framework.Kolmogorov.html#1068" class="Function Operator">◇</a> <a id="21144" href="Revisited.index.html#21020" class="Bound">a</a> <a id="21146" href="Framework.Kolmogorov.html#1508" class="Function Operator">ᴷᵒ</a><a id="21148" class="Symbol">))</a> <a id="21151" class="Comment">-- Kolmogorov</a>
 <a id="21166" href="Revisited.index.html#20953" class="Function">translated-application</a> <a id="21189" href="Revisited.index.html#21189" class="Bound">f</a> <a id="21191" href="Revisited.index.html#21191" class="Bound">a</a> <a id="21193" class="Symbol">=</a> <a id="21195" href="Preliminaries.html#825" class="InductiveConstructor">refl</a> <a id="21200" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="21202" href="Preliminaries.html#825" class="InductiveConstructor">refl</a> <a id="21207" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="21209" href="Preliminaries.html#825" class="InductiveConstructor">refl</a>

<a id="21215" class="Markup">\end{code}</a><a id="21225" class="Background">
</a></pre></body></html>

==> anc/html/SystemT.Auxiliaries.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>SystemT.Auxiliaries</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">
 ==============================
 =                            =
 =  Auxiliary System-T Terms  =
 =                            =
 ==============================

    Chuangjie Xu, July 2019

    Updated in February 2020 and restructured in November 2026

</a><a id="256" class="Markup">\begin{code}</a>

<a id="270" class="Symbol">{-#</a> <a id="274" class="Keyword">OPTIONS</a> <a id="282" class="Pragma">--without-K</a> <a id="294" class="Pragma">--safe</a> <a id="301" class="Symbol">#-}</a>

<a id="306" class="Keyword">module</a> <a id="313" href="SystemT.Auxiliaries.html" class="Module">SystemT.Auxiliaries</a> <a id="333" class="Keyword">where</a>

<a id="340" class="Keyword">open</a> <a id="345" class="Keyword">import</a> <a id="352" href="Preliminaries.html" class="Module">Preliminaries</a>
<a id="366" class="Keyword">open</a> <a id="371" class="Keyword">import</a> <a id="378" href="SystemT.Base.html" class="Module">SystemT.Base</a>

<a id="392" class="Markup">\end{code}</a><a id="402" class="Background">

■ Function composition

</a><a id="428" class="Markup">\begin{code}</a>

<a id="Comp"></a><a id="442" href="SystemT.Auxiliaries.html#442" class="Function">Comp</a> <a id="447" class="Symbol">:</a> <a id="449" class="Symbol">{</a><a id="450" href="SystemT.Auxiliaries.html#450" class="Bound">Γ</a> <a id="452" class="Symbol">:</a> <a id="454" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="457" class="Symbol">}</a> <a id="459" class="Symbol">{</a><a id="460" href="SystemT.Auxiliaries.html#460" class="Bound">τ₀</a> <a id="463" href="SystemT.Auxiliaries.html#463" class="Bound">τ₁</a> <a id="466" href="SystemT.Auxiliaries.html#466" class="Bound">τ₂</a> <a id="469" class="Symbol">:</a> <a id="471" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="473" class="Symbol">}</a>
     <a id="480" class="Symbol">→</a> <a id="482" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="484" href="SystemT.Auxiliaries.html#450" class="Bound">Γ</a> <a id="486" class="Symbol">((</a><a id="488" href="SystemT.Auxiliaries.html#463" class="Bound">τ₁</a> <a id="491" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="493" href="SystemT.Auxiliaries.html#466" class="Bound">τ₂</a><a id="495" class="Symbol">)</a> <a id="497" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="499" class="Symbol">(</a><a id="500" href="SystemT.Auxiliaries.html#460" class="Bound">τ₀</a> <a id="503" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="505" href="SystemT.Auxiliaries.html#463" class="Bound">τ₁</a><a id="507" class="Symbol">)</a> <a id="509" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="511" href="SystemT.Auxiliaries.html#460" class="Bound">τ₀</a> <a id="514" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="516" href="SystemT.Auxiliaries.html#466" class="Bound">τ₂</a><a id="518" class="Symbol">)</a>
<a id="520" href="SystemT.Auxiliaries.html#442" class="Function">Comp</a> <a id="525" class="Symbol">=</a> <a id="527" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="531" class="Symbol">(</a><a id="532" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="536" class="Symbol">(</a><a id="537" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="541" class="Symbol">(</a><a id="542" href="SystemT.Base.html#2016" class="Function">ν₂</a> <a id="545" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="547" class="Symbol">(</a><a id="548" href="SystemT.Base.html#1951" class="Function">ν₁</a> <a id="551" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="553" href="SystemT.Base.html#1898" class="Function">ν₀</a><a id="555" class="Symbol">))))</a>

<a id="_○_"></a><a id="561" href="SystemT.Auxiliaries.html#561" class="Function Operator">_○_</a> <a id="565" class="Symbol">:</a> <a id="567" class="Symbol">{</a><a id="568" href="SystemT.Auxiliaries.html#568" class="Bound">Γ</a> <a id="570" class="Symbol">:</a> <a id="572" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="575" class="Symbol">}</a> <a id="577" class="Symbol">{</a><a id="578" href="SystemT.Auxiliaries.html#578" class="Bound">τ₀</a> <a id="581" href="SystemT.Auxiliaries.html#581" class="Bound">τ₁</a> <a id="584" href="SystemT.Auxiliaries.html#584" class="Bound">τ₂</a> <a id="587" class="Symbol">:</a> <a id="589" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="591" class="Symbol">}</a>
    <a id="597" class="Symbol">→</a> <a id="599" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="601" href="SystemT.Auxiliaries.html#568" class="Bound">Γ</a> <a id="603" class="Symbol">(</a><a id="604" href="SystemT.Auxiliaries.html#581" class="Bound">τ₁</a> <a id="607" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="609" href="SystemT.Auxiliaries.html#584" class="Bound">τ₂</a><a id="611" class="Symbol">)</a> <a id="613" class="Symbol">→</a> <a id="615" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="617" href="SystemT.Auxiliaries.html#568" class="Bound">Γ</a> <a id="619" class="Symbol">(</a><a id="620" href="SystemT.Auxiliaries.html#578" class="Bound">τ₀</a> <a id="623" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="625" href="SystemT.Auxiliaries.html#581" class="Bound">τ₁</a><a id="627" class="Symbol">)</a> <a id="629" class="Symbol">→</a> <a id="631" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="633" href="SystemT.Auxiliaries.html#568" class="Bound">Γ</a> <a id="635" class="Symbol">(</a><a id="636" href="SystemT.Auxiliaries.html#578" class="Bound">τ₀</a> <a id="639" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="641" href="SystemT.Auxiliaries.html#584" class="Bound">τ₂</a><a id="643" class="Symbol">)</a>
<a id="645" href="SystemT.Auxiliaries.html#645" class="Bound">t</a> <a id="647" href="SystemT.Auxiliaries.html#561" class="Function Operator">○</a> <a id="649" href="SystemT.Auxiliaries.html#649" class="Bound">u</a> <a id="651" class="Symbol">=</a> <a id="653" href="SystemT.Auxiliaries.html#442" class="Function">Comp</a> <a id="658" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="660" href="SystemT.Auxiliaries.html#645" class="Bound">t</a> <a id="662" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="664" href="SystemT.Auxiliaries.html#649" class="Bound">u</a>

<a id="667" class="Markup">\end{code}</a><a id="677" class="Background">

■ Infinite sequences of natural numbers

</a><a id="720" class="Markup">\begin{code}</a>

<a id="ιᶥ"></a><a id="734" href="SystemT.Auxiliaries.html#734" class="Function">ιᶥ</a> <a id="737" class="Symbol">:</a> <a id="739" href="SystemT.Base.html#517" class="Datatype">Ty</a>
<a id="742" href="SystemT.Auxiliaries.html#734" class="Function">ιᶥ</a> <a id="745" class="Symbol">=</a> <a id="747" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="749" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="751" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a>

<a id="Head"></a><a id="754" href="SystemT.Auxiliaries.html#754" class="Function">Head</a> <a id="759" class="Symbol">:</a> <a id="761" class="Symbol">{</a><a id="762" href="SystemT.Auxiliaries.html#762" class="Bound">Γ</a> <a id="764" class="Symbol">:</a> <a id="766" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="769" class="Symbol">}</a> <a id="771" class="Symbol">→</a> <a id="773" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="775" href="SystemT.Auxiliaries.html#762" class="Bound">Γ</a> <a id="777" class="Symbol">(</a><a id="778" href="SystemT.Auxiliaries.html#734" class="Function">ιᶥ</a> <a id="781" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="783" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="784" class="Symbol">)</a>
<a id="786" href="SystemT.Auxiliaries.html#754" class="Function">Head</a> <a id="791" class="Symbol">=</a> <a id="793" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="797" class="Symbol">(</a><a id="798" href="SystemT.Base.html#1898" class="Function">ν₀</a> <a id="801" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="803" href="SystemT.Base.html#920" class="InductiveConstructor">Zero</a><a id="807" class="Symbol">)</a>

<a id="Tail"></a><a id="810" href="SystemT.Auxiliaries.html#810" class="Function">Tail</a> <a id="815" class="Symbol">:</a> <a id="817" class="Symbol">{</a><a id="818" href="SystemT.Auxiliaries.html#818" class="Bound">Γ</a> <a id="820" class="Symbol">:</a> <a id="822" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="825" class="Symbol">}</a> <a id="827" class="Symbol">→</a> <a id="829" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="831" href="SystemT.Auxiliaries.html#818" class="Bound">Γ</a> <a id="833" class="Symbol">(</a><a id="834" href="SystemT.Auxiliaries.html#734" class="Function">ιᶥ</a> <a id="837" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="839" href="SystemT.Auxiliaries.html#734" class="Function">ιᶥ</a><a id="841" class="Symbol">)</a>
<a id="843" href="SystemT.Auxiliaries.html#810" class="Function">Tail</a> <a id="848" class="Symbol">=</a> <a id="850" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="854" class="Symbol">(</a><a id="855" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="859" class="Symbol">(</a><a id="860" href="SystemT.Base.html#1951" class="Function">ν₁</a> <a id="863" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="865" class="Symbol">(</a><a id="866" href="SystemT.Base.html#934" class="InductiveConstructor">Suc</a> <a id="870" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="872" href="SystemT.Base.html#1898" class="Function">ν₀</a><a id="874" class="Symbol">)))</a>

<a id="_☆_"></a><a id="879" href="SystemT.Auxiliaries.html#879" class="Function Operator">_☆_</a> <a id="883" class="Symbol">:</a> <a id="885" class="Symbol">{</a><a id="886" href="SystemT.Auxiliaries.html#886" class="Bound">Γ</a> <a id="888" class="Symbol">:</a> <a id="890" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="893" class="Symbol">}</a> <a id="895" class="Symbol">→</a> <a id="897" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="899" href="SystemT.Auxiliaries.html#886" class="Bound">Γ</a> <a id="901" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="903" class="Symbol">→</a> <a id="905" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="907" href="SystemT.Auxiliaries.html#886" class="Bound">Γ</a> <a id="909" href="SystemT.Auxiliaries.html#734" class="Function">ιᶥ</a> <a id="912" class="Symbol">→</a> <a id="914" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="916" href="SystemT.Auxiliaries.html#886" class="Bound">Γ</a> <a id="918" href="SystemT.Auxiliaries.html#734" class="Function">ιᶥ</a>
<a id="921" href="SystemT.Auxiliaries.html#921" class="Bound">t</a> <a id="923" href="SystemT.Auxiliaries.html#879" class="Function Operator">☆</a> <a id="925" href="SystemT.Auxiliaries.html#925" class="Bound">u</a> <a id="927" class="Symbol">=</a> <a id="929" href="SystemT.Auxiliaries.html#951" class="Function">Cons</a> <a id="934" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="936" href="SystemT.Auxiliaries.html#921" class="Bound">t</a> <a id="938" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="940" href="SystemT.Auxiliaries.html#925" class="Bound">u</a>
 <a id="943" class="Keyword">where</a>
  <a id="951" href="SystemT.Auxiliaries.html#951" class="Function">Cons</a> <a id="956" class="Symbol">:</a> <a id="958" class="Symbol">{</a><a id="959" href="SystemT.Auxiliaries.html#959" class="Bound">Γ</a> <a id="961" class="Symbol">:</a> <a id="963" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="966" class="Symbol">}</a> <a id="968" class="Symbol">→</a> <a id="970" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="972" href="SystemT.Auxiliaries.html#959" class="Bound">Γ</a> <a id="974" class="Symbol">(</a><a id="975" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="977" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="979" href="SystemT.Auxiliaries.html#734" class="Function">ιᶥ</a> <a id="982" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="984" href="SystemT.Auxiliaries.html#734" class="Function">ιᶥ</a><a id="986" class="Symbol">)</a>
  <a id="990" href="SystemT.Auxiliaries.html#951" class="Function">Cons</a> <a id="995" class="Symbol">=</a> <a id="997" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="1001" class="Symbol">(</a><a id="1002" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="1006" class="Symbol">(</a><a id="1007" href="SystemT.Base.html#954" class="InductiveConstructor">Rec</a> <a id="1011" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1013" href="SystemT.Base.html#1951" class="Function">ν₁</a> <a id="1016" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1018" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="1022" class="Symbol">(</a><a id="1023" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="1027" class="Symbol">(</a><a id="1028" href="SystemT.Base.html#2016" class="Function">ν₂</a> <a id="1031" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1033" href="SystemT.Base.html#1951" class="Function">ν₁</a><a id="1035" class="Symbol">))))</a>
  <a id="1042" class="Comment">-- λ n u → rec n (λ i _ → u i)</a>
  <a id="1075" class="Comment">-- i.e.</a>
  <a id="1085" class="Comment">-- Cons n u  0      = n</a>
  <a id="1111" class="Comment">-- Cons n u (suc i) = u i</a>

<a id="1138" class="Markup">\end{code}</a><a id="1148" class="Background">

■ Max and Min functions

</a><a id="1175" class="Markup">\begin{code}</a>

<a id="Max"></a><a id="1189" href="SystemT.Auxiliaries.html#1189" class="Function">Max</a> <a id="1193" class="Symbol">:</a> <a id="1195" class="Symbol">{</a><a id="1196" href="SystemT.Auxiliaries.html#1196" class="Bound">Γ</a> <a id="1198" class="Symbol">:</a> <a id="1200" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="1203" class="Symbol">}</a> <a id="1205" class="Symbol">→</a> <a id="1207" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="1209" href="SystemT.Auxiliaries.html#1196" class="Bound">Γ</a> <a id="1211" class="Symbol">(</a><a id="1212" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="1214" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1216" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="1218" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1220" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="1221" class="Symbol">)</a>
<a id="1223" href="SystemT.Auxiliaries.html#1189" class="Function">Max</a> <a id="1227" class="Symbol">=</a> <a id="1229" href="SystemT.Base.html#954" class="InductiveConstructor">Rec</a> <a id="1233" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1235" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="1239" href="SystemT.Base.html#1898" class="Function">ν₀</a>
          <a id="1252" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1254" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="1258" class="Symbol">(</a><a id="1259" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="1263" class="Symbol">(</a><a id="1264" href="SystemT.Base.html#954" class="InductiveConstructor">Rec</a> <a id="1268" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1270" class="Symbol">(</a><a id="1271" href="SystemT.Base.html#934" class="InductiveConstructor">Suc</a> <a id="1275" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1277" href="SystemT.Base.html#1951" class="Function">ν₁</a><a id="1279" class="Symbol">)</a> <a id="1281" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1283" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="1287" class="Symbol">(</a><a id="1288" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="1292" class="Symbol">(</a><a id="1293" href="SystemT.Base.html#934" class="InductiveConstructor">Suc</a> <a id="1297" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1299" class="Symbol">(</a><a id="1300" href="SystemT.Base.html#2016" class="Function">ν₂</a> <a id="1303" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1305" href="SystemT.Base.html#1951" class="Function">ν₁</a><a id="1307" class="Symbol">)))))</a>

<a id="max"></a><a id="1314" href="SystemT.Auxiliaries.html#1314" class="Function">max</a> <a id="1318" class="Symbol">:</a> <a id="1320" href="Preliminaries.html#2603" class="Datatype">ℕ</a> <a id="1322" class="Symbol">→</a> <a id="1324" href="Preliminaries.html#2603" class="Datatype">ℕ</a> <a id="1326" class="Symbol">→</a> <a id="1328" href="Preliminaries.html#2603" class="Datatype">ℕ</a>
<a id="1330" href="SystemT.Auxiliaries.html#1314" class="Function">max</a> <a id="1334" class="Symbol">=</a> <a id="1336" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="1338" href="SystemT.Auxiliaries.html#1189" class="Function">Max</a> <a id="1342" href="SystemT.Base.html#1723" class="Function Operator">⟧</a>

<a id="Max-correct₀"></a><a id="1345" href="SystemT.Auxiliaries.html#1345" class="Function">Max-correct₀</a> <a id="1358" class="Symbol">:</a> <a id="1360" class="Symbol">{</a><a id="1361" href="SystemT.Auxiliaries.html#1361" class="Bound">n</a> <a id="1363" href="SystemT.Auxiliaries.html#1363" class="Bound">m</a> <a id="1365" class="Symbol">:</a> <a id="1367" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="1368" class="Symbol">}</a> <a id="1370" class="Symbol">→</a> <a id="1372" href="SystemT.Auxiliaries.html#1363" class="Bound">m</a> <a id="1374" href="Preliminaries.html#3062" class="Datatype Operator">≤</a> <a id="1376" href="SystemT.Auxiliaries.html#1361" class="Bound">n</a> <a id="1378" class="Symbol">→</a> <a id="1380" href="SystemT.Auxiliaries.html#1314" class="Function">max</a> <a id="1384" href="SystemT.Auxiliaries.html#1361" class="Bound">n</a> <a id="1386" href="SystemT.Auxiliaries.html#1363" class="Bound">m</a> <a id="1388" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="1390" href="SystemT.Auxiliaries.html#1361" class="Bound">n</a>
<a id="1392" href="SystemT.Auxiliaries.html#1345" class="Function">Max-correct₀</a> <a id="1405" class="Symbol">{</a><a id="1406" class="Number">0</a><a id="1407" class="Symbol">}</a>      <a id="1414" href="Preliminaries.html#3087" class="InductiveConstructor">≤zero</a>   <a id="1422" class="Symbol">=</a> <a id="1424" href="Preliminaries.html#825" class="InductiveConstructor">refl</a>
<a id="1429" href="SystemT.Auxiliaries.html#1345" class="Function">Max-correct₀</a> <a id="1442" class="Symbol">{</a><a id="1443" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="1447" href="SystemT.Auxiliaries.html#1447" class="Bound">n</a><a id="1448" class="Symbol">}</a>  <a id="1451" href="Preliminaries.html#3087" class="InductiveConstructor">≤zero</a>   <a id="1459" class="Symbol">=</a> <a id="1461" href="Preliminaries.html#825" class="InductiveConstructor">refl</a>
<a id="1466" href="SystemT.Auxiliaries.html#1345" class="Function">Max-correct₀</a>         <a id="1487" class="Symbol">(</a><a id="1488" href="Preliminaries.html#3112" class="InductiveConstructor">≤suc</a> <a id="1493" href="SystemT.Auxiliaries.html#1493" class="Bound">r</a><a id="1494" class="Symbol">)</a> <a id="1496" class="Symbol">=</a> <a id="1498" href="Preliminaries.html#839" class="Function">ap</a> <a id="1501" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="1505" class="Symbol">(</a><a id="1506" href="SystemT.Auxiliaries.html#1345" class="Function">Max-correct₀</a> <a id="1519" href="SystemT.Auxiliaries.html#1493" class="Bound">r</a><a id="1520" class="Symbol">)</a>

<a id="Max-correct₁"></a><a id="1523" href="SystemT.Auxiliaries.html#1523" class="Function">Max-correct₁</a> <a id="1536" class="Symbol">:</a> <a id="1538" class="Symbol">{</a><a id="1539" href="SystemT.Auxiliaries.html#1539" class="Bound">n</a> <a id="1541" href="SystemT.Auxiliaries.html#1541" class="Bound">m</a> <a id="1543" class="Symbol">:</a> <a id="1545" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="1546" class="Symbol">}</a> <a id="1548" class="Symbol">→</a> <a id="1550" href="SystemT.Auxiliaries.html#1539" class="Bound">n</a> <a id="1552" href="Preliminaries.html#3062" class="Datatype Operator">≤</a> <a id="1554" href="SystemT.Auxiliaries.html#1541" class="Bound">m</a> <a id="1556" class="Symbol">→</a> <a id="1558" href="SystemT.Auxiliaries.html#1314" class="Function">max</a> <a id="1562" href="SystemT.Auxiliaries.html#1539" class="Bound">n</a> <a id="1564" href="SystemT.Auxiliaries.html#1541" class="Bound">m</a> <a id="1566" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="1568" href="SystemT.Auxiliaries.html#1541" class="Bound">m</a>
<a id="1570" href="SystemT.Auxiliaries.html#1523" class="Function">Max-correct₁</a>  <a id="1584" href="Preliminaries.html#3087" class="InductiveConstructor">≤zero</a>   <a id="1592" class="Symbol">=</a> <a id="1594" href="Preliminaries.html#825" class="InductiveConstructor">refl</a>
<a id="1599" href="SystemT.Auxiliaries.html#1523" class="Function">Max-correct₁</a> <a id="1612" class="Symbol">(</a><a id="1613" href="Preliminaries.html#3112" class="InductiveConstructor">≤suc</a> <a id="1618" href="SystemT.Auxiliaries.html#1618" class="Bound">r</a><a id="1619" class="Symbol">)</a> <a id="1621" class="Symbol">=</a> <a id="1623" href="Preliminaries.html#839" class="Function">ap</a> <a id="1626" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="1630" class="Symbol">(</a><a id="1631" href="SystemT.Auxiliaries.html#1523" class="Function">Max-correct₁</a> <a id="1644" href="SystemT.Auxiliaries.html#1618" class="Bound">r</a><a id="1645" class="Symbol">)</a>

<a id="Max-spec₀"></a><a id="1648" href="SystemT.Auxiliaries.html#1648" class="Function">Max-spec₀</a> <a id="1658" class="Symbol">:</a> <a id="1660" class="Symbol">(</a><a id="1661" href="SystemT.Auxiliaries.html#1661" class="Bound">n</a> <a id="1663" href="SystemT.Auxiliaries.html#1663" class="Bound">m</a> <a id="1665" class="Symbol">:</a> <a id="1667" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="1668" class="Symbol">)</a> <a id="1670" class="Symbol">→</a> <a id="1672" href="SystemT.Auxiliaries.html#1661" class="Bound">n</a> <a id="1674" href="Preliminaries.html#3062" class="Datatype Operator">≤</a> <a id="1676" href="SystemT.Auxiliaries.html#1314" class="Function">max</a> <a id="1680" href="SystemT.Auxiliaries.html#1661" class="Bound">n</a> <a id="1682" href="SystemT.Auxiliaries.html#1663" class="Bound">m</a>
<a id="1684" href="SystemT.Auxiliaries.html#1648" class="Function">Max-spec₀</a>  <a id="1695" class="Number">0</a>       <a id="1703" href="SystemT.Auxiliaries.html#1703" class="Bound">m</a>      <a id="1710" class="Symbol">=</a> <a id="1712" href="Preliminaries.html#3087" class="InductiveConstructor">≤zero</a>
<a id="1718" href="SystemT.Auxiliaries.html#1648" class="Function">Max-spec₀</a> <a id="1728" class="Symbol">(</a><a id="1729" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="1733" href="SystemT.Auxiliaries.html#1733" class="Bound">n</a><a id="1734" class="Symbol">)</a>  <a id="1737" class="Number">0</a>      <a id="1744" class="Symbol">=</a> <a id="1746" href="Preliminaries.html#3228" class="Function">≤refl</a>
<a id="1752" href="SystemT.Auxiliaries.html#1648" class="Function">Max-spec₀</a> <a id="1762" class="Symbol">(</a><a id="1763" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="1767" href="SystemT.Auxiliaries.html#1767" class="Bound">n</a><a id="1768" class="Symbol">)</a> <a id="1770" class="Symbol">(</a><a id="1771" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="1775" href="SystemT.Auxiliaries.html#1775" class="Bound">m</a><a id="1776" class="Symbol">)</a> <a id="1778" class="Symbol">=</a> <a id="1780" href="Preliminaries.html#3112" class="InductiveConstructor">≤suc</a> <a id="1785" class="Symbol">(</a><a id="1786" href="SystemT.Auxiliaries.html#1648" class="Function">Max-spec₀</a> <a id="1796" href="SystemT.Auxiliaries.html#1767" class="Bound">n</a> <a id="1798" href="SystemT.Auxiliaries.html#1775" class="Bound">m</a><a id="1799" class="Symbol">)</a>

<a id="Max-spec₁"></a><a id="1802" href="SystemT.Auxiliaries.html#1802" class="Function">Max-spec₁</a> <a id="1812" class="Symbol">:</a> <a id="1814" class="Symbol">(</a><a id="1815" href="SystemT.Auxiliaries.html#1815" class="Bound">n</a> <a id="1817" href="SystemT.Auxiliaries.html#1817" class="Bound">m</a> <a id="1819" class="Symbol">:</a> <a id="1821" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="1822" class="Symbol">)</a> <a id="1824" class="Symbol">→</a> <a id="1826" href="SystemT.Auxiliaries.html#1817" class="Bound">m</a> <a id="1828" href="Preliminaries.html#3062" class="Datatype Operator">≤</a> <a id="1830" href="SystemT.Auxiliaries.html#1314" class="Function">max</a> <a id="1834" href="SystemT.Auxiliaries.html#1815" class="Bound">n</a> <a id="1836" href="SystemT.Auxiliaries.html#1817" class="Bound">m</a>
<a id="1838" href="SystemT.Auxiliaries.html#1802" class="Function">Max-spec₁</a>  <a id="1849" class="Number">0</a>       <a id="1857" href="SystemT.Auxiliaries.html#1857" class="Bound">m</a>      <a id="1864" class="Symbol">=</a> <a id="1866" href="Preliminaries.html#3228" class="Function">≤refl</a>
<a id="1872" href="SystemT.Auxiliaries.html#1802" class="Function">Max-spec₁</a> <a id="1882" class="Symbol">(</a><a id="1883" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="1887" href="SystemT.Auxiliaries.html#1887" class="Bound">n</a><a id="1888" class="Symbol">)</a>  <a id="1891" class="Number">0</a>      <a id="1898" class="Symbol">=</a> <a id="1900" href="Preliminaries.html#3087" class="InductiveConstructor">≤zero</a>
<a id="1906" href="SystemT.Auxiliaries.html#1802" class="Function">Max-spec₁</a> <a id="1916" class="Symbol">(</a><a id="1917" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="1921" href="SystemT.Auxiliaries.html#1921" class="Bound">n</a><a id="1922" class="Symbol">)</a> <a id="1924" class="Symbol">(</a><a id="1925" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="1929" href="SystemT.Auxiliaries.html#1929" class="Bound">m</a><a id="1930" class="Symbol">)</a> <a id="1932" class="Symbol">=</a> <a id="1934" href="Preliminaries.html#3112" class="InductiveConstructor">≤suc</a> <a id="1939" class="Symbol">(</a><a id="1940" href="SystemT.Auxiliaries.html#1802" class="Function">Max-spec₁</a> <a id="1950" href="SystemT.Auxiliaries.html#1921" class="Bound">n</a> <a id="1952" href="SystemT.Auxiliaries.html#1929" class="Bound">m</a><a id="1953" class="Symbol">)</a>

<a id="Min"></a><a id="1956" href="SystemT.Auxiliaries.html#1956" class="Function">Min</a> <a id="1960" class="Symbol">:</a> <a id="1962" class="Symbol">{</a><a id="1963" href="SystemT.Auxiliaries.html#1963" class="Bound">Γ</a> <a id="1965" class="Symbol">:</a> <a id="1967" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="1970" class="Symbol">}</a> <a id="1972" class="Symbol">→</a> <a id="1974" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="1976" href="SystemT.Auxiliaries.html#1963" class="Bound">Γ</a> <a id="1978" class="Symbol">(</a><a id="1979" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="1981" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1983" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="1985" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1987" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="1988" class="Symbol">)</a>
<a id="1990" href="SystemT.Auxiliaries.html#1956" class="Function">Min</a> <a id="1994" class="Symbol">=</a> <a id="1996" href="SystemT.Base.html#954" class="InductiveConstructor">Rec</a> <a id="2000" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="2002" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="2006" href="SystemT.Base.html#920" class="InductiveConstructor">Zero</a>
          <a id="2021" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="2023" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="2027" class="Symbol">(</a><a id="2028" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="2032" class="Symbol">(</a><a id="2033" href="SystemT.Base.html#954" class="InductiveConstructor">Rec</a> <a id="2037" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="2039" href="SystemT.Base.html#920" class="InductiveConstructor">Zero</a> <a id="2044" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="2046" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="2050" class="Symbol">(</a><a id="2051" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="2055" class="Symbol">(</a><a id="2056" href="SystemT.Base.html#934" class="InductiveConstructor">Suc</a> <a id="2060" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="2062" class="Symbol">(</a><a id="2063" href="SystemT.Base.html#2016" class="Function">ν₂</a> <a id="2066" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="2068" href="SystemT.Base.html#1951" class="Function">ν₁</a><a id="2070" class="Symbol">)))))</a>

<a id="min"></a><a id="2077" href="SystemT.Auxiliaries.html#2077" class="Function">min</a> <a id="2081" class="Symbol">:</a> <a id="2083" href="Preliminaries.html#2603" class="Datatype">ℕ</a> <a id="2085" class="Symbol">→</a> <a id="2087" href="Preliminaries.html#2603" class="Datatype">ℕ</a> <a id="2089" class="Symbol">→</a> <a id="2091" href="Preliminaries.html#2603" class="Datatype">ℕ</a>
<a id="2093" href="SystemT.Auxiliaries.html#2077" class="Function">min</a> <a id="2097" class="Symbol">=</a> <a id="2099" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="2101" href="SystemT.Auxiliaries.html#1956" class="Function">Min</a> <a id="2105" href="SystemT.Base.html#1723" class="Function Operator">⟧</a>

<a id="Min-correct₀"></a><a id="2108" href="SystemT.Auxiliaries.html#2108" class="Function">Min-correct₀</a> <a id="2121" class="Symbol">:</a> <a id="2123" class="Symbol">{</a><a id="2124" href="SystemT.Auxiliaries.html#2124" class="Bound">n</a> <a id="2126" href="SystemT.Auxiliaries.html#2126" class="Bound">m</a> <a id="2128" class="Symbol">:</a> <a id="2130" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="2131" class="Symbol">}</a> <a id="2133" class="Symbol">→</a> <a id="2135" href="SystemT.Auxiliaries.html#2124" class="Bound">n</a> <a id="2137" href="Preliminaries.html#3062" class="Datatype Operator">≤</a> <a id="2139" href="SystemT.Auxiliaries.html#2126" class="Bound">m</a> <a id="2141" class="Symbol">→</a> <a id="2143" href="SystemT.Auxiliaries.html#2077" class="Function">min</a> <a id="2147" href="SystemT.Auxiliaries.html#2124" class="Bound">n</a> <a id="2149" href="SystemT.Auxiliaries.html#2126" class="Bound">m</a> <a id="2151" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="2153" href="SystemT.Auxiliaries.html#2124" class="Bound">n</a>
<a id="2155" href="SystemT.Auxiliaries.html#2108" class="Function">Min-correct₀</a>  <a id="2169" href="Preliminaries.html#3087" class="InductiveConstructor">≤zero</a>   <a id="2177" class="Symbol">=</a> <a id="2179" href="Preliminaries.html#825" class="InductiveConstructor">refl</a>
<a id="2184" href="SystemT.Auxiliaries.html#2108" class="Function">Min-correct₀</a> <a id="2197" class="Symbol">(</a><a id="2198" href="Preliminaries.html#3112" class="InductiveConstructor">≤suc</a> <a id="2203" href="SystemT.Auxiliaries.html#2203" class="Bound">r</a><a id="2204" class="Symbol">)</a> <a id="2206" class="Symbol">=</a> <a id="2208" href="Preliminaries.html#839" class="Function">ap</a> <a id="2211" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="2215" class="Symbol">(</a><a id="2216" href="SystemT.Auxiliaries.html#2108" class="Function">Min-correct₀</a> <a id="2229" href="SystemT.Auxiliaries.html#2203" class="Bound">r</a><a id="2230" class="Symbol">)</a>

<a id="Min-correct₁"></a><a id="2233" href="SystemT.Auxiliaries.html#2233" class="Function">Min-correct₁</a> <a id="2246" class="Symbol">:</a> <a id="2248" class="Symbol">{</a><a id="2249" href="SystemT.Auxiliaries.html#2249" class="Bound">n</a> <a id="2251" href="SystemT.Auxiliaries.html#2251" class="Bound">m</a> <a id="2253" class="Symbol">:</a> <a id="2255" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="2256" class="Symbol">}</a> <a id="2258" class="Symbol">→</a> <a id="2260" href="SystemT.Auxiliaries.html#2251" class="Bound">m</a> <a id="2262" href="Preliminaries.html#3062" class="Datatype Operator">≤</a> <a id="2264" href="SystemT.Auxiliaries.html#2249" class="Bound">n</a> <a id="2266" class="Symbol">→</a> <a id="2268" href="SystemT.Auxiliaries.html#2077" class="Function">min</a> <a id="2272" href="SystemT.Auxiliaries.html#2249" class="Bound">n</a> <a id="2274" href="SystemT.Auxiliaries.html#2251" class="Bound">m</a> <a id="2276" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="2278" href="SystemT.Auxiliaries.html#2251" class="Bound">m</a>
<a id="2280" href="SystemT.Auxiliaries.html#2233" class="Function">Min-correct₁</a> <a id="2293" class="Symbol">{</a><a id="2294" href="Preliminaries.html#2618" class="InductiveConstructor">zero</a><a id="2298" class="Symbol">}</a>  <a id="2301" class="Symbol">{</a><a id="2302" class="Number">0</a><a id="2303" class="Symbol">}</a>  <a id="2306" href="Preliminaries.html#3087" class="InductiveConstructor">≤zero</a>   <a id="2314" class="Symbol">=</a> <a id="2316" href="Preliminaries.html#825" class="InductiveConstructor">refl</a>
<a id="2321" href="SystemT.Auxiliaries.html#2233" class="Function">Min-correct₁</a> <a id="2334" class="Symbol">{</a><a id="2335" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="2339" href="SystemT.Auxiliaries.html#2339" class="Bound">n</a><a id="2340" class="Symbol">}</a> <a id="2342" class="Symbol">{</a><a id="2343" class="Number">0</a><a id="2344" class="Symbol">}</a>  <a id="2347" href="Preliminaries.html#3087" class="InductiveConstructor">≤zero</a>   <a id="2355" class="Symbol">=</a> <a id="2357" href="Preliminaries.html#825" class="InductiveConstructor">refl</a>
<a id="2362" href="SystemT.Auxiliaries.html#2233" class="Function">Min-correct₁</a>             <a id="2387" class="Symbol">(</a><a id="2388" href="Preliminaries.html#3112" class="InductiveConstructor">≤suc</a> <a id="2393" href="SystemT.Auxiliaries.html#2393" class="Bound">r</a><a id="2394" class="Symbol">)</a> <a id="2396" class="Symbol">=</a> <a id="2398" href="Preliminaries.html#839" class="Function">ap</a> <a id="2401" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="2405" class="Symbol">(</a><a id="2406" href="SystemT.Auxiliaries.html#2233" class="Function">Min-correct₁</a> <a id="2419" href="SystemT.Auxiliaries.html#2393" class="Bound">r</a><a id="2420" class="Symbol">)</a>

<a id="Min-spec₀"></a><a id="2423" href="SystemT.Auxiliaries.html#2423" class="Function">Min-spec₀</a> <a id="2433" class="Symbol">:</a> <a id="2435" class="Symbol">(</a><a id="2436" href="SystemT.Auxiliaries.html#2436" class="Bound">n</a> <a id="2438" href="SystemT.Auxiliaries.html#2438" class="Bound">m</a> <a id="2440" class="Symbol">:</a> <a id="2442" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="2443" class="Symbol">)</a> <a id="2445" class="Symbol">→</a> <a id="2447" href="SystemT.Auxiliaries.html#2077" class="Function">min</a> <a id="2451" href="SystemT.Auxiliaries.html#2436" class="Bound">n</a> <a id="2453" href="SystemT.Auxiliaries.html#2438" class="Bound">m</a> <a id="2455" href="Preliminaries.html#3062" class="Datatype Operator">≤</a> <a id="2457" href="SystemT.Auxiliaries.html#2436" class="Bound">n</a>
<a id="2459" href="SystemT.Auxiliaries.html#2423" class="Function">Min-spec₀</a>  <a id="2470" class="Number">0</a>       <a id="2478" href="SystemT.Auxiliaries.html#2478" class="Bound">m</a>      <a id="2485" class="Symbol">=</a> <a id="2487" href="Preliminaries.html#3087" class="InductiveConstructor">≤zero</a>
<a id="2493" href="SystemT.Auxiliaries.html#2423" class="Function">Min-spec₀</a> <a id="2503" class="Symbol">(</a><a id="2504" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="2508" href="SystemT.Auxiliaries.html#2508" class="Bound">n</a><a id="2509" class="Symbol">)</a>  <a id="2512" class="Number">0</a>      <a id="2519" class="Symbol">=</a> <a id="2521" href="Preliminaries.html#3087" class="InductiveConstructor">≤zero</a>
<a id="2527" href="SystemT.Auxiliaries.html#2423" class="Function">Min-spec₀</a> <a id="2537" class="Symbol">(</a><a id="2538" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="2542" href="SystemT.Auxiliaries.html#2542" class="Bound">n</a><a id="2543" class="Symbol">)</a> <a id="2545" class="Symbol">(</a><a id="2546" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="2550" href="SystemT.Auxiliaries.html#2550" class="Bound">m</a><a id="2551" class="Symbol">)</a> <a id="2553" class="Symbol">=</a> <a id="2555" href="Preliminaries.html#3112" class="InductiveConstructor">≤suc</a> <a id="2560" class="Symbol">(</a><a id="2561" href="SystemT.Auxiliaries.html#2423" class="Function">Min-spec₀</a> <a id="2571" href="SystemT.Auxiliaries.html#2542" class="Bound">n</a> <a id="2573" href="SystemT.Auxiliaries.html#2550" class="Bound">m</a><a id="2574" class="Symbol">)</a>

<a id="Min-spec₁"></a><a id="2577" href="SystemT.Auxiliaries.html#2577" class="Function">Min-spec₁</a> <a id="2587" class="Symbol">:</a> <a id="2589" class="Symbol">(</a><a id="2590" href="SystemT.Auxiliaries.html#2590" class="Bound">n</a> <a id="2592" href="SystemT.Auxiliaries.html#2592" class="Bound">m</a> <a id="2594" class="Symbol">:</a> <a id="2596" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="2597" class="Symbol">)</a> <a id="2599" class="Symbol">→</a> <a id="2601" href="SystemT.Auxiliaries.html#2077" class="Function">min</a> <a id="2605" href="SystemT.Auxiliaries.html#2590" class="Bound">n</a> <a id="2607" href="SystemT.Auxiliaries.html#2592" class="Bound">m</a> <a id="2609" href="Preliminaries.html#3062" class="Datatype Operator">≤</a> <a id="2611" href="SystemT.Auxiliaries.html#2592" class="Bound">m</a>
<a id="2613" href="SystemT.Auxiliaries.html#2577" class="Function">Min-spec₁</a>  <a id="2624" class="Number">0</a>       <a id="2632" href="SystemT.Auxiliaries.html#2632" class="Bound">m</a>      <a id="2639" class="Symbol">=</a> <a id="2641" href="Preliminaries.html#3087" class="InductiveConstructor">≤zero</a>
<a id="2647" href="SystemT.Auxiliaries.html#2577" class="Function">Min-spec₁</a> <a id="2657" class="Symbol">(</a><a id="2658" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="2662" href="SystemT.Auxiliaries.html#2662" class="Bound">n</a><a id="2663" class="Symbol">)</a>  <a id="2666" class="Number">0</a>      <a id="2673" class="Symbol">=</a> <a id="2675" href="Preliminaries.html#3087" class="InductiveConstructor">≤zero</a>
<a id="2681" href="SystemT.Auxiliaries.html#2577" class="Function">Min-spec₁</a> <a id="2691" class="Symbol">(</a><a id="2692" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="2696" href="SystemT.Auxiliaries.html#2696" class="Bound">n</a><a id="2697" class="Symbol">)</a> <a id="2699" class="Symbol">(</a><a id="2700" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="2704" href="SystemT.Auxiliaries.html#2704" class="Bound">m</a><a id="2705" class="Symbol">)</a> <a id="2707" class="Symbol">=</a> <a id="2709" href="Preliminaries.html#3112" class="InductiveConstructor">≤suc</a> <a id="2714" class="Symbol">(</a><a id="2715" href="SystemT.Auxiliaries.html#2577" class="Function">Min-spec₁</a> <a id="2725" href="SystemT.Auxiliaries.html#2696" class="Bound">n</a> <a id="2727" href="SystemT.Auxiliaries.html#2704" class="Bound">m</a><a id="2728" class="Symbol">)</a>

<a id="Min-nonzero"></a><a id="2731" href="SystemT.Auxiliaries.html#2731" class="Function">Min-nonzero</a> <a id="2743" class="Symbol">:</a> <a id="2745" class="Symbol">(</a><a id="2746" href="SystemT.Auxiliaries.html#2746" class="Bound">n</a> <a id="2748" href="SystemT.Auxiliaries.html#2748" class="Bound">m</a> <a id="2750" class="Symbol">:</a> <a id="2752" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="2753" class="Symbol">)</a> <a id="2755" class="Symbol">→</a> <a id="2757" href="Preliminaries.html#2476" class="Function">¬</a> <a id="2759" class="Symbol">(</a><a id="2760" href="SystemT.Auxiliaries.html#2077" class="Function">min</a> <a id="2764" href="SystemT.Auxiliaries.html#2746" class="Bound">n</a> <a id="2766" href="SystemT.Auxiliaries.html#2748" class="Bound">m</a> <a id="2768" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="2770" class="Number">0</a><a id="2771" class="Symbol">)</a> <a id="2773" class="Symbol">→</a> <a id="2775" href="Preliminaries.html#2476" class="Function">¬</a> <a id="2777" class="Symbol">(</a><a id="2778" href="SystemT.Auxiliaries.html#2746" class="Bound">n</a> <a id="2780" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="2782" class="Number">0</a><a id="2783" class="Symbol">)</a> <a id="2785" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="2787" href="Preliminaries.html#2476" class="Function">¬</a> <a id="2789" class="Symbol">(</a><a id="2790" href="SystemT.Auxiliaries.html#2748" class="Bound">m</a> <a id="2792" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="2794" class="Number">0</a><a id="2795" class="Symbol">)</a>
<a id="2797" href="SystemT.Auxiliaries.html#2731" class="Function">Min-nonzero</a>  <a id="2810" class="Number">0</a>       <a id="2818" href="SystemT.Auxiliaries.html#2818" class="Bound">m</a>      <a id="2825" href="SystemT.Auxiliaries.html#2825" class="Bound">f</a> <a id="2827" class="Symbol">=</a> <a id="2829" href="Preliminaries.html#2438" class="Function">𝟘-elim</a> <a id="2836" class="Symbol">(</a><a id="2837" href="SystemT.Auxiliaries.html#2825" class="Bound">f</a> <a id="2839" href="Preliminaries.html#825" class="InductiveConstructor">refl</a><a id="2843" class="Symbol">)</a>
<a id="2845" href="SystemT.Auxiliaries.html#2731" class="Function">Min-nonzero</a> <a id="2857" class="Symbol">(</a><a id="2858" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="2862" href="SystemT.Auxiliaries.html#2862" class="Bound">n</a><a id="2863" class="Symbol">)</a>  <a id="2866" class="Number">0</a>      <a id="2873" href="SystemT.Auxiliaries.html#2873" class="Bound">f</a> <a id="2875" class="Symbol">=</a> <a id="2877" href="Preliminaries.html#2438" class="Function">𝟘-elim</a> <a id="2884" class="Symbol">(</a><a id="2885" href="SystemT.Auxiliaries.html#2873" class="Bound">f</a> <a id="2887" href="Preliminaries.html#825" class="InductiveConstructor">refl</a><a id="2891" class="Symbol">)</a>
<a id="2893" href="SystemT.Auxiliaries.html#2731" class="Function">Min-nonzero</a> <a id="2905" class="Symbol">(</a><a id="2906" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="2910" href="SystemT.Auxiliaries.html#2910" class="Bound">n</a><a id="2911" class="Symbol">)</a> <a id="2913" class="Symbol">(</a><a id="2914" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="2918" href="SystemT.Auxiliaries.html#2918" class="Bound">m</a><a id="2919" class="Symbol">)</a> <a id="2921" href="SystemT.Auxiliaries.html#2921" class="Bound">f</a> <a id="2923" class="Symbol">=</a> <a id="2925" class="Symbol">(λ</a> <a id="2928" class="Symbol">())</a> <a id="2932" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="2934" class="Symbol">(λ</a> <a id="2937" class="Symbol">())</a>

<a id="Min-nonzero&#39;"></a><a id="2942" href="SystemT.Auxiliaries.html#2942" class="Function">Min-nonzero&#39;</a> <a id="2955" class="Symbol">:</a> <a id="2957" class="Symbol">(</a><a id="2958" href="SystemT.Auxiliaries.html#2958" class="Bound">n</a> <a id="2960" href="SystemT.Auxiliaries.html#2960" class="Bound">m</a> <a id="2962" class="Symbol">:</a> <a id="2964" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="2965" class="Symbol">)</a> <a id="2967" class="Symbol">→</a> <a id="2969" href="Preliminaries.html#2476" class="Function">¬</a> <a id="2971" class="Symbol">(</a><a id="2972" href="SystemT.Auxiliaries.html#2958" class="Bound">n</a> <a id="2974" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="2976" class="Number">0</a><a id="2977" class="Symbol">)</a> <a id="2979" class="Symbol">→</a> <a id="2981" href="Preliminaries.html#2476" class="Function">¬</a> <a id="2983" class="Symbol">(</a><a id="2984" href="SystemT.Auxiliaries.html#2960" class="Bound">m</a> <a id="2986" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="2988" class="Number">0</a><a id="2989" class="Symbol">)</a> <a id="2991" class="Symbol">→</a> <a id="2993" href="Preliminaries.html#2476" class="Function">¬</a> <a id="2995" class="Symbol">(</a><a id="2996" href="SystemT.Auxiliaries.html#2077" class="Function">min</a> <a id="3000" href="SystemT.Auxiliaries.html#2958" class="Bound">n</a> <a id="3002" href="SystemT.Auxiliaries.html#2960" class="Bound">m</a> <a id="3004" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="3006" class="Number">0</a><a id="3007" class="Symbol">)</a>
<a id="3009" href="SystemT.Auxiliaries.html#2942" class="Function">Min-nonzero&#39;</a>  <a id="3023" class="Number">0</a>       <a id="3031" href="SystemT.Auxiliaries.html#3031" class="Bound">m</a>      <a id="3038" href="SystemT.Auxiliaries.html#3038" class="Bound">f</a> <a id="3040" href="SystemT.Auxiliaries.html#3040" class="Bound">g</a> <a id="3042" class="Symbol">=</a> <a id="3044" class="Symbol">λ</a> <a id="3046" href="SystemT.Auxiliaries.html#3046" class="Bound">_</a> <a id="3048" class="Symbol">→</a> <a id="3050" href="SystemT.Auxiliaries.html#3038" class="Bound">f</a> <a id="3052" href="Preliminaries.html#825" class="InductiveConstructor">refl</a>
<a id="3057" href="SystemT.Auxiliaries.html#2942" class="Function">Min-nonzero&#39;</a> <a id="3070" class="Symbol">(</a><a id="3071" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="3075" href="SystemT.Auxiliaries.html#3075" class="Bound">n</a><a id="3076" class="Symbol">)</a>  <a id="3079" class="Number">0</a>      <a id="3086" href="SystemT.Auxiliaries.html#3086" class="Bound">f</a> <a id="3088" href="SystemT.Auxiliaries.html#3088" class="Bound">g</a> <a id="3090" class="Symbol">=</a> <a id="3092" class="Symbol">λ</a> <a id="3094" href="SystemT.Auxiliaries.html#3094" class="Bound">_</a> <a id="3096" class="Symbol">→</a> <a id="3098" href="SystemT.Auxiliaries.html#3088" class="Bound">g</a> <a id="3100" href="Preliminaries.html#825" class="InductiveConstructor">refl</a>
<a id="3105" href="SystemT.Auxiliaries.html#2942" class="Function">Min-nonzero&#39;</a> <a id="3118" class="Symbol">(</a><a id="3119" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="3123" href="SystemT.Auxiliaries.html#3123" class="Bound">n</a><a id="3124" class="Symbol">)</a> <a id="3126" class="Symbol">(</a><a id="3127" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="3131" href="SystemT.Auxiliaries.html#3131" class="Bound">m</a><a id="3132" class="Symbol">)</a> <a id="3134" href="SystemT.Auxiliaries.html#3134" class="Bound">f</a> <a id="3136" href="SystemT.Auxiliaries.html#3136" class="Bound">g</a> <a id="3138" class="Symbol">=</a> <a id="3140" class="Symbol">λ</a> <a id="3142" class="Symbol">()</a>

<a id="Min-zero-cases"></a><a id="3146" href="SystemT.Auxiliaries.html#3146" class="Function">Min-zero-cases</a> <a id="3161" class="Symbol">:</a> <a id="3163" class="Symbol">(</a><a id="3164" href="SystemT.Auxiliaries.html#3164" class="Bound">n</a> <a id="3166" href="SystemT.Auxiliaries.html#3166" class="Bound">m</a> <a id="3168" class="Symbol">:</a> <a id="3170" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="3171" class="Symbol">)</a> <a id="3173" class="Symbol">→</a> <a id="3175" href="SystemT.Auxiliaries.html#2077" class="Function">min</a> <a id="3179" href="SystemT.Auxiliaries.html#3164" class="Bound">n</a> <a id="3181" href="SystemT.Auxiliaries.html#3166" class="Bound">m</a> <a id="3183" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="3185" class="Number">0</a> <a id="3187" class="Symbol">→</a> <a id="3189" href="Preliminaries.html#2476" class="Function">¬</a> <a id="3191" class="Symbol">(</a><a id="3192" href="SystemT.Auxiliaries.html#3164" class="Bound">n</a> <a id="3194" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="3196" class="Number">0</a><a id="3197" class="Symbol">)</a> <a id="3199" class="Symbol">→</a> <a id="3201" href="SystemT.Auxiliaries.html#3166" class="Bound">m</a> <a id="3203" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="3205" class="Number">0</a>
<a id="3207" href="SystemT.Auxiliaries.html#3146" class="Function">Min-zero-cases</a> <a id="3222" href="SystemT.Auxiliaries.html#3222" class="Bound">n</a>  <a id="3225" class="Number">0</a>      <a id="3232" href="SystemT.Auxiliaries.html#3232" class="Bound">e</a> <a id="3234" href="SystemT.Auxiliaries.html#3234" class="Bound">f</a> <a id="3236" class="Symbol">=</a> <a id="3238" href="Preliminaries.html#825" class="InductiveConstructor">refl</a>
<a id="3243" href="SystemT.Auxiliaries.html#3146" class="Function">Min-zero-cases</a> <a id="3258" class="Number">0</a> <a id="3260" class="Symbol">(</a><a id="3261" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="3265" href="SystemT.Auxiliaries.html#3265" class="Bound">m</a><a id="3266" class="Symbol">)</a> <a id="3268" href="SystemT.Auxiliaries.html#3268" class="Bound">e</a> <a id="3270" href="SystemT.Auxiliaries.html#3270" class="Bound">f</a> <a id="3272" class="Symbol">=</a> <a id="3274" href="Preliminaries.html#2438" class="Function">𝟘-elim</a> <a id="3281" class="Symbol">(</a><a id="3282" href="SystemT.Auxiliaries.html#3270" class="Bound">f</a> <a id="3284" href="Preliminaries.html#825" class="InductiveConstructor">refl</a><a id="3288" class="Symbol">)</a>

<a id="3291" class="Markup">\end{code}</a><a id="3301" class="Background">

■ The largest value of an initial fragment of an infinite sequence

</a><a id="3371" class="Markup">\begin{code}</a>

<a id="MaxUpTo"></a><a id="3385" href="SystemT.Auxiliaries.html#3385" class="Function">MaxUpTo</a> <a id="3393" class="Symbol">:</a> <a id="3395" class="Symbol">{</a><a id="3396" href="SystemT.Auxiliaries.html#3396" class="Bound">Γ</a> <a id="3398" class="Symbol">:</a> <a id="3400" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="3403" class="Symbol">}</a> <a id="3405" class="Symbol">→</a> <a id="3407" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="3409" href="SystemT.Auxiliaries.html#3396" class="Bound">Γ</a> <a id="3411" class="Symbol">(</a><a id="3412" href="SystemT.Auxiliaries.html#734" class="Function">ιᶥ</a> <a id="3415" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="3417" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="3419" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="3421" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="3422" class="Symbol">)</a>
<a id="3424" href="SystemT.Auxiliaries.html#3385" class="Function">MaxUpTo</a> <a id="3432" class="Symbol">=</a> <a id="3434" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="3438" class="Symbol">(</a><a id="3439" href="SystemT.Base.html#954" class="InductiveConstructor">Rec</a> <a id="3443" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="3445" class="Symbol">(</a><a id="3446" href="SystemT.Base.html#1898" class="Function">ν₀</a> <a id="3449" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="3451" href="SystemT.Base.html#920" class="InductiveConstructor">Zero</a><a id="3455" class="Symbol">)</a> <a id="3457" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="3459" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="3463" class="Symbol">(</a><a id="3464" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="3468" class="Symbol">(</a><a id="3469" href="SystemT.Auxiliaries.html#1189" class="Function">Max</a> <a id="3473" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="3475" href="SystemT.Base.html#1898" class="Function">ν₀</a> <a id="3478" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="3480" class="Symbol">(</a><a id="3481" href="SystemT.Base.html#2016" class="Function">ν₂</a> <a id="3484" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="3486" class="Symbol">(</a><a id="3487" href="SystemT.Base.html#934" class="InductiveConstructor">Suc</a> <a id="3491" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="3493" href="SystemT.Base.html#1951" class="Function">ν₁</a><a id="3495" class="Symbol">)))))</a>
<a id="3501" class="Comment">-- i.e.</a>
<a id="3509" class="Comment">-- MaxUpTo g  0      = g 0</a>
<a id="3536" class="Comment">-- MaxUpTo g (suc n) = max (MaxUpTo g n) (g (suc n))</a>

<a id="MaxUpTo-spec"></a><a id="3590" href="SystemT.Auxiliaries.html#3590" class="Function">MaxUpTo-spec</a>
  <a id="3605" class="Symbol">:</a> <a id="3607" class="Symbol">{</a><a id="3608" href="SystemT.Auxiliaries.html#3608" class="Bound">i</a> <a id="3610" href="SystemT.Auxiliaries.html#3610" class="Bound">j</a> <a id="3612" class="Symbol">:</a> <a id="3614" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="3615" class="Symbol">}</a> <a id="3617" class="Symbol">→</a> <a id="3619" href="SystemT.Auxiliaries.html#3608" class="Bound">i</a> <a id="3621" href="Preliminaries.html#3062" class="Datatype Operator">≤</a> <a id="3623" href="SystemT.Auxiliaries.html#3610" class="Bound">j</a>
  <a id="3627" class="Symbol">→</a> <a id="3629" class="Symbol">{</a><a id="3630" href="SystemT.Auxiliaries.html#3630" class="Bound">Γ</a> <a id="3632" class="Symbol">:</a> <a id="3634" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="3637" class="Symbol">}</a> <a id="3639" class="Symbol">(</a><a id="3640" href="SystemT.Auxiliaries.html#3640" class="Bound">γ</a> <a id="3642" class="Symbol">:</a> <a id="3644" href="SystemT.Base.html#1280" class="Function Operator">⟦</a> <a id="3646" href="SystemT.Auxiliaries.html#3630" class="Bound">Γ</a> <a id="3648" href="SystemT.Base.html#1280" class="Function Operator">⟧ˣ</a><a id="3650" class="Symbol">)</a>
  <a id="3654" class="Symbol">→</a> <a id="3656" class="Symbol">(</a><a id="3657" href="SystemT.Auxiliaries.html#3657" class="Bound">α</a> <a id="3659" class="Symbol">:</a> <a id="3661" href="Preliminaries.html#4013" class="Function">ℕᴺ</a><a id="3663" class="Symbol">)</a> <a id="3665" class="Symbol">→</a> <a id="3667" href="SystemT.Auxiliaries.html#3657" class="Bound">α</a> <a id="3669" href="SystemT.Auxiliaries.html#3608" class="Bound">i</a> <a id="3671" href="Preliminaries.html#3062" class="Datatype Operator">≤</a> <a id="3673" href="SystemT.Base.html#1464" class="Function Operator">⟦</a> <a id="3675" href="SystemT.Auxiliaries.html#3385" class="Function">MaxUpTo</a> <a id="3683" href="SystemT.Base.html#1464" class="Function Operator">⟧ᵐ</a> <a id="3686" href="SystemT.Auxiliaries.html#3640" class="Bound">γ</a> <a id="3688" href="SystemT.Auxiliaries.html#3657" class="Bound">α</a> <a id="3690" href="SystemT.Auxiliaries.html#3610" class="Bound">j</a>
<a id="3692" href="SystemT.Auxiliaries.html#3590" class="Function">MaxUpTo-spec</a> <a id="3705" class="Symbol">{</a><a id="3706" href="SystemT.Auxiliaries.html#3706" class="Bound">i</a><a id="3707" class="Symbol">}</a> <a id="3709" class="Symbol">{</a><a id="3710" class="Number">0</a><a id="3711" class="Symbol">}</a> <a id="3713" href="Preliminaries.html#3087" class="InductiveConstructor">≤zero</a> <a id="3719" class="Symbol">_</a> <a id="3721" href="SystemT.Auxiliaries.html#3721" class="Bound">α</a> <a id="3723" class="Symbol">=</a> <a id="3725" href="Preliminaries.html#3228" class="Function">≤refl</a>
<a id="3731" href="SystemT.Auxiliaries.html#3590" class="Function">MaxUpTo-spec</a> <a id="3744" class="Symbol">{</a><a id="3745" href="SystemT.Auxiliaries.html#3745" class="Bound">i</a><a id="3746" class="Symbol">}</a> <a id="3748" class="Symbol">{</a><a id="3749" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="3753" href="SystemT.Auxiliaries.html#3753" class="Bound">j</a><a id="3754" class="Symbol">}</a> <a id="3756" href="SystemT.Auxiliaries.html#3756" class="Bound">r</a> <a id="3758" href="SystemT.Auxiliaries.html#3758" class="Bound">γ</a> <a id="3760" href="SystemT.Auxiliaries.html#3760" class="Bound">α</a> <a id="3762" class="Keyword">with</a> <a id="3767" href="Preliminaries.html#3482" class="Function">≤-cases</a> <a id="3775" href="SystemT.Auxiliaries.html#3756" class="Bound">r</a>
<a id="3777" class="Symbol">...</a> <a id="3781" class="Symbol">|</a> <a id="3783" href="Preliminaries.html#2240" class="InductiveConstructor">inl</a>  <a id="3788" href="Preliminaries.html#825" class="InductiveConstructor">refl</a>      <a id="3798" class="Symbol">=</a> <a id="3800" href="SystemT.Auxiliaries.html#1802" class="Function">Max-spec₁</a> <a id="3810" class="Symbol">(</a><a id="3811" href="SystemT.Base.html#1464" class="Function Operator">⟦</a> <a id="3813" href="SystemT.Auxiliaries.html#3385" class="Function">MaxUpTo</a> <a id="3821" href="SystemT.Base.html#1464" class="Function Operator">⟧ᵐ</a> <a id="3824" class="Bound">γ</a> <a id="3826" class="Bound">α</a> <a id="3828" class="Bound">j</a><a id="3829" class="Symbol">)</a> <a id="3831" class="Symbol">(</a><a id="3832" class="Bound">α</a> <a id="3834" class="Symbol">(</a><a id="3835" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="3839" class="Bound">j</a><a id="3840" class="Symbol">))</a>
<a id="3843" class="Symbol">...</a> <a id="3847" class="Symbol">|</a> <a id="3849" href="Preliminaries.html#2257" class="InductiveConstructor">inr</a> <a id="3853" class="Symbol">(</a><a id="3854" href="Preliminaries.html#3112" class="InductiveConstructor">≤suc</a> <a id="3859" href="SystemT.Auxiliaries.html#3859" class="Bound">i≤j</a><a id="3862" class="Symbol">)</a> <a id="3864" class="Symbol">=</a> <a id="3866" href="Preliminaries.html#3358" class="Function">≤trans</a> <a id="3873" class="Symbol">(</a><a id="3874" href="SystemT.Auxiliaries.html#3590" class="Function">MaxUpTo-spec</a> <a id="3887" href="SystemT.Auxiliaries.html#3859" class="Bound">i≤j</a> <a id="3891" class="Bound">γ</a> <a id="3893" class="Bound">α</a><a id="3894" class="Symbol">)</a> <a id="3896" class="Symbol">(</a><a id="3897" href="SystemT.Auxiliaries.html#1648" class="Function">Max-spec₀</a> <a id="3907" class="Symbol">(</a><a id="3908" href="SystemT.Base.html#1464" class="Function Operator">⟦</a> <a id="3910" href="SystemT.Auxiliaries.html#3385" class="Function">MaxUpTo</a> <a id="3918" href="SystemT.Base.html#1464" class="Function Operator">⟧ᵐ</a> <a id="3921" class="Bound">γ</a> <a id="3923" class="Bound">α</a> <a id="3925" class="Bound">j</a><a id="3926" class="Symbol">)</a> <a id="3928" class="Symbol">(</a><a id="3929" class="Bound">α</a> <a id="3931" class="Symbol">(</a><a id="3932" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="3936" class="Bound">j</a><a id="3937" class="Symbol">)))</a>

<a id="3942" class="Markup">\end{code}</a><a id="3952" class="Background">

■ Less-than function

</a><a id="3976" class="Markup">\begin{code}</a>

<a id="𝟎"></a><a id="3990" href="SystemT.Auxiliaries.html#3990" class="Function">𝟎</a> <a id="𝟏"></a><a id="3992" href="SystemT.Auxiliaries.html#3992" class="Function">𝟏</a> <a id="3994" class="Symbol">:</a> <a id="3996" class="Symbol">{</a><a id="3997" href="SystemT.Auxiliaries.html#3997" class="Bound">Γ</a> <a id="3999" class="Symbol">:</a> <a id="4001" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="4004" class="Symbol">}</a> <a id="4006" class="Symbol">→</a> <a id="4008" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="4010" href="SystemT.Auxiliaries.html#3997" class="Bound">Γ</a> <a id="4012" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a>
<a id="4014" href="SystemT.Auxiliaries.html#3990" class="Function">𝟎</a> <a id="4016" class="Symbol">=</a> <a id="4018" href="SystemT.Base.html#920" class="InductiveConstructor">Zero</a>
<a id="4023" href="SystemT.Auxiliaries.html#3992" class="Function">𝟏</a> <a id="4025" class="Symbol">=</a> <a id="4027" href="SystemT.Base.html#934" class="InductiveConstructor">Suc</a> <a id="4031" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="4033" href="SystemT.Base.html#920" class="InductiveConstructor">Zero</a>

<a id="4039" class="Comment">--</a>
<a id="4042" class="Comment">-- Lt n m = 1  iff  n &lt; m.</a>
<a id="4069" class="Comment">--</a>
<a id="Lt"></a><a id="4072" href="SystemT.Auxiliaries.html#4072" class="Function">Lt</a> <a id="4075" class="Symbol">:</a> <a id="4077" class="Symbol">{</a><a id="4078" href="SystemT.Auxiliaries.html#4078" class="Bound">Γ</a> <a id="4080" class="Symbol">:</a> <a id="4082" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="4085" class="Symbol">}</a> <a id="4087" class="Symbol">→</a> <a id="4089" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="4091" href="SystemT.Auxiliaries.html#4078" class="Bound">Γ</a> <a id="4093" class="Symbol">(</a><a id="4094" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="4096" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="4098" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="4100" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="4102" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="4103" class="Symbol">)</a>
<a id="4105" href="SystemT.Auxiliaries.html#4072" class="Function">Lt</a> <a id="4108" class="Symbol">=</a> <a id="4110" href="SystemT.Base.html#954" class="InductiveConstructor">Rec</a> <a id="4114" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="4116" class="Symbol">(</a><a id="4117" href="SystemT.Base.html#954" class="InductiveConstructor">Rec</a> <a id="4121" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="4123" href="SystemT.Auxiliaries.html#3990" class="Function">𝟎</a> <a id="4125" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="4127" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="4131" class="Symbol">(</a><a id="4132" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="4136" href="SystemT.Auxiliaries.html#3992" class="Function">𝟏</a><a id="4137" class="Symbol">))</a>
         <a id="4149" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="4151" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="4155" class="Symbol">(</a><a id="4156" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="4160" class="Symbol">(</a><a id="4161" href="SystemT.Base.html#954" class="InductiveConstructor">Rec</a> <a id="4165" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="4167" href="SystemT.Auxiliaries.html#3990" class="Function">𝟎</a> <a id="4169" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="4171" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="4175" class="Symbol">(</a><a id="4176" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="4180" class="Symbol">(</a><a id="4181" href="SystemT.Base.html#2016" class="Function">ν₂</a> <a id="4184" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="4186" href="SystemT.Base.html#1951" class="Function">ν₁</a><a id="4188" class="Symbol">))))</a>

<a id="lt"></a><a id="4194" href="SystemT.Auxiliaries.html#4194" class="Function">lt</a> <a id="4197" class="Symbol">:</a> <a id="4199" href="Preliminaries.html#2603" class="Datatype">ℕ</a> <a id="4201" class="Symbol">→</a> <a id="4203" href="Preliminaries.html#2603" class="Datatype">ℕ</a> <a id="4205" class="Symbol">→</a> <a id="4207" href="Preliminaries.html#2603" class="Datatype">ℕ</a>
<a id="4209" href="SystemT.Auxiliaries.html#4194" class="Function">lt</a> <a id="4212" class="Symbol">=</a> <a id="4214" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="4216" href="SystemT.Auxiliaries.html#4072" class="Function">Lt</a> <a id="4219" href="SystemT.Base.html#1723" class="Function Operator">⟧</a>

<a id="&lt;→Lt"></a><a id="4222" href="SystemT.Auxiliaries.html#4222" class="Function">&lt;→Lt</a> <a id="4227" class="Symbol">:</a> <a id="4229" class="Symbol">{</a><a id="4230" href="SystemT.Auxiliaries.html#4230" class="Bound">n</a> <a id="4232" href="SystemT.Auxiliaries.html#4232" class="Bound">m</a> <a id="4234" class="Symbol">:</a> <a id="4236" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="4237" class="Symbol">}</a> <a id="4239" class="Symbol">→</a> <a id="4241" href="SystemT.Auxiliaries.html#4230" class="Bound">n</a> <a id="4243" href="Preliminaries.html#3155" class="Function Operator">&lt;</a> <a id="4245" href="SystemT.Auxiliaries.html#4232" class="Bound">m</a> <a id="4247" class="Symbol">→</a> <a id="4249" href="Preliminaries.html#2476" class="Function">¬</a> <a id="4251" class="Symbol">(</a><a id="4252" href="SystemT.Auxiliaries.html#4194" class="Function">lt</a> <a id="4255" href="SystemT.Auxiliaries.html#4230" class="Bound">n</a> <a id="4257" href="SystemT.Auxiliaries.html#4232" class="Bound">m</a> <a id="4259" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="4261" class="Number">0</a><a id="4262" class="Symbol">)</a>
<a id="4264" href="SystemT.Auxiliaries.html#4222" class="Function">&lt;→Lt</a> <a id="4269" class="Symbol">{</a><a id="4270" class="Number">0</a><a id="4271" class="Symbol">}</a>     <a id="4277" class="Symbol">{</a><a id="4278" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="4282" href="SystemT.Auxiliaries.html#4282" class="Bound">m</a><a id="4283" class="Symbol">}</a> <a id="4285" class="Symbol">(</a><a id="4286" href="Preliminaries.html#3112" class="InductiveConstructor">≤suc</a> <a id="4291" href="SystemT.Auxiliaries.html#4291" class="Bound">r</a><a id="4292" class="Symbol">)</a> <a id="4294" class="Symbol">=</a> <a id="4296" class="Symbol">λ</a> <a id="4298" class="Symbol">()</a>
<a id="4301" href="SystemT.Auxiliaries.html#4222" class="Function">&lt;→Lt</a> <a id="4306" class="Symbol">{</a><a id="4307" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="4311" href="SystemT.Auxiliaries.html#4311" class="Bound">n</a><a id="4312" class="Symbol">}</a> <a id="4314" class="Symbol">{</a><a id="4315" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="4319" href="SystemT.Auxiliaries.html#4319" class="Bound">m</a><a id="4320" class="Symbol">}</a> <a id="4322" class="Symbol">(</a><a id="4323" href="Preliminaries.html#3112" class="InductiveConstructor">≤suc</a> <a id="4328" href="SystemT.Auxiliaries.html#4328" class="Bound">r</a><a id="4329" class="Symbol">)</a> <a id="4331" class="Symbol">=</a> <a id="4333" href="SystemT.Auxiliaries.html#4222" class="Function">&lt;→Lt</a> <a id="4338" href="SystemT.Auxiliaries.html#4328" class="Bound">r</a>

<a id="Lt→&lt;"></a><a id="4341" href="SystemT.Auxiliaries.html#4341" class="Function">Lt→&lt;</a> <a id="4346" class="Symbol">:</a> <a id="4348" class="Symbol">{</a><a id="4349" href="SystemT.Auxiliaries.html#4349" class="Bound">n</a> <a id="4351" href="SystemT.Auxiliaries.html#4351" class="Bound">m</a> <a id="4353" class="Symbol">:</a> <a id="4355" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="4356" class="Symbol">}</a> <a id="4358" class="Symbol">→</a> <a id="4360" href="Preliminaries.html#2476" class="Function">¬</a> <a id="4362" class="Symbol">(</a><a id="4363" href="SystemT.Auxiliaries.html#4194" class="Function">lt</a> <a id="4366" href="SystemT.Auxiliaries.html#4349" class="Bound">n</a> <a id="4368" href="SystemT.Auxiliaries.html#4351" class="Bound">m</a> <a id="4370" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="4372" class="Number">0</a><a id="4373" class="Symbol">)</a> <a id="4375" class="Symbol">→</a> <a id="4377" href="SystemT.Auxiliaries.html#4349" class="Bound">n</a> <a id="4379" href="Preliminaries.html#3155" class="Function Operator">&lt;</a> <a id="4381" href="SystemT.Auxiliaries.html#4351" class="Bound">m</a>
<a id="4383" href="SystemT.Auxiliaries.html#4341" class="Function">Lt→&lt;</a> <a id="4388" class="Symbol">{</a><a id="4389" class="Number">0</a><a id="4390" class="Symbol">}</a>     <a id="4396" class="Symbol">{</a><a id="4397" class="Number">0</a><a id="4398" class="Symbol">}</a>     <a id="4404" href="SystemT.Auxiliaries.html#4404" class="Bound">f</a> <a id="4406" class="Symbol">=</a> <a id="4408" href="Preliminaries.html#2438" class="Function">𝟘-elim</a> <a id="4415" class="Symbol">(</a><a id="4416" href="SystemT.Auxiliaries.html#4404" class="Bound">f</a> <a id="4418" href="Preliminaries.html#825" class="InductiveConstructor">refl</a><a id="4422" class="Symbol">)</a>
<a id="4424" href="SystemT.Auxiliaries.html#4341" class="Function">Lt→&lt;</a> <a id="4429" class="Symbol">{</a><a id="4430" class="Number">0</a><a id="4431" class="Symbol">}</a>     <a id="4437" class="Symbol">{</a><a id="4438" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="4442" href="SystemT.Auxiliaries.html#4442" class="Bound">m</a><a id="4443" class="Symbol">}</a> <a id="4445" href="SystemT.Auxiliaries.html#4445" class="Bound">f</a> <a id="4447" class="Symbol">=</a> <a id="4449" href="Preliminaries.html#3112" class="InductiveConstructor">≤suc</a> <a id="4454" href="Preliminaries.html#3087" class="InductiveConstructor">≤zero</a>
<a id="4460" href="SystemT.Auxiliaries.html#4341" class="Function">Lt→&lt;</a> <a id="4465" class="Symbol">{</a><a id="4466" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="4470" href="SystemT.Auxiliaries.html#4470" class="Bound">n</a><a id="4471" class="Symbol">}</a> <a id="4473" class="Symbol">{</a><a id="4474" class="Number">0</a><a id="4475" class="Symbol">}</a>     <a id="4481" href="SystemT.Auxiliaries.html#4481" class="Bound">f</a> <a id="4483" class="Symbol">=</a> <a id="4485" href="Preliminaries.html#2438" class="Function">𝟘-elim</a> <a id="4492" class="Symbol">(</a><a id="4493" href="SystemT.Auxiliaries.html#4481" class="Bound">f</a> <a id="4495" href="Preliminaries.html#825" class="InductiveConstructor">refl</a><a id="4499" class="Symbol">)</a>
<a id="4501" href="SystemT.Auxiliaries.html#4341" class="Function">Lt→&lt;</a> <a id="4506" class="Symbol">{</a><a id="4507" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="4511" href="SystemT.Auxiliaries.html#4511" class="Bound">n</a><a id="4512" class="Symbol">}</a> <a id="4514" class="Symbol">{</a><a id="4515" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="4519" href="SystemT.Auxiliaries.html#4519" class="Bound">m</a><a id="4520" class="Symbol">}</a> <a id="4522" href="SystemT.Auxiliaries.html#4522" class="Bound">f</a> <a id="4524" class="Symbol">=</a> <a id="4526" href="Preliminaries.html#3112" class="InductiveConstructor">≤suc</a> <a id="4531" class="Symbol">(</a><a id="4532" href="SystemT.Auxiliaries.html#4341" class="Function">Lt→&lt;</a> <a id="4537" href="SystemT.Auxiliaries.html#4522" class="Bound">f</a><a id="4538" class="Symbol">)</a>

<a id="≤→Lt"></a><a id="4541" href="SystemT.Auxiliaries.html#4541" class="Function">≤→Lt</a> <a id="4546" class="Symbol">:</a> <a id="4548" class="Symbol">{</a><a id="4549" href="SystemT.Auxiliaries.html#4549" class="Bound">n</a> <a id="4551" href="SystemT.Auxiliaries.html#4551" class="Bound">m</a> <a id="4553" class="Symbol">:</a> <a id="4555" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="4556" class="Symbol">}</a> <a id="4558" class="Symbol">→</a> <a id="4560" href="SystemT.Auxiliaries.html#4551" class="Bound">m</a> <a id="4562" href="Preliminaries.html#3062" class="Datatype Operator">≤</a> <a id="4564" href="SystemT.Auxiliaries.html#4549" class="Bound">n</a> <a id="4566" class="Symbol">→</a> <a id="4568" href="SystemT.Auxiliaries.html#4194" class="Function">lt</a> <a id="4571" href="SystemT.Auxiliaries.html#4549" class="Bound">n</a> <a id="4573" href="SystemT.Auxiliaries.html#4551" class="Bound">m</a> <a id="4575" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="4577" class="Number">0</a>
<a id="4579" href="SystemT.Auxiliaries.html#4541" class="Function">≤→Lt</a> <a id="4584" class="Symbol">{</a><a id="4585" class="Number">0</a><a id="4586" class="Symbol">}</a>     <a id="4592" class="Symbol">{</a><a id="4593" class="Number">0</a><a id="4594" class="Symbol">}</a>      <a id="4601" href="Preliminaries.html#3087" class="InductiveConstructor">≤zero</a>   <a id="4609" class="Symbol">=</a> <a id="4611" href="Preliminaries.html#825" class="InductiveConstructor">refl</a>
<a id="4616" href="SystemT.Auxiliaries.html#4541" class="Function">≤→Lt</a> <a id="4621" class="Symbol">{</a><a id="4622" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="4626" href="SystemT.Auxiliaries.html#4626" class="Bound">n</a><a id="4627" class="Symbol">}</a> <a id="4629" class="Symbol">{</a><a id="4630" class="Number">0</a><a id="4631" class="Symbol">}</a>      <a id="4638" href="Preliminaries.html#3087" class="InductiveConstructor">≤zero</a>   <a id="4646" class="Symbol">=</a> <a id="4648" href="Preliminaries.html#825" class="InductiveConstructor">refl</a>
<a id="4653" href="SystemT.Auxiliaries.html#4541" class="Function">≤→Lt</a> <a id="4658" class="Symbol">{</a><a id="4659" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="4663" href="SystemT.Auxiliaries.html#4663" class="Bound">n</a><a id="4664" class="Symbol">}</a> <a id="4666" class="Symbol">{</a><a id="4667" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="4671" href="SystemT.Auxiliaries.html#4671" class="Bound">m</a><a id="4672" class="Symbol">}</a> <a id="4674" class="Symbol">(</a><a id="4675" href="Preliminaries.html#3112" class="InductiveConstructor">≤suc</a> <a id="4680" href="SystemT.Auxiliaries.html#4680" class="Bound">r</a><a id="4681" class="Symbol">)</a> <a id="4683" class="Symbol">=</a> <a id="4685" href="SystemT.Auxiliaries.html#4541" class="Function">≤→Lt</a> <a id="4690" href="SystemT.Auxiliaries.html#4680" class="Bound">r</a>

<a id="Lt→≤"></a><a id="4693" href="SystemT.Auxiliaries.html#4693" class="Function">Lt→≤</a> <a id="4698" class="Symbol">:</a> <a id="4700" class="Symbol">{</a><a id="4701" href="SystemT.Auxiliaries.html#4701" class="Bound">n</a> <a id="4703" href="SystemT.Auxiliaries.html#4703" class="Bound">m</a> <a id="4705" class="Symbol">:</a> <a id="4707" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="4708" class="Symbol">}</a> <a id="4710" class="Symbol">→</a> <a id="4712" href="SystemT.Auxiliaries.html#4194" class="Function">lt</a> <a id="4715" href="SystemT.Auxiliaries.html#4701" class="Bound">n</a> <a id="4717" href="SystemT.Auxiliaries.html#4703" class="Bound">m</a> <a id="4719" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="4721" class="Number">0</a> <a id="4723" class="Symbol">→</a> <a id="4725" href="SystemT.Auxiliaries.html#4703" class="Bound">m</a> <a id="4727" href="Preliminaries.html#3062" class="Datatype Operator">≤</a> <a id="4729" href="SystemT.Auxiliaries.html#4701" class="Bound">n</a>
<a id="4731" href="SystemT.Auxiliaries.html#4693" class="Function">Lt→≤</a> <a id="4736" class="Symbol">{</a><a id="4737" class="Number">0</a><a id="4738" class="Symbol">}</a>     <a id="4744" class="Symbol">{</a><a id="4745" class="Number">0</a><a id="4746" class="Symbol">}</a>     <a id="4752" class="Symbol">_</a> <a id="4754" class="Symbol">=</a> <a id="4756" href="Preliminaries.html#3087" class="InductiveConstructor">≤zero</a>
<a id="4762" href="SystemT.Auxiliaries.html#4693" class="Function">Lt→≤</a> <a id="4767" class="Symbol">{</a><a id="4768" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="4772" href="SystemT.Auxiliaries.html#4772" class="Bound">n</a><a id="4773" class="Symbol">}</a> <a id="4775" class="Symbol">{</a><a id="4776" class="Number">0</a><a id="4777" class="Symbol">}</a>     <a id="4783" class="Symbol">_</a> <a id="4785" class="Symbol">=</a> <a id="4787" href="Preliminaries.html#3087" class="InductiveConstructor">≤zero</a>
<a id="4793" href="SystemT.Auxiliaries.html#4693" class="Function">Lt→≤</a> <a id="4798" class="Symbol">{</a><a id="4799" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="4803" href="SystemT.Auxiliaries.html#4803" class="Bound">n</a><a id="4804" class="Symbol">}</a> <a id="4806" class="Symbol">{</a><a id="4807" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="4811" href="SystemT.Auxiliaries.html#4811" class="Bound">m</a><a id="4812" class="Symbol">}</a> <a id="4814" href="SystemT.Auxiliaries.html#4814" class="Bound">e</a> <a id="4816" class="Symbol">=</a> <a id="4818" href="Preliminaries.html#3112" class="InductiveConstructor">≤suc</a> <a id="4823" class="Symbol">(</a><a id="4824" href="SystemT.Auxiliaries.html#4693" class="Function">Lt→≤</a> <a id="4829" href="SystemT.Auxiliaries.html#4814" class="Bound">e</a><a id="4830" class="Symbol">)</a>

<a id="4833" class="Markup">\end{code}</a><a id="4843" class="Background">

■ If function

</a><a id="4860" class="Markup">\begin{code}</a>

<a id="If"></a><a id="4874" href="SystemT.Auxiliaries.html#4874" class="Function">If</a> <a id="4877" class="Symbol">:</a> <a id="4879" class="Symbol">{</a><a id="4880" href="SystemT.Auxiliaries.html#4880" class="Bound">Γ</a> <a id="4882" class="Symbol">:</a> <a id="4884" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="4887" class="Symbol">}</a> <a id="4889" class="Symbol">{</a><a id="4890" href="SystemT.Auxiliaries.html#4890" class="Bound">τ</a> <a id="4892" class="Symbol">:</a> <a id="4894" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="4896" class="Symbol">}</a>
   <a id="4901" class="Symbol">→</a> <a id="4903" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="4905" href="SystemT.Auxiliaries.html#4880" class="Bound">Γ</a> <a id="4907" class="Symbol">(</a><a id="4908" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="4910" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="4912" href="SystemT.Auxiliaries.html#4890" class="Bound">τ</a> <a id="4914" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="4916" href="SystemT.Auxiliaries.html#4890" class="Bound">τ</a> <a id="4918" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="4920" href="SystemT.Auxiliaries.html#4890" class="Bound">τ</a><a id="4921" class="Symbol">)</a>
<a id="4923" href="SystemT.Auxiliaries.html#4874" class="Function">If</a> <a id="4926" class="Symbol">=</a> <a id="4928" href="SystemT.Base.html#954" class="InductiveConstructor">Rec</a> <a id="4932" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="4934" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="4938" class="Symbol">(</a><a id="4939" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="4943" href="SystemT.Base.html#1898" class="Function">ν₀</a><a id="4945" class="Symbol">)</a> <a id="4947" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="4949" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="4953" class="Symbol">(</a><a id="4954" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="4958" class="Symbol">(</a><a id="4959" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="4963" class="Symbol">(</a><a id="4964" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="4968" href="SystemT.Base.html#1951" class="Function">ν₁</a><a id="4970" class="Symbol">)))</a>

<a id="If-spec₀"></a><a id="4975" href="SystemT.Auxiliaries.html#4975" class="Function">If-spec₀</a> <a id="4984" class="Symbol">:</a> <a id="4986" class="Symbol">{</a><a id="4987" href="SystemT.Auxiliaries.html#4987" class="Bound">τ</a> <a id="4989" class="Symbol">:</a> <a id="4991" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="4993" class="Symbol">}</a> <a id="4995" class="Symbol">{</a><a id="4996" href="SystemT.Auxiliaries.html#4996" class="Bound">a</a> <a id="4998" href="SystemT.Auxiliaries.html#4998" class="Bound">b</a> <a id="5000" class="Symbol">:</a> <a id="5002" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="5004" href="SystemT.Auxiliaries.html#4987" class="Bound">τ</a> <a id="5006" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a><a id="5008" class="Symbol">}</a> <a id="5010" class="Symbol">{</a><a id="5011" href="SystemT.Auxiliaries.html#5011" class="Bound">n</a> <a id="5013" class="Symbol">:</a> <a id="5015" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="5016" class="Symbol">}</a>
        <a id="5026" class="Symbol">→</a> <a id="5028" href="SystemT.Auxiliaries.html#5011" class="Bound">n</a> <a id="5030" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="5032" class="Number">0</a>
        <a id="5042" class="Symbol">→</a> <a id="5044" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="5046" href="SystemT.Auxiliaries.html#4874" class="Function">If</a> <a id="5049" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="5051" href="SystemT.Auxiliaries.html#5011" class="Bound">n</a> <a id="5053" href="SystemT.Auxiliaries.html#4996" class="Bound">a</a> <a id="5055" href="SystemT.Auxiliaries.html#4998" class="Bound">b</a> <a id="5057" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="5059" href="SystemT.Auxiliaries.html#4998" class="Bound">b</a>
<a id="5061" href="SystemT.Auxiliaries.html#4975" class="Function">If-spec₀</a> <a id="5070" href="Preliminaries.html#825" class="InductiveConstructor">refl</a> <a id="5075" class="Symbol">=</a> <a id="5077" href="Preliminaries.html#825" class="InductiveConstructor">refl</a>

<a id="If-spec₁"></a><a id="5083" href="SystemT.Auxiliaries.html#5083" class="Function">If-spec₁</a> <a id="5092" class="Symbol">:</a> <a id="5094" class="Symbol">{</a><a id="5095" href="SystemT.Auxiliaries.html#5095" class="Bound">τ</a> <a id="5097" class="Symbol">:</a> <a id="5099" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="5101" class="Symbol">}</a> <a id="5103" class="Symbol">{</a><a id="5104" href="SystemT.Auxiliaries.html#5104" class="Bound">a</a> <a id="5106" href="SystemT.Auxiliaries.html#5106" class="Bound">b</a> <a id="5108" class="Symbol">:</a> <a id="5110" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="5112" href="SystemT.Auxiliaries.html#5095" class="Bound">τ</a> <a id="5114" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a><a id="5116" class="Symbol">}</a> <a id="5118" class="Symbol">{</a><a id="5119" href="SystemT.Auxiliaries.html#5119" class="Bound">n</a> <a id="5121" class="Symbol">:</a> <a id="5123" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="5124" class="Symbol">}</a>
        <a id="5134" class="Symbol">→</a> <a id="5136" href="Preliminaries.html#2476" class="Function">¬</a> <a id="5138" class="Symbol">(</a><a id="5139" href="SystemT.Auxiliaries.html#5119" class="Bound">n</a> <a id="5141" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="5143" class="Number">0</a><a id="5144" class="Symbol">)</a>
        <a id="5154" class="Symbol">→</a> <a id="5156" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="5158" href="SystemT.Auxiliaries.html#4874" class="Function">If</a> <a id="5161" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="5163" href="SystemT.Auxiliaries.html#5119" class="Bound">n</a> <a id="5165" href="SystemT.Auxiliaries.html#5104" class="Bound">a</a> <a id="5167" href="SystemT.Auxiliaries.html#5106" class="Bound">b</a> <a id="5169" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="5171" href="SystemT.Auxiliaries.html#5104" class="Bound">a</a>
<a id="5173" href="SystemT.Auxiliaries.html#5083" class="Function">If-spec₁</a> <a id="5182" class="Symbol">{_}</a> <a id="5186" class="Symbol">{</a><a id="5187" href="SystemT.Auxiliaries.html#5187" class="Bound">a</a><a id="5188" class="Symbol">}</a> <a id="5190" class="Symbol">{</a><a id="5191" href="SystemT.Auxiliaries.html#5191" class="Bound">b</a><a id="5192" class="Symbol">}</a> <a id="5194" class="Symbol">{</a><a id="5195" href="SystemT.Auxiliaries.html#5195" class="Bound">n</a><a id="5196" class="Symbol">}</a> <a id="5198" href="SystemT.Auxiliaries.html#5198" class="Bound">n≢0</a> <a id="5202" class="Symbol">=</a> <a id="5204" href="SystemT.Auxiliaries.html#5360" class="Function">goal</a>
 <a id="5210" class="Keyword">where</a>
  <a id="5218" href="SystemT.Auxiliaries.html#5218" class="Function">m</a> <a id="5220" class="Symbol">:</a> <a id="5222" href="Preliminaries.html#2603" class="Datatype">ℕ</a>
  <a id="5226" href="SystemT.Auxiliaries.html#5218" class="Function">m</a> <a id="5228" class="Symbol">=</a> <a id="5230" href="Preliminaries.html#2060" class="Field">pr₁</a> <a id="5234" class="Symbol">(</a><a id="5235" href="Preliminaries.html#2893" class="Function">not-zero-is-suc</a> <a id="5251" href="SystemT.Auxiliaries.html#5198" class="Bound">n≢0</a><a id="5254" class="Symbol">)</a>
  <a id="5258" href="SystemT.Auxiliaries.html#5258" class="Function">m+1≡n</a> <a id="5264" class="Symbol">:</a> <a id="5266" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="5270" href="SystemT.Auxiliaries.html#5218" class="Function">m</a> <a id="5272" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="5274" href="SystemT.Auxiliaries.html#5195" class="Bound">n</a>
  <a id="5278" href="SystemT.Auxiliaries.html#5258" class="Function">m+1≡n</a> <a id="5284" class="Symbol">=</a> <a id="5286" href="Preliminaries.html#2070" class="Field">pr₂</a> <a id="5290" class="Symbol">(</a><a id="5291" href="Preliminaries.html#2893" class="Function">not-zero-is-suc</a> <a id="5307" href="SystemT.Auxiliaries.html#5198" class="Bound">n≢0</a><a id="5310" class="Symbol">)</a>
  <a id="5314" href="SystemT.Auxiliaries.html#5314" class="Function">fact</a> <a id="5319" class="Symbol">:</a> <a id="5321" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="5323" href="SystemT.Auxiliaries.html#4874" class="Function">If</a> <a id="5326" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="5328" class="Symbol">(</a><a id="5329" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="5333" href="SystemT.Auxiliaries.html#5218" class="Function">m</a><a id="5334" class="Symbol">)</a> <a id="5336" href="SystemT.Auxiliaries.html#5187" class="Bound">a</a> <a id="5338" href="SystemT.Auxiliaries.html#5191" class="Bound">b</a> <a id="5340" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="5342" href="SystemT.Auxiliaries.html#5187" class="Bound">a</a>
  <a id="5346" href="SystemT.Auxiliaries.html#5314" class="Function">fact</a> <a id="5351" class="Symbol">=</a> <a id="5353" href="Preliminaries.html#825" class="InductiveConstructor">refl</a>
  <a id="5360" href="SystemT.Auxiliaries.html#5360" class="Function">goal</a> <a id="5365" class="Symbol">:</a> <a id="5367" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="5369" href="SystemT.Auxiliaries.html#4874" class="Function">If</a> <a id="5372" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="5374" href="SystemT.Auxiliaries.html#5195" class="Bound">n</a> <a id="5376" href="SystemT.Auxiliaries.html#5187" class="Bound">a</a> <a id="5378" href="SystemT.Auxiliaries.html#5191" class="Bound">b</a> <a id="5380" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="5382" href="SystemT.Auxiliaries.html#5187" class="Bound">a</a>
  <a id="5386" href="SystemT.Auxiliaries.html#5360" class="Function">goal</a> <a id="5391" class="Symbol">=</a> <a id="5393" href="Preliminaries.html#1247" class="Function">transport</a> <a id="5403" class="Symbol">(λ</a> <a id="5406" href="SystemT.Auxiliaries.html#5406" class="Bound">x</a> <a id="5408" class="Symbol">→</a> <a id="5410" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="5412" href="SystemT.Auxiliaries.html#4874" class="Function">If</a> <a id="5415" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="5417" href="SystemT.Auxiliaries.html#5406" class="Bound">x</a> <a id="5419" href="SystemT.Auxiliaries.html#5187" class="Bound">a</a> <a id="5421" href="SystemT.Auxiliaries.html#5191" class="Bound">b</a> <a id="5423" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="5425" href="SystemT.Auxiliaries.html#5187" class="Bound">a</a><a id="5426" class="Symbol">)</a> <a id="5428" href="SystemT.Auxiliaries.html#5258" class="Function">m+1≡n</a> <a id="5434" href="SystemT.Auxiliaries.html#5314" class="Function">fact</a>

<a id="5440" class="Markup">\end{code}</a><a id="5450" class="Background">

■ Addition and subtraction

</a><a id="5480" class="Markup">\begin{code}</a>

<a id="Num"></a><a id="5494" href="SystemT.Auxiliaries.html#5494" class="Function">Num</a> <a id="5498" class="Symbol">:</a> <a id="5500" href="Preliminaries.html#2603" class="Datatype">ℕ</a> <a id="5502" class="Symbol">→</a> <a id="5504" class="Symbol">{</a><a id="5505" href="SystemT.Auxiliaries.html#5505" class="Bound">Γ</a> <a id="5507" class="Symbol">:</a> <a id="5509" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="5512" class="Symbol">}</a> <a id="5514" class="Symbol">→</a> <a id="5516" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="5518" href="SystemT.Auxiliaries.html#5505" class="Bound">Γ</a> <a id="5520" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a>
<a id="5522" href="SystemT.Auxiliaries.html#5494" class="Function">Num</a>  <a id="5527" class="Number">0</a>      <a id="5534" class="Symbol">=</a> <a id="5536" href="SystemT.Base.html#920" class="InductiveConstructor">Zero</a>
<a id="5541" href="SystemT.Auxiliaries.html#5494" class="Function">Num</a> <a id="5545" class="Symbol">(</a><a id="5546" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="5550" href="SystemT.Auxiliaries.html#5550" class="Bound">n</a><a id="5551" class="Symbol">)</a> <a id="5553" class="Symbol">=</a> <a id="5555" href="SystemT.Base.html#934" class="InductiveConstructor">Suc</a> <a id="5559" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="5561" href="SystemT.Auxiliaries.html#5494" class="Function">Num</a> <a id="5565" href="SystemT.Auxiliaries.html#5550" class="Bound">n</a>

<a id="Plus"></a><a id="5568" href="SystemT.Auxiliaries.html#5568" class="Function">Plus</a> <a id="Minus"></a><a id="5573" href="SystemT.Auxiliaries.html#5573" class="Function">Minus</a> <a id="5579" class="Symbol">:</a> <a id="5581" class="Symbol">{</a><a id="5582" href="SystemT.Auxiliaries.html#5582" class="Bound">Γ</a> <a id="5584" class="Symbol">:</a> <a id="5586" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="5589" class="Symbol">}</a> <a id="5591" class="Symbol">→</a> <a id="5593" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="5595" href="SystemT.Auxiliaries.html#5582" class="Bound">Γ</a> <a id="5597" class="Symbol">(</a><a id="5598" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="5600" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="5602" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="5604" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="5606" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="5607" class="Symbol">)</a>
<a id="5609" href="SystemT.Auxiliaries.html#5568" class="Function">Plus</a>  <a id="5615" class="Symbol">=</a> <a id="5617" href="SystemT.Base.html#954" class="InductiveConstructor">Rec</a> <a id="5621" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="5623" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="5627" href="SystemT.Base.html#1898" class="Function">ν₀</a>   <a id="5632" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="5634" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="5638" class="Symbol">(</a><a id="5639" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="5643" class="Symbol">(</a><a id="5644" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="5648" class="Symbol">(</a><a id="5649" href="SystemT.Base.html#934" class="InductiveConstructor">Suc</a> <a id="5653" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="5655" class="Symbol">(</a><a id="5656" href="SystemT.Base.html#1951" class="Function">ν₁</a> <a id="5659" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="5661" href="SystemT.Base.html#1898" class="Function">ν₀</a><a id="5663" class="Symbol">))))</a>
<a id="5668" href="SystemT.Auxiliaries.html#5573" class="Function">Minus</a> <a id="5674" class="Symbol">=</a> <a id="5676" href="SystemT.Base.html#954" class="InductiveConstructor">Rec</a> <a id="5680" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="5682" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="5686" href="SystemT.Base.html#920" class="InductiveConstructor">Zero</a> <a id="5691" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="5693" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="5697" class="Symbol">(</a><a id="5698" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="5702" class="Symbol">(</a><a id="5703" href="SystemT.Base.html#954" class="InductiveConstructor">Rec</a> <a id="5707" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="5709" class="Symbol">(</a><a id="5710" href="SystemT.Base.html#934" class="InductiveConstructor">Suc</a> <a id="5714" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="5716" href="SystemT.Base.html#1951" class="Function">ν₁</a><a id="5718" class="Symbol">)</a> <a id="5720" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="5722" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="5726" class="Symbol">(</a><a id="5727" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="5731" class="Symbol">(</a><a id="5732" href="SystemT.Base.html#2016" class="Function">ν₂</a> <a id="5735" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="5737" href="SystemT.Base.html#1951" class="Function">ν₁</a><a id="5739" class="Symbol">))))</a>

<a id="_-_"></a><a id="5745" href="SystemT.Auxiliaries.html#5745" class="Function Operator">_-_</a> <a id="5749" class="Symbol">:</a> <a id="5751" href="Preliminaries.html#2603" class="Datatype">ℕ</a> <a id="5753" class="Symbol">→</a> <a id="5755" href="Preliminaries.html#2603" class="Datatype">ℕ</a> <a id="5757" class="Symbol">→</a> <a id="5759" href="Preliminaries.html#2603" class="Datatype">ℕ</a>
<a id="5761" href="SystemT.Auxiliaries.html#5745" class="Function Operator">_-_</a> <a id="5765" class="Symbol">=</a> <a id="5767" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="5769" href="SystemT.Auxiliaries.html#5573" class="Function">Minus</a> <a id="5775" href="SystemT.Base.html#1723" class="Function Operator">⟧</a>

<a id="Lm[n+1-n≡1]"></a><a id="5778" href="SystemT.Auxiliaries.html#5778" class="Function">Lm[n+1-n≡1]</a> <a id="5790" class="Symbol">:</a> <a id="5792" class="Symbol">(</a><a id="5793" href="SystemT.Auxiliaries.html#5793" class="Bound">n</a> <a id="5795" class="Symbol">:</a> <a id="5797" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="5798" class="Symbol">)</a> <a id="5800" class="Symbol">→</a> <a id="5802" class="InductiveConstructor">suc</a> <a id="5806" href="SystemT.Auxiliaries.html#5793" class="Bound">n</a> <a id="5808" href="SystemT.Auxiliaries.html#5745" class="Function Operator">-</a> <a id="5810" href="SystemT.Auxiliaries.html#5793" class="Bound">n</a> <a id="5812" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="5814" class="Number">1</a>
<a id="5816" href="SystemT.Auxiliaries.html#5778" class="Function">Lm[n+1-n≡1]</a>  <a id="5829" class="Number">0</a>      <a id="5836" class="Symbol">=</a> <a id="5838" href="Preliminaries.html#825" class="InductiveConstructor">refl</a>
<a id="5843" href="SystemT.Auxiliaries.html#5778" class="Function">Lm[n+1-n≡1]</a> <a id="5855" class="Symbol">(</a><a id="5856" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="5860" href="SystemT.Auxiliaries.html#5860" class="Bound">n</a><a id="5861" class="Symbol">)</a> <a id="5863" class="Symbol">=</a> <a id="5865" href="SystemT.Auxiliaries.html#5778" class="Function">Lm[n+1-n≡1]</a> <a id="5877" href="SystemT.Auxiliaries.html#5860" class="Bound">n</a>

<a id="Lm[n&lt;m→k+1=m-n]"></a><a id="5880" href="SystemT.Auxiliaries.html#5880" class="Function">Lm[n&lt;m→k+1=m-n]</a> <a id="5896" class="Symbol">:</a> <a id="5898" class="Symbol">{</a><a id="5899" href="SystemT.Auxiliaries.html#5899" class="Bound">n</a> <a id="5901" href="SystemT.Auxiliaries.html#5901" class="Bound">m</a> <a id="5903" class="Symbol">:</a> <a id="5905" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="5906" class="Symbol">}</a> <a id="5908" class="Symbol">→</a> <a id="5910" href="SystemT.Auxiliaries.html#5899" class="Bound">n</a> <a id="5912" href="Preliminaries.html#3155" class="Function Operator">&lt;</a> <a id="5914" href="SystemT.Auxiliaries.html#5901" class="Bound">m</a> <a id="5916" class="Symbol">→</a> <a id="5918" href="Preliminaries.html#1975" class="Record">Σ</a> <a id="5920" class="Symbol">\</a><a id="5921" href="SystemT.Auxiliaries.html#5921" class="Bound">k</a> <a id="5923" class="Symbol">→</a> <a id="5925" class="InductiveConstructor">suc</a> <a id="5929" href="SystemT.Auxiliaries.html#5921" class="Bound">k</a> <a id="5931" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="5933" href="SystemT.Auxiliaries.html#5901" class="Bound">m</a> <a id="5935" href="SystemT.Auxiliaries.html#5745" class="Function Operator">-</a> <a id="5937" href="SystemT.Auxiliaries.html#5899" class="Bound">n</a>
<a id="5939" href="SystemT.Auxiliaries.html#5880" class="Function">Lm[n&lt;m→k+1=m-n]</a> <a id="5955" class="Symbol">{</a><a id="5956" class="Number">0</a><a id="5957" class="Symbol">}</a>     <a id="5963" class="Symbol">{</a><a id="5964" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="5968" href="SystemT.Auxiliaries.html#5968" class="Bound">m</a><a id="5969" class="Symbol">}</a>  <a id="5972" class="Symbol">_</a>       <a id="5980" class="Symbol">=</a> <a id="5982" href="SystemT.Auxiliaries.html#5968" class="Bound">m</a> <a id="5984" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="5986" href="Preliminaries.html#825" class="InductiveConstructor">refl</a>
<a id="5991" href="SystemT.Auxiliaries.html#5880" class="Function">Lm[n&lt;m→k+1=m-n]</a> <a id="6007" class="Symbol">{</a><a id="6008" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="6012" href="SystemT.Auxiliaries.html#6012" class="Bound">n</a><a id="6013" class="Symbol">}</a> <a id="6015" class="Symbol">{</a><a id="6016" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="6020" href="SystemT.Auxiliaries.html#6020" class="Bound">m</a><a id="6021" class="Symbol">}</a> <a id="6023" class="Symbol">(</a><a id="6024" href="Preliminaries.html#3112" class="InductiveConstructor">≤suc</a> <a id="6029" href="SystemT.Auxiliaries.html#6029" class="Bound">r</a><a id="6030" class="Symbol">)</a> <a id="6032" class="Symbol">=</a> <a id="6034" href="SystemT.Auxiliaries.html#5880" class="Function">Lm[n&lt;m→k+1=m-n]</a> <a id="6050" href="SystemT.Auxiliaries.html#6029" class="Bound">r</a>

<a id="Lm[k+1=n+1-m→k=n-m]"></a><a id="6053" href="SystemT.Auxiliaries.html#6053" class="Function">Lm[k+1=n+1-m→k=n-m]</a> <a id="6073" class="Symbol">:</a> <a id="6075" class="Symbol">(</a><a id="6076" href="SystemT.Auxiliaries.html#6076" class="Bound">n</a> <a id="6078" class="Symbol">:</a> <a id="6080" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="6081" class="Symbol">)</a> <a id="6083" class="Symbol">{</a><a id="6084" href="SystemT.Auxiliaries.html#6084" class="Bound">m</a> <a id="6086" href="SystemT.Auxiliaries.html#6086" class="Bound">k</a> <a id="6088" class="Symbol">:</a> <a id="6090" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="6091" class="Symbol">}</a> <a id="6093" class="Symbol">→</a> <a id="6095" class="InductiveConstructor">suc</a> <a id="6099" href="SystemT.Auxiliaries.html#6086" class="Bound">k</a> <a id="6101" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="6103" class="InductiveConstructor">suc</a> <a id="6107" href="SystemT.Auxiliaries.html#6076" class="Bound">n</a> <a id="6109" href="SystemT.Auxiliaries.html#5745" class="Function Operator">-</a> <a id="6111" href="SystemT.Auxiliaries.html#6084" class="Bound">m</a> <a id="6113" class="Symbol">→</a> <a id="6115" href="SystemT.Auxiliaries.html#6086" class="Bound">k</a> <a id="6117" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="6119" href="SystemT.Auxiliaries.html#6076" class="Bound">n</a> <a id="6121" href="SystemT.Auxiliaries.html#5745" class="Function Operator">-</a> <a id="6123" href="SystemT.Auxiliaries.html#6084" class="Bound">m</a>
<a id="6125" href="SystemT.Auxiliaries.html#6053" class="Function">Lm[k+1=n+1-m→k=n-m]</a>  <a id="6146" class="Number">0</a>      <a id="6153" class="Symbol">{</a><a id="6154" class="Number">0</a><a id="6155" class="Symbol">}</a>     <a id="6161" href="Preliminaries.html#825" class="InductiveConstructor">refl</a> <a id="6166" class="Symbol">=</a> <a id="6168" href="Preliminaries.html#825" class="InductiveConstructor">refl</a>
<a id="6173" href="SystemT.Auxiliaries.html#6053" class="Function">Lm[k+1=n+1-m→k=n-m]</a> <a id="6193" class="Symbol">(</a><a id="6194" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="6198" href="SystemT.Auxiliaries.html#6198" class="Bound">n</a><a id="6199" class="Symbol">)</a> <a id="6201" class="Symbol">{</a><a id="6202" class="Number">0</a><a id="6203" class="Symbol">}</a>     <a id="6209" href="Preliminaries.html#825" class="InductiveConstructor">refl</a> <a id="6214" class="Symbol">=</a> <a id="6216" href="Preliminaries.html#825" class="InductiveConstructor">refl</a>
<a id="6221" href="SystemT.Auxiliaries.html#6053" class="Function">Lm[k+1=n+1-m→k=n-m]</a> <a id="6241" class="Symbol">(</a><a id="6242" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="6246" href="SystemT.Auxiliaries.html#6246" class="Bound">n</a><a id="6247" class="Symbol">)</a> <a id="6249" class="Symbol">{</a><a id="6250" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="6254" href="SystemT.Auxiliaries.html#6254" class="Bound">m</a><a id="6255" class="Symbol">}</a> <a id="6257" href="SystemT.Auxiliaries.html#6257" class="Bound">e</a>    <a id="6262" class="Symbol">=</a> <a id="6264" href="SystemT.Auxiliaries.html#6053" class="Function">Lm[k+1=n+1-m→k=n-m]</a> <a id="6284" href="SystemT.Auxiliaries.html#6246" class="Bound">n</a> <a id="6286" href="SystemT.Auxiliaries.html#6257" class="Bound">e</a>

<a id="Lm[n&lt;m→m-n≠0]"></a><a id="6289" href="SystemT.Auxiliaries.html#6289" class="Function">Lm[n&lt;m→m-n≠0]</a> <a id="6303" class="Symbol">:</a> <a id="6305" class="Symbol">(</a><a id="6306" href="SystemT.Auxiliaries.html#6306" class="Bound">n</a> <a id="6308" href="SystemT.Auxiliaries.html#6308" class="Bound">m</a> <a id="6310" class="Symbol">:</a> <a id="6312" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="6313" class="Symbol">)</a> <a id="6315" class="Symbol">→</a> <a id="6317" href="SystemT.Auxiliaries.html#6306" class="Bound">n</a> <a id="6319" href="Preliminaries.html#3155" class="Function Operator">&lt;</a> <a id="6321" href="SystemT.Auxiliaries.html#6308" class="Bound">m</a> <a id="6323" class="Symbol">→</a> <a id="6325" href="Preliminaries.html#2476" class="Function">¬</a> <a id="6327" class="Symbol">(</a><a id="6328" href="SystemT.Auxiliaries.html#6308" class="Bound">m</a> <a id="6330" href="SystemT.Auxiliaries.html#5745" class="Function Operator">-</a> <a id="6332" href="SystemT.Auxiliaries.html#6306" class="Bound">n</a> <a id="6334" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="6336" class="Number">0</a><a id="6337" class="Symbol">)</a>
<a id="6339" href="SystemT.Auxiliaries.html#6289" class="Function">Lm[n&lt;m→m-n≠0]</a>  <a id="6354" class="Number">0</a>      <a id="6361" class="Symbol">(</a><a id="6362" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="6366" href="SystemT.Auxiliaries.html#6366" class="Bound">m</a><a id="6367" class="Symbol">)</a> <a id="6369" href="SystemT.Auxiliaries.html#6369" class="Bound">r</a>        <a id="6378" class="Symbol">=</a> <a id="6380" class="Symbol">λ</a> <a id="6382" class="Symbol">()</a>
<a id="6385" href="SystemT.Auxiliaries.html#6289" class="Function">Lm[n&lt;m→m-n≠0]</a> <a id="6399" class="Symbol">(</a><a id="6400" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="6404" href="SystemT.Auxiliaries.html#6404" class="Bound">n</a><a id="6405" class="Symbol">)</a> <a id="6407" class="Symbol">(</a><a id="6408" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="6412" href="SystemT.Auxiliaries.html#6412" class="Bound">m</a><a id="6413" class="Symbol">)</a> <a id="6415" class="Symbol">(</a><a id="6416" href="Preliminaries.html#3112" class="InductiveConstructor">≤suc</a> <a id="6421" href="SystemT.Auxiliaries.html#6421" class="Bound">r</a><a id="6422" class="Symbol">)</a> <a id="6424" class="Symbol">=</a> <a id="6426" href="SystemT.Auxiliaries.html#6289" class="Function">Lm[n&lt;m→m-n≠0]</a> <a id="6440" href="SystemT.Auxiliaries.html#6404" class="Bound">n</a> <a id="6442" href="SystemT.Auxiliaries.html#6412" class="Bound">m</a> <a id="6444" href="SystemT.Auxiliaries.html#6421" class="Bound">r</a>

<a id="Lm[n≤m→n-m=0]"></a><a id="6447" href="SystemT.Auxiliaries.html#6447" class="Function">Lm[n≤m→n-m=0]</a> <a id="6461" class="Symbol">:</a> <a id="6463" class="Symbol">(</a><a id="6464" href="SystemT.Auxiliaries.html#6464" class="Bound">n</a> <a id="6466" href="SystemT.Auxiliaries.html#6466" class="Bound">m</a> <a id="6468" class="Symbol">:</a> <a id="6470" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="6471" class="Symbol">)</a> <a id="6473" class="Symbol">→</a> <a id="6475" href="SystemT.Auxiliaries.html#6464" class="Bound">n</a> <a id="6477" href="Preliminaries.html#3062" class="Datatype Operator">≤</a> <a id="6479" href="SystemT.Auxiliaries.html#6466" class="Bound">m</a> <a id="6481" class="Symbol">→</a> <a id="6483" href="SystemT.Auxiliaries.html#6464" class="Bound">n</a> <a id="6485" href="SystemT.Auxiliaries.html#5745" class="Function Operator">-</a> <a id="6487" href="SystemT.Auxiliaries.html#6466" class="Bound">m</a> <a id="6489" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="6491" class="Number">0</a>
<a id="6493" href="SystemT.Auxiliaries.html#6447" class="Function">Lm[n≤m→n-m=0]</a>  <a id="6508" class="Number">0</a>       <a id="6516" class="Number">0</a>      <a id="6523" href="SystemT.Auxiliaries.html#6523" class="Bound">r</a>        <a id="6532" class="Symbol">=</a> <a id="6534" href="Preliminaries.html#825" class="InductiveConstructor">refl</a>
<a id="6539" href="SystemT.Auxiliaries.html#6447" class="Function">Lm[n≤m→n-m=0]</a>  <a id="6554" class="Number">0</a>      <a id="6561" class="Symbol">(</a><a id="6562" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="6566" href="SystemT.Auxiliaries.html#6566" class="Bound">n</a><a id="6567" class="Symbol">)</a> <a id="6569" href="SystemT.Auxiliaries.html#6569" class="Bound">r</a>        <a id="6578" class="Symbol">=</a> <a id="6580" href="Preliminaries.html#825" class="InductiveConstructor">refl</a>
<a id="6585" href="SystemT.Auxiliaries.html#6447" class="Function">Lm[n≤m→n-m=0]</a> <a id="6599" class="Symbol">(</a><a id="6600" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="6604" href="SystemT.Auxiliaries.html#6604" class="Bound">n</a><a id="6605" class="Symbol">)</a> <a id="6607" class="Symbol">(</a><a id="6608" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="6612" href="SystemT.Auxiliaries.html#6612" class="Bound">m</a><a id="6613" class="Symbol">)</a> <a id="6615" class="Symbol">(</a><a id="6616" href="Preliminaries.html#3112" class="InductiveConstructor">≤suc</a> <a id="6621" href="SystemT.Auxiliaries.html#6621" class="Bound">r</a><a id="6622" class="Symbol">)</a> <a id="6624" class="Symbol">=</a> <a id="6626" href="SystemT.Auxiliaries.html#6447" class="Function">Lm[n≤m→n-m=0]</a> <a id="6640" href="SystemT.Auxiliaries.html#6604" class="Bound">n</a> <a id="6642" href="SystemT.Auxiliaries.html#6612" class="Bound">m</a> <a id="6644" href="SystemT.Auxiliaries.html#6621" class="Bound">r</a>

<a id="6647" class="Markup">\end{code}</a><a id="6657" class="Background">

■ Finite sequences of natural numbers

</a><a id="6698" class="Markup">\begin{code}</a>

<a id="ι*"></a><a id="6712" href="SystemT.Auxiliaries.html#6712" class="Function">ι*</a> <a id="6715" class="Symbol">:</a> <a id="6717" href="SystemT.Base.html#517" class="Datatype">Ty</a>
<a id="6720" href="SystemT.Auxiliaries.html#6712" class="Function">ι*</a> <a id="6723" class="Symbol">=</a> <a id="6725" href="SystemT.Auxiliaries.html#734" class="Function">ιᶥ</a> <a id="6728" href="SystemT.Base.html#547" class="InductiveConstructor Operator">⊠</a> <a id="6730" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a>

<a id="Len"></a><a id="6733" href="SystemT.Auxiliaries.html#6733" class="Function">Len</a> <a id="6737" class="Symbol">:</a> <a id="6739" class="Symbol">{</a><a id="6740" href="SystemT.Auxiliaries.html#6740" class="Bound">Γ</a> <a id="6742" class="Symbol">:</a> <a id="6744" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="6747" class="Symbol">}</a> <a id="6749" class="Symbol">→</a> <a id="6751" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="6753" href="SystemT.Auxiliaries.html#6740" class="Bound">Γ</a> <a id="6755" class="Symbol">(</a><a id="6756" href="SystemT.Auxiliaries.html#6712" class="Function">ι*</a> <a id="6759" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="6761" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="6762" class="Symbol">)</a>
<a id="6764" href="SystemT.Auxiliaries.html#6733" class="Function">Len</a> <a id="6768" class="Symbol">=</a> <a id="6770" href="SystemT.Base.html#1081" class="InductiveConstructor">Pr2</a>

<a id="Pad"></a><a id="6775" href="SystemT.Auxiliaries.html#6775" class="Function">Pad</a> <a id="6779" class="Symbol">:</a> <a id="6781" class="Symbol">{</a><a id="6782" href="SystemT.Auxiliaries.html#6782" class="Bound">Γ</a> <a id="6784" class="Symbol">:</a> <a id="6786" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="6789" class="Symbol">}</a> <a id="6791" class="Symbol">→</a> <a id="6793" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="6795" href="SystemT.Auxiliaries.html#6782" class="Bound">Γ</a> <a id="6797" class="Symbol">(</a><a id="6798" href="SystemT.Auxiliaries.html#6712" class="Function">ι*</a> <a id="6801" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="6803" href="SystemT.Auxiliaries.html#734" class="Function">ιᶥ</a><a id="6805" class="Symbol">)</a>
<a id="6807" href="SystemT.Auxiliaries.html#6775" class="Function">Pad</a> <a id="6811" class="Symbol">=</a> <a id="6813" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="6817" class="Symbol">(</a><a id="6818" href="SystemT.Base.html#954" class="InductiveConstructor">Rec</a> <a id="6822" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="6824" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="6828" class="Symbol">(</a><a id="6829" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="6833" href="SystemT.Base.html#920" class="InductiveConstructor">Zero</a><a id="6837" class="Symbol">)</a>
               <a id="6854" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="6856" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="6860" class="Symbol">(</a><a id="6861" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="6865" class="Symbol">(</a><a id="6866" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a>
                   <a id="6889" class="Symbol">(</a><a id="6890" href="SystemT.Base.html#954" class="InductiveConstructor">Rec</a> <a id="6894" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="6896" class="Symbol">(</a><a id="6897" href="SystemT.Base.html#1898" class="Function">ν₀</a> <a id="6900" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="6902" href="SystemT.Base.html#920" class="InductiveConstructor">Zero</a><a id="6906" class="Symbol">)</a>
                        <a id="6932" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="6934" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="6938" class="Symbol">(</a><a id="6939" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="6943" class="Symbol">(</a><a id="6944" href="SystemT.Base.html#2097" class="Function">ν₃</a> <a id="6947" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="6949" class="Symbol">(</a><a id="6950" href="SystemT.Base.html#2016" class="Function">ν₂</a> <a id="6953" href="SystemT.Auxiliaries.html#561" class="Function Operator">○</a> <a id="6955" href="SystemT.Base.html#934" class="InductiveConstructor">Suc</a><a id="6958" class="Symbol">)</a> <a id="6960" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="6962" href="SystemT.Base.html#1951" class="Function">ν₁</a><a id="6964" class="Symbol">)))))</a>
               <a id="6985" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="6987" class="Symbol">(</a><a id="6988" href="SystemT.Auxiliaries.html#6733" class="Function">Len</a> <a id="6992" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="6994" href="SystemT.Base.html#1898" class="Function">ν₀</a><a id="6996" class="Symbol">)</a> <a id="6998" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="7000" class="Symbol">(</a><a id="7001" href="SystemT.Base.html#1044" class="InductiveConstructor">Pr1</a> <a id="7005" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="7007" href="SystemT.Base.html#1898" class="Function">ν₀</a><a id="7009" class="Symbol">))</a>

<a id="Pad-correct"></a><a id="7013" href="SystemT.Auxiliaries.html#7013" class="Function">Pad-correct</a> <a id="7025" class="Symbol">:</a> <a id="7027" class="Symbol">{</a><a id="7028" href="SystemT.Auxiliaries.html#7028" class="Bound">Γ</a> <a id="7030" class="Symbol">:</a> <a id="7032" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="7035" class="Symbol">}</a> <a id="7037" class="Symbol">(</a><a id="7038" href="SystemT.Auxiliaries.html#7038" class="Bound">γ</a> <a id="7040" class="Symbol">:</a> <a id="7042" href="SystemT.Base.html#1280" class="Function Operator">⟦</a> <a id="7044" href="SystemT.Auxiliaries.html#7028" class="Bound">Γ</a> <a id="7046" href="SystemT.Base.html#1280" class="Function Operator">⟧ˣ</a><a id="7048" class="Symbol">)</a> <a id="7050" class="Symbol">(</a><a id="7051" href="SystemT.Auxiliaries.html#7051" class="Bound">s</a> <a id="7053" class="Symbol">:</a> <a id="7055" href="Preliminaries.html#5654" class="Function">ℕ*</a><a id="7057" class="Symbol">)</a>
            <a id="7071" class="Symbol">→</a> <a id="7073" href="SystemT.Base.html#1464" class="Function Operator">⟦</a> <a id="7075" href="SystemT.Auxiliaries.html#6775" class="Function">Pad</a> <a id="7079" href="SystemT.Base.html#1464" class="Function Operator">⟧ᵐ</a> <a id="7082" href="SystemT.Auxiliaries.html#7038" class="Bound">γ</a> <a id="7084" href="SystemT.Auxiliaries.html#7051" class="Bound">s</a> <a id="7086" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="7088" href="SystemT.Auxiliaries.html#7051" class="Bound">s</a> <a id="7090" href="Preliminaries.html#6644" class="Function Operator">^</a>
<a id="7092" href="SystemT.Auxiliaries.html#7013" class="Function">Pad-correct</a> <a id="7104" href="SystemT.Auxiliaries.html#7104" class="Bound">γ</a> <a id="7106" href="SystemT.Auxiliaries.html#7106" class="Bound">s</a> <a id="7108" class="Symbol">=</a> <a id="7110" href="Preliminaries.html#825" class="InductiveConstructor">refl</a>

<a id="^_^"></a><a id="7116" href="SystemT.Auxiliaries.html#7116" class="Function Operator">^_^</a> <a id="7120" class="Symbol">:</a> <a id="7122" class="Symbol">{</a><a id="7123" href="SystemT.Auxiliaries.html#7123" class="Bound">Γ</a> <a id="7125" class="Symbol">:</a> <a id="7127" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="7130" class="Symbol">}</a> <a id="7132" class="Symbol">→</a> <a id="7134" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="7136" href="SystemT.Auxiliaries.html#7123" class="Bound">Γ</a> <a id="7138" href="SystemT.Auxiliaries.html#6712" class="Function">ι*</a> <a id="7141" class="Symbol">→</a> <a id="7143" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="7145" href="SystemT.Auxiliaries.html#7123" class="Bound">Γ</a> <a id="7147" href="SystemT.Auxiliaries.html#734" class="Function">ιᶥ</a>
<a id="7150" href="SystemT.Auxiliaries.html#7116" class="Function Operator">^</a> <a id="7152" href="SystemT.Auxiliaries.html#7152" class="Bound">t</a> <a id="7154" href="SystemT.Auxiliaries.html#7116" class="Function Operator">^</a> <a id="7156" class="Symbol">=</a> <a id="7158" href="SystemT.Auxiliaries.html#6775" class="Function">Pad</a> <a id="7162" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="7164" href="SystemT.Auxiliaries.html#7152" class="Bound">t</a>

<a id="Append"></a><a id="7167" href="SystemT.Auxiliaries.html#7167" class="Function">Append</a> <a id="7174" class="Symbol">:</a> <a id="7176" class="Symbol">{</a><a id="7177" href="SystemT.Auxiliaries.html#7177" class="Bound">Γ</a> <a id="7179" class="Symbol">:</a> <a id="7181" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="7184" class="Symbol">}</a> <a id="7186" class="Symbol">→</a> <a id="7188" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="7190" href="SystemT.Auxiliaries.html#7177" class="Bound">Γ</a> <a id="7192" class="Symbol">(</a><a id="7193" href="SystemT.Auxiliaries.html#6712" class="Function">ι*</a> <a id="7196" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="7198" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="7200" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="7202" href="SystemT.Auxiliaries.html#6712" class="Function">ι*</a><a id="7204" class="Symbol">)</a>
<a id="7206" href="SystemT.Auxiliaries.html#7167" class="Function">Append</a> <a id="7213" class="Symbol">=</a> <a id="7215" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="7219" class="Symbol">(</a><a id="7220" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="7224" class="Symbol">(</a><a id="7225" href="SystemT.Base.html#954" class="InductiveConstructor">Rec</a> <a id="7229" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="7231" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="7235" class="Symbol">(</a><a id="7236" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="7240" class="Symbol">(</a><a id="7241" href="SystemT.Base.html#1003" class="InductiveConstructor">Pair</a> <a id="7246" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="7248" class="Symbol">(</a><a id="7249" href="SystemT.Base.html#954" class="InductiveConstructor">Rec</a> <a id="7253" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="7255" href="SystemT.Base.html#1898" class="Function">ν₀</a> <a id="7258" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="7260" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="7264" class="Symbol">(</a><a id="7265" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="7269" href="SystemT.Base.html#2192" class="Function">ν₄</a><a id="7271" class="Symbol">))</a> <a id="7274" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="7276" class="Symbol">(</a><a id="7277" href="SystemT.Base.html#934" class="InductiveConstructor">Suc</a> <a id="7281" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="7283" href="SystemT.Base.html#920" class="InductiveConstructor">Zero</a><a id="7287" class="Symbol">)))</a>
                       <a id="7314" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="7316" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="7320" class="Symbol">(</a><a id="7321" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="7325" class="Symbol">(</a><a id="7326" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="7330" class="Symbol">(</a><a id="7331" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a>
                           <a id="7362" class="Symbol">(</a><a id="7363" href="SystemT.Base.html#1003" class="InductiveConstructor">Pair</a> <a id="7368" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="7370" class="Symbol">(</a><a id="7371" href="SystemT.Base.html#954" class="InductiveConstructor">Rec</a> <a id="7375" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="7377" class="Symbol">(</a><a id="7378" href="SystemT.Base.html#1951" class="Function">ν₁</a> <a id="7381" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="7383" href="SystemT.Base.html#920" class="InductiveConstructor">Zero</a><a id="7387" class="Symbol">)</a>
                                        <a id="7429" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="7431" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="7435" class="Symbol">(</a><a id="7436" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="7440" class="Symbol">(</a><a id="7441" href="SystemT.Base.html#1044" class="InductiveConstructor">Pr1</a> <a id="7445" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="7447" class="Symbol">(</a><a id="7448" href="SystemT.Base.html#2192" class="Function">ν₄</a> <a id="7451" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="7453" class="Symbol">(</a><a id="7454" href="SystemT.Base.html#2097" class="Function">ν₃</a> <a id="7457" href="SystemT.Auxiliaries.html#561" class="Function Operator">○</a> <a id="7459" href="SystemT.Base.html#934" class="InductiveConstructor">Suc</a><a id="7462" class="Symbol">)</a> <a id="7464" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="7466" href="SystemT.Base.html#2016" class="Function">ν₂</a><a id="7468" class="Symbol">)</a> <a id="7470" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="7472" href="SystemT.Base.html#1951" class="Function">ν₁</a><a id="7474" class="Symbol">)))</a>
                                 <a id="7511" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="7513" class="Symbol">(</a><a id="7514" href="SystemT.Base.html#934" class="InductiveConstructor">Suc</a> <a id="7518" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="7520" class="Symbol">(</a><a id="7521" href="SystemT.Base.html#934" class="InductiveConstructor">Suc</a> <a id="7525" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="7527" href="SystemT.Base.html#2097" class="Function">ν₃</a><a id="7529" class="Symbol">))))))</a>
                       <a id="7559" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="7561" class="Symbol">(</a><a id="7562" href="SystemT.Auxiliaries.html#6733" class="Function">Len</a> <a id="7566" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a>  <a id="7569" href="SystemT.Base.html#1951" class="Function">ν₁</a><a id="7571" class="Symbol">)</a> <a id="7573" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="7575" class="Symbol">(</a><a id="7576" href="SystemT.Base.html#1044" class="InductiveConstructor">Pr1</a> <a id="7580" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="7582" href="SystemT.Base.html#1951" class="Function">ν₁</a><a id="7584" class="Symbol">)</a> <a id="7586" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="7588" href="SystemT.Base.html#1898" class="Function">ν₀</a><a id="7590" class="Symbol">))</a>

<a id="Append-correct"></a><a id="7594" href="SystemT.Auxiliaries.html#7594" class="Function">Append-correct</a> <a id="7609" class="Symbol">:</a> <a id="7611" class="Symbol">{</a><a id="7612" href="SystemT.Auxiliaries.html#7612" class="Bound">Γ</a> <a id="7614" class="Symbol">:</a> <a id="7616" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="7619" class="Symbol">}</a> <a id="7621" class="Symbol">(</a><a id="7622" href="SystemT.Auxiliaries.html#7622" class="Bound">γ</a> <a id="7624" class="Symbol">:</a> <a id="7626" href="SystemT.Base.html#1280" class="Function Operator">⟦</a> <a id="7628" href="SystemT.Auxiliaries.html#7612" class="Bound">Γ</a> <a id="7630" href="SystemT.Base.html#1280" class="Function Operator">⟧ˣ</a><a id="7632" class="Symbol">)</a> <a id="7634" class="Symbol">(</a><a id="7635" href="SystemT.Auxiliaries.html#7635" class="Bound">s</a> <a id="7637" class="Symbol">:</a> <a id="7639" href="Preliminaries.html#5654" class="Function">ℕ*</a><a id="7641" class="Symbol">)</a> <a id="7643" class="Symbol">(</a><a id="7644" href="SystemT.Auxiliaries.html#7644" class="Bound">n</a> <a id="7646" class="Symbol">:</a> <a id="7648" href="Preliminaries.html#2603" class="Datatype">ℕ</a><a id="7649" class="Symbol">)</a>
               <a id="7666" class="Symbol">→</a> <a id="7668" href="SystemT.Base.html#1464" class="Function Operator">⟦</a> <a id="7670" href="SystemT.Auxiliaries.html#7167" class="Function">Append</a> <a id="7677" href="SystemT.Base.html#1464" class="Function Operator">⟧ᵐ</a> <a id="7680" href="SystemT.Auxiliaries.html#7622" class="Bound">γ</a> <a id="7682" href="SystemT.Auxiliaries.html#7635" class="Bound">s</a> <a id="7684" href="SystemT.Auxiliaries.html#7644" class="Bound">n</a> <a id="7686" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="7688" href="SystemT.Auxiliaries.html#7635" class="Bound">s</a> <a id="7690" href="Preliminaries.html#5725" class="Function Operator">✦</a> <a id="7692" href="SystemT.Auxiliaries.html#7644" class="Bound">n</a>
<a id="7694" href="SystemT.Auxiliaries.html#7594" class="Function">Append-correct</a> <a id="7709" href="SystemT.Auxiliaries.html#7709" class="Bound">γ</a> <a id="7711" href="SystemT.Auxiliaries.html#7711" class="Bound">s</a> <a id="7713" href="SystemT.Auxiliaries.html#7713" class="Bound">n</a> <a id="7715" class="Symbol">=</a> <a id="7717" href="Preliminaries.html#825" class="InductiveConstructor">refl</a>

<a id="_★_"></a><a id="7723" href="SystemT.Auxiliaries.html#7723" class="Function Operator">_★_</a> <a id="7727" class="Symbol">:</a> <a id="7729" class="Symbol">{</a><a id="7730" href="SystemT.Auxiliaries.html#7730" class="Bound">Γ</a> <a id="7732" class="Symbol">:</a> <a id="7734" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="7737" class="Symbol">}</a> <a id="7739" class="Symbol">→</a> <a id="7741" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="7743" href="SystemT.Auxiliaries.html#7730" class="Bound">Γ</a> <a id="7745" href="SystemT.Auxiliaries.html#6712" class="Function">ι*</a> <a id="7748" class="Symbol">→</a> <a id="7750" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="7752" href="SystemT.Auxiliaries.html#7730" class="Bound">Γ</a> <a id="7754" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="7756" class="Symbol">→</a> <a id="7758" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="7760" href="SystemT.Auxiliaries.html#7730" class="Bound">Γ</a> <a id="7762" href="SystemT.Auxiliaries.html#6712" class="Function">ι*</a>
<a id="7765" href="SystemT.Auxiliaries.html#7765" class="Bound">t</a> <a id="7767" href="SystemT.Auxiliaries.html#7723" class="Function Operator">★</a> <a id="7769" href="SystemT.Auxiliaries.html#7769" class="Bound">u</a> <a id="7771" class="Symbol">=</a> <a id="7773" href="SystemT.Auxiliaries.html#7167" class="Function">Append</a> <a id="7780" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="7782" href="SystemT.Auxiliaries.html#7765" class="Bound">t</a> <a id="7784" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="7786" href="SystemT.Auxiliaries.html#7769" class="Bound">u</a>

<a id="Overwrite"></a><a id="7789" href="SystemT.Auxiliaries.html#7789" class="Function">Overwrite</a> <a id="7799" class="Symbol">:</a> <a id="7801" class="Symbol">{</a><a id="7802" href="SystemT.Auxiliaries.html#7802" class="Bound">Γ</a> <a id="7804" class="Symbol">:</a> <a id="7806" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="7809" class="Symbol">}</a> <a id="7811" class="Symbol">→</a> <a id="7813" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="7815" href="SystemT.Auxiliaries.html#7802" class="Bound">Γ</a> <a id="7817" class="Symbol">(</a><a id="7818" href="SystemT.Auxiliaries.html#6712" class="Function">ι*</a> <a id="7821" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="7823" href="SystemT.Auxiliaries.html#734" class="Function">ιᶥ</a> <a id="7826" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="7828" href="SystemT.Auxiliaries.html#734" class="Function">ιᶥ</a><a id="7830" class="Symbol">)</a>
<a id="7832" href="SystemT.Auxiliaries.html#7789" class="Function">Overwrite</a> <a id="7842" class="Symbol">=</a> <a id="7844" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="7848" class="Symbol">(</a><a id="7849" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a>
  <a id="7855" class="Symbol">(</a><a id="7856" href="SystemT.Base.html#954" class="InductiveConstructor">Rec</a> <a id="7860" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="7862" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="7866" class="Symbol">(</a><a id="7867" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="7871" href="SystemT.Base.html#1898" class="Function">ν₀</a><a id="7873" class="Symbol">)</a>
       <a id="7882" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="7884" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="7888" class="Symbol">(</a><a id="7889" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="7893" class="Symbol">(</a><a id="7894" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="7898" class="Symbol">(</a><a id="7899" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a>
           <a id="7914" class="Symbol">(</a><a id="7915" href="SystemT.Base.html#954" class="InductiveConstructor">Rec</a> <a id="7919" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="7921" class="Symbol">(</a><a id="7922" href="SystemT.Base.html#1951" class="Function">ν₁</a> <a id="7925" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="7927" href="SystemT.Base.html#920" class="InductiveConstructor">Zero</a><a id="7931" class="Symbol">)</a>
                <a id="7949" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="7951" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="7955" class="Symbol">(</a><a id="7956" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="7960" class="Symbol">(</a><a id="7961" href="SystemT.Base.html#2192" class="Function">ν₄</a> <a id="7964" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="7966" class="Symbol">(</a><a id="7967" href="SystemT.Base.html#2097" class="Function">ν₃</a> <a id="7970" href="SystemT.Auxiliaries.html#561" class="Function Operator">○</a> <a id="7972" href="SystemT.Base.html#934" class="InductiveConstructor">Suc</a><a id="7975" class="Symbol">)</a> <a id="7977" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="7979" class="Symbol">(</a><a id="7980" href="SystemT.Base.html#2016" class="Function">ν₂</a> <a id="7983" href="SystemT.Auxiliaries.html#561" class="Function Operator">○</a> <a id="7985" href="SystemT.Base.html#934" class="InductiveConstructor">Suc</a><a id="7988" class="Symbol">)</a> <a id="7990" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="7992" href="SystemT.Base.html#1951" class="Function">ν₁</a><a id="7994" class="Symbol">))))))</a>
       <a id="8008" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="8010" class="Symbol">(</a><a id="8011" href="SystemT.Auxiliaries.html#6733" class="Function">Len</a> <a id="8015" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a>  <a id="8018" href="SystemT.Base.html#1951" class="Function">ν₁</a><a id="8020" class="Symbol">)</a> <a id="8022" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="8024" class="Symbol">(</a><a id="8025" href="SystemT.Base.html#1044" class="InductiveConstructor">Pr1</a> <a id="8029" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="8031" href="SystemT.Base.html#1951" class="Function">ν₁</a><a id="8033" class="Symbol">)</a> <a id="8035" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="8037" href="SystemT.Base.html#1898" class="Function">ν₀</a><a id="8039" class="Symbol">))</a>

<a id="Overwrite-correct"></a><a id="8043" href="SystemT.Auxiliaries.html#8043" class="Function">Overwrite-correct</a> <a id="8061" class="Symbol">:</a> <a id="8063" class="Symbol">{</a><a id="8064" href="SystemT.Auxiliaries.html#8064" class="Bound">Γ</a> <a id="8066" class="Symbol">:</a> <a id="8068" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="8071" class="Symbol">}</a> <a id="8073" class="Symbol">(</a><a id="8074" href="SystemT.Auxiliaries.html#8074" class="Bound">γ</a> <a id="8076" class="Symbol">:</a> <a id="8078" href="SystemT.Base.html#1280" class="Function Operator">⟦</a> <a id="8080" href="SystemT.Auxiliaries.html#8064" class="Bound">Γ</a> <a id="8082" href="SystemT.Base.html#1280" class="Function Operator">⟧ˣ</a><a id="8084" class="Symbol">)</a> <a id="8086" class="Symbol">(</a><a id="8087" href="SystemT.Auxiliaries.html#8087" class="Bound">s</a> <a id="8089" class="Symbol">:</a> <a id="8091" href="Preliminaries.html#5654" class="Function">ℕ*</a><a id="8093" class="Symbol">)</a> <a id="8095" class="Symbol">(</a><a id="8096" href="SystemT.Auxiliaries.html#8096" class="Bound">α</a> <a id="8098" class="Symbol">:</a> <a id="8100" href="Preliminaries.html#4013" class="Function">ℕᴺ</a><a id="8102" class="Symbol">)</a>
                  <a id="8122" class="Symbol">→</a> <a id="8124" href="SystemT.Base.html#1464" class="Function Operator">⟦</a> <a id="8126" href="SystemT.Auxiliaries.html#7789" class="Function">Overwrite</a> <a id="8136" href="SystemT.Base.html#1464" class="Function Operator">⟧ᵐ</a> <a id="8139" href="SystemT.Auxiliaries.html#8074" class="Bound">γ</a> <a id="8141" href="SystemT.Auxiliaries.html#8087" class="Bound">s</a> <a id="8143" href="SystemT.Auxiliaries.html#8096" class="Bound">α</a> <a id="8145" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="8147" href="SystemT.Auxiliaries.html#8087" class="Bound">s</a> <a id="8149" href="Preliminaries.html#6988" class="Function Operator">＠</a> <a id="8151" href="SystemT.Auxiliaries.html#8096" class="Bound">α</a>
<a id="8153" href="SystemT.Auxiliaries.html#8043" class="Function">Overwrite-correct</a> <a id="8171" href="SystemT.Auxiliaries.html#8171" class="Bound">γ</a> <a id="8173" href="SystemT.Auxiliaries.html#8173" class="Bound">s</a> <a id="8175" href="SystemT.Auxiliaries.html#8175" class="Bound">α</a> <a id="8177" class="Symbol">=</a> <a id="8179" href="Preliminaries.html#825" class="InductiveConstructor">refl</a>

<a id="8185" class="Markup">\end{code}</a><a id="8195" class="Background">

■ Pure finite types

</a><a id="8218" class="Markup">\begin{code}</a>

<a id="typeᵀ"></a><a id="8232" href="SystemT.Auxiliaries.html#8232" class="Function">typeᵀ</a> <a id="8238" class="Symbol">:</a> <a id="8240" href="Preliminaries.html#2603" class="Datatype">ℕ</a> <a id="8242" class="Symbol">→</a> <a id="8244" href="SystemT.Base.html#517" class="Datatype">Ty</a>
<a id="8247" href="SystemT.Auxiliaries.html#8232" class="Function">typeᵀ</a> <a id="8253" class="Number">0</a> <a id="8255" class="Symbol">=</a> <a id="8257" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a>
<a id="8259" href="SystemT.Auxiliaries.html#8232" class="Function">typeᵀ</a> <a id="8265" class="Symbol">(</a><a id="8266" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a> <a id="8270" href="SystemT.Auxiliaries.html#8270" class="Bound">n</a><a id="8271" class="Symbol">)</a> <a id="8273" class="Symbol">=</a> <a id="8275" href="SystemT.Auxiliaries.html#8232" class="Function">typeᵀ</a> <a id="8281" href="SystemT.Auxiliaries.html#8270" class="Bound">n</a> <a id="8283" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="8285" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a>

<a id="type"></a><a id="8288" href="SystemT.Auxiliaries.html#8288" class="Function">type</a> <a id="8293" class="Symbol">:</a> <a id="8295" href="Preliminaries.html#2603" class="Datatype">ℕ</a> <a id="8297" class="Symbol">→</a> <a id="8299" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="8303" href="SystemT.Auxiliaries.html#8288" class="Function">type</a> <a id="8308" href="SystemT.Auxiliaries.html#8308" class="Bound">n</a> <a id="8310" class="Symbol">=</a> <a id="8312" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="8314" href="SystemT.Auxiliaries.html#8232" class="Function">typeᵀ</a> <a id="8320" href="SystemT.Auxiliaries.html#8308" class="Bound">n</a> <a id="8322" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a>

<a id="8326" class="Markup">\end{code}</a><a id="8336" class="Background">
</a></pre></body></html>

==> anc/html/SystemT.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>SystemT.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">
 ======================
 =                    =
 =  Gödel&#39;s System T  =
 =                    =
 ======================

    Chuangjie Xu, July 2019

    Restructured in November 2026

</a><a id="187" class="Markup">\begin{code}</a>

<a id="201" class="Symbol">{-#</a> <a id="205" class="Keyword">OPTIONS</a> <a id="213" class="Pragma">--without-K</a> <a id="225" class="Pragma">--safe</a> <a id="232" class="Symbol">#-}</a>

<a id="237" class="Keyword">module</a> <a id="244" href="SystemT.Base.html" class="Module">SystemT.Base</a> <a id="257" class="Keyword">where</a>

<a id="264" class="Keyword">open</a> <a id="269" class="Keyword">import</a> <a id="276" href="Preliminaries.html" class="Module">Preliminaries</a>

<a id="291" class="Markup">\end{code}</a><a id="301" class="Background">

■ Types, contexts and terms of T

Here we work with the lambda-calculus version of System T, and
present variables by de Bruijn indices.

</a><a id="441" class="Markup">\begin{code}</a>

<a id="455" class="Keyword">infixr</a> <a id="462" class="Number">30</a> <a id="465" href="SystemT.Base.html#543" class="InductiveConstructor Operator">_⇾_</a>
<a id="469" class="Keyword">infixr</a> <a id="476" class="Number">31</a> <a id="479" href="SystemT.Base.html#547" class="InductiveConstructor Operator">_⊠_</a>
<a id="483" class="Keyword">infixl</a> <a id="490" class="Number">20</a> <a id="493" href="SystemT.Base.html#600" class="InductiveConstructor Operator">_₊_</a>
<a id="497" class="Keyword">infixl</a> <a id="504" class="Number">20</a> <a id="507" href="SystemT.Base.html#871" class="InductiveConstructor Operator">_·_</a>

<a id="512" class="Keyword">data</a> <a id="Ty"></a><a id="517" href="SystemT.Base.html#517" class="Datatype">Ty</a> <a id="520" class="Symbol">:</a> <a id="522" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="526" class="Keyword">where</a>
 <a id="Ty.ι"></a><a id="533" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a>   <a id="537" class="Symbol">:</a> <a id="539" href="SystemT.Base.html#517" class="Datatype">Ty</a>
 <a id="Ty._⇾_"></a><a id="543" href="SystemT.Base.html#543" class="InductiveConstructor Operator">_⇾_</a> <a id="Ty._⊠_"></a><a id="547" href="SystemT.Base.html#547" class="InductiveConstructor Operator">_⊠_</a> <a id="551" class="Symbol">:</a> <a id="553" href="SystemT.Base.html#517" class="Datatype">Ty</a> <a id="556" class="Symbol">→</a> <a id="558" href="SystemT.Base.html#517" class="Datatype">Ty</a> <a id="561" class="Symbol">→</a> <a id="563" href="SystemT.Base.html#517" class="Datatype">Ty</a>

<a id="567" class="Keyword">data</a> <a id="Cxt"></a><a id="572" href="SystemT.Base.html#572" class="Datatype">Cxt</a> <a id="576" class="Symbol">:</a> <a id="578" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="582" class="Keyword">where</a>
 <a id="Cxt.ε"></a><a id="589" href="SystemT.Base.html#589" class="InductiveConstructor">ε</a>   <a id="593" class="Symbol">:</a> <a id="595" href="SystemT.Base.html#572" class="Datatype">Cxt</a>
 <a id="Cxt._₊_"></a><a id="600" href="SystemT.Base.html#600" class="InductiveConstructor Operator">_₊_</a> <a id="604" class="Symbol">:</a> <a id="606" href="SystemT.Base.html#572" class="Datatype">Cxt</a> <a id="610" class="Symbol">→</a> <a id="612" href="SystemT.Base.html#517" class="Datatype">Ty</a> <a id="615" class="Symbol">→</a> <a id="617" href="SystemT.Base.html#572" class="Datatype">Cxt</a>

<a id="622" class="Keyword">data</a> <a id="∥_∈_∥"></a><a id="627" href="SystemT.Base.html#627" class="Datatype Operator">∥_∈_∥</a> <a id="633" class="Symbol">(</a><a id="634" href="SystemT.Base.html#634" class="Bound">σ</a> <a id="636" class="Symbol">:</a> <a id="638" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="640" class="Symbol">)</a> <a id="642" class="Symbol">:</a> <a id="644" href="SystemT.Base.html#572" class="Datatype">Cxt</a> <a id="648" class="Symbol">→</a> <a id="650" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="654" class="Keyword">where</a>
 <a id="∥_∈_∥.zero"></a><a id="661" href="SystemT.Base.html#661" class="InductiveConstructor">zero</a> <a id="666" class="Symbol">:</a> <a id="668" class="Symbol">{</a><a id="669" href="SystemT.Base.html#669" class="Bound">Γ</a> <a id="671" class="Symbol">:</a> <a id="673" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="676" class="Symbol">}</a> <a id="678" class="Symbol">→</a> <a id="680" href="SystemT.Base.html#627" class="Datatype Operator">∥</a> <a id="682" href="SystemT.Base.html#634" class="Bound">σ</a> <a id="684" href="SystemT.Base.html#627" class="Datatype Operator">∈</a> <a id="686" class="Symbol">(</a><a id="687" href="SystemT.Base.html#669" class="Bound">Γ</a> <a id="689" href="SystemT.Base.html#600" class="InductiveConstructor Operator">₊</a> <a id="691" href="SystemT.Base.html#634" class="Bound">σ</a><a id="692" class="Symbol">)</a> <a id="694" href="SystemT.Base.html#627" class="Datatype Operator">∥</a>
 <a id="∥_∈_∥.suc"></a><a id="697" href="SystemT.Base.html#697" class="InductiveConstructor">suc</a>  <a id="702" class="Symbol">:</a> <a id="704" class="Symbol">{</a><a id="705" href="SystemT.Base.html#705" class="Bound">τ</a> <a id="707" class="Symbol">:</a> <a id="709" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="711" class="Symbol">}</a> <a id="713" class="Symbol">{</a><a id="714" href="SystemT.Base.html#714" class="Bound">Γ</a> <a id="716" class="Symbol">:</a> <a id="718" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="721" class="Symbol">}</a> <a id="723" class="Symbol">→</a> <a id="725" href="SystemT.Base.html#627" class="Datatype Operator">∥</a> <a id="727" href="SystemT.Base.html#634" class="Bound">σ</a> <a id="729" href="SystemT.Base.html#627" class="Datatype Operator">∈</a> <a id="731" href="SystemT.Base.html#714" class="Bound">Γ</a> <a id="733" href="SystemT.Base.html#627" class="Datatype Operator">∥</a> <a id="735" class="Symbol">→</a> <a id="737" href="SystemT.Base.html#627" class="Datatype Operator">∥</a> <a id="739" href="SystemT.Base.html#634" class="Bound">σ</a> <a id="741" href="SystemT.Base.html#627" class="Datatype Operator">∈</a> <a id="743" href="SystemT.Base.html#714" class="Bound">Γ</a> <a id="745" href="SystemT.Base.html#600" class="InductiveConstructor Operator">₊</a> <a id="747" href="SystemT.Base.html#705" class="Bound">τ</a> <a id="749" href="SystemT.Base.html#627" class="Datatype Operator">∥</a>

<a id="752" class="Keyword">data</a> <a id="T"></a><a id="757" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="759" class="Symbol">(</a><a id="760" href="SystemT.Base.html#760" class="Bound">Γ</a> <a id="762" class="Symbol">:</a> <a id="764" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="767" class="Symbol">)</a> <a id="769" class="Symbol">:</a> <a id="771" href="SystemT.Base.html#517" class="Datatype">Ty</a> <a id="774" class="Symbol">→</a> <a id="776" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="780" class="Keyword">where</a>
 <a id="T.Var"></a><a id="787" href="SystemT.Base.html#787" class="InductiveConstructor">Var</a>  <a id="792" class="Symbol">:</a> <a id="794" class="Symbol">{</a><a id="795" href="SystemT.Base.html#795" class="Bound">σ</a> <a id="797" class="Symbol">:</a> <a id="799" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="801" class="Symbol">}</a> <a id="803" class="Symbol">→</a> <a id="805" href="SystemT.Base.html#627" class="Datatype Operator">∥</a> <a id="807" href="SystemT.Base.html#795" class="Bound">σ</a> <a id="809" href="SystemT.Base.html#627" class="Datatype Operator">∈</a> <a id="811" href="SystemT.Base.html#760" class="Bound">Γ</a> <a id="813" href="SystemT.Base.html#627" class="Datatype Operator">∥</a> <a id="815" class="Symbol">→</a> <a id="817" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="819" href="SystemT.Base.html#760" class="Bound">Γ</a> <a id="821" href="SystemT.Base.html#795" class="Bound">σ</a>
 <a id="T.Lam"></a><a id="824" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a>  <a id="829" class="Symbol">:</a> <a id="831" class="Symbol">{</a><a id="832" href="SystemT.Base.html#832" class="Bound">σ</a> <a id="834" href="SystemT.Base.html#834" class="Bound">τ</a> <a id="836" class="Symbol">:</a> <a id="838" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="840" class="Symbol">}</a> <a id="842" class="Symbol">→</a> <a id="844" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="846" class="Symbol">(</a><a id="847" href="SystemT.Base.html#760" class="Bound">Γ</a> <a id="849" href="SystemT.Base.html#600" class="InductiveConstructor Operator">₊</a> <a id="851" href="SystemT.Base.html#832" class="Bound">σ</a><a id="852" class="Symbol">)</a> <a id="854" href="SystemT.Base.html#834" class="Bound">τ</a> <a id="856" class="Symbol">→</a> <a id="858" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="860" href="SystemT.Base.html#760" class="Bound">Γ</a> <a id="862" class="Symbol">(</a><a id="863" href="SystemT.Base.html#832" class="Bound">σ</a> <a id="865" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="867" href="SystemT.Base.html#834" class="Bound">τ</a><a id="868" class="Symbol">)</a>
 <a id="T._·_"></a><a id="871" href="SystemT.Base.html#871" class="InductiveConstructor Operator">_·_</a>  <a id="876" class="Symbol">:</a> <a id="878" class="Symbol">{</a><a id="879" href="SystemT.Base.html#879" class="Bound">σ</a> <a id="881" href="SystemT.Base.html#881" class="Bound">τ</a> <a id="883" class="Symbol">:</a> <a id="885" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="887" class="Symbol">}</a> <a id="889" class="Symbol">→</a> <a id="891" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="893" href="SystemT.Base.html#760" class="Bound">Γ</a> <a id="895" class="Symbol">(</a><a id="896" href="SystemT.Base.html#879" class="Bound">σ</a> <a id="898" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="900" href="SystemT.Base.html#881" class="Bound">τ</a><a id="901" class="Symbol">)</a> <a id="903" class="Symbol">→</a> <a id="905" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="907" href="SystemT.Base.html#760" class="Bound">Γ</a> <a id="909" href="SystemT.Base.html#879" class="Bound">σ</a> <a id="911" class="Symbol">→</a> <a id="913" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="915" href="SystemT.Base.html#760" class="Bound">Γ</a> <a id="917" href="SystemT.Base.html#881" class="Bound">τ</a>
 <a id="T.Zero"></a><a id="920" href="SystemT.Base.html#920" class="InductiveConstructor">Zero</a> <a id="925" class="Symbol">:</a> <a id="927" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="929" href="SystemT.Base.html#760" class="Bound">Γ</a> <a id="931" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a>
 <a id="T.Suc"></a><a id="934" href="SystemT.Base.html#934" class="InductiveConstructor">Suc</a>  <a id="939" class="Symbol">:</a> <a id="941" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="943" href="SystemT.Base.html#760" class="Bound">Γ</a> <a id="945" class="Symbol">(</a><a id="946" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="948" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="950" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a><a id="951" class="Symbol">)</a>
 <a id="T.Rec"></a><a id="954" href="SystemT.Base.html#954" class="InductiveConstructor">Rec</a>  <a id="959" class="Symbol">:</a> <a id="961" class="Symbol">{</a><a id="962" href="SystemT.Base.html#962" class="Bound">σ</a> <a id="964" class="Symbol">:</a> <a id="966" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="968" class="Symbol">}</a> <a id="970" class="Symbol">→</a> <a id="972" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="974" href="SystemT.Base.html#760" class="Bound">Γ</a> <a id="976" class="Symbol">(</a><a id="977" href="SystemT.Base.html#962" class="Bound">σ</a> <a id="979" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="981" class="Symbol">(</a><a id="982" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="984" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="986" href="SystemT.Base.html#962" class="Bound">σ</a> <a id="988" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="990" href="SystemT.Base.html#962" class="Bound">σ</a><a id="991" class="Symbol">)</a> <a id="993" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="995" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="997" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="999" href="SystemT.Base.html#962" class="Bound">σ</a><a id="1000" class="Symbol">)</a>
 <a id="T.Pair"></a><a id="1003" href="SystemT.Base.html#1003" class="InductiveConstructor">Pair</a> <a id="1008" class="Symbol">:</a> <a id="1010" class="Symbol">{</a><a id="1011" href="SystemT.Base.html#1011" class="Bound">σ</a> <a id="1013" href="SystemT.Base.html#1013" class="Bound">τ</a> <a id="1015" class="Symbol">:</a> <a id="1017" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="1019" class="Symbol">}</a> <a id="1021" class="Symbol">→</a> <a id="1023" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="1025" href="SystemT.Base.html#760" class="Bound">Γ</a> <a id="1027" class="Symbol">(</a><a id="1028" href="SystemT.Base.html#1011" class="Bound">σ</a> <a id="1030" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1032" href="SystemT.Base.html#1013" class="Bound">τ</a> <a id="1034" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1036" href="SystemT.Base.html#1011" class="Bound">σ</a> <a id="1038" href="SystemT.Base.html#547" class="InductiveConstructor Operator">⊠</a> <a id="1040" href="SystemT.Base.html#1013" class="Bound">τ</a><a id="1041" class="Symbol">)</a>
 <a id="T.Pr1"></a><a id="1044" href="SystemT.Base.html#1044" class="InductiveConstructor">Pr1</a>  <a id="1049" class="Symbol">:</a> <a id="1051" class="Symbol">{</a><a id="1052" href="SystemT.Base.html#1052" class="Bound">σ</a> <a id="1054" href="SystemT.Base.html#1054" class="Bound">τ</a> <a id="1056" class="Symbol">:</a> <a id="1058" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="1060" class="Symbol">}</a> <a id="1062" class="Symbol">→</a> <a id="1064" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="1066" href="SystemT.Base.html#760" class="Bound">Γ</a> <a id="1068" class="Symbol">(</a><a id="1069" href="SystemT.Base.html#1052" class="Bound">σ</a> <a id="1071" href="SystemT.Base.html#547" class="InductiveConstructor Operator">⊠</a> <a id="1073" href="SystemT.Base.html#1054" class="Bound">τ</a> <a id="1075" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1077" href="SystemT.Base.html#1052" class="Bound">σ</a><a id="1078" class="Symbol">)</a>
 <a id="T.Pr2"></a><a id="1081" href="SystemT.Base.html#1081" class="InductiveConstructor">Pr2</a>  <a id="1086" class="Symbol">:</a> <a id="1088" class="Symbol">{</a><a id="1089" href="SystemT.Base.html#1089" class="Bound">σ</a> <a id="1091" href="SystemT.Base.html#1091" class="Bound">τ</a> <a id="1093" class="Symbol">:</a> <a id="1095" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="1097" class="Symbol">}</a> <a id="1099" class="Symbol">→</a> <a id="1101" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="1103" href="SystemT.Base.html#760" class="Bound">Γ</a> <a id="1105" class="Symbol">(</a><a id="1106" href="SystemT.Base.html#1089" class="Bound">σ</a> <a id="1108" href="SystemT.Base.html#547" class="InductiveConstructor Operator">⊠</a> <a id="1110" href="SystemT.Base.html#1091" class="Bound">τ</a> <a id="1112" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1114" href="SystemT.Base.html#1091" class="Bound">τ</a><a id="1115" class="Symbol">)</a>

<a id="1118" class="Markup">\end{code}</a><a id="1128" class="Background">

■ The standard interpretation of T into Agda

</a><a id="1176" class="Markup">\begin{code}</a>

<a id="⟦_⟧ʸ"></a><a id="1190" href="SystemT.Base.html#1190" class="Function Operator">⟦_⟧ʸ</a> <a id="1195" class="Symbol">:</a> <a id="1197" href="SystemT.Base.html#517" class="Datatype">Ty</a> <a id="1200" class="Symbol">→</a> <a id="1202" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="1206" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="1208" href="SystemT.Base.html#533" class="InductiveConstructor">ι</a> <a id="1210" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a>     <a id="1217" class="Symbol">=</a> <a id="1219" href="Preliminaries.html#2603" class="Datatype">ℕ</a>
<a id="1221" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="1223" href="SystemT.Base.html#1223" class="Bound">σ</a> <a id="1225" href="SystemT.Base.html#543" class="InductiveConstructor Operator">⇾</a> <a id="1227" href="SystemT.Base.html#1227" class="Bound">τ</a> <a id="1229" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a> <a id="1232" class="Symbol">=</a> <a id="1234" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="1236" href="SystemT.Base.html#1223" class="Bound">σ</a> <a id="1238" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a> <a id="1241" class="Symbol">→</a> <a id="1243" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="1245" href="SystemT.Base.html#1227" class="Bound">τ</a> <a id="1247" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a>
<a id="1250" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="1252" href="SystemT.Base.html#1252" class="Bound">σ</a> <a id="1254" href="SystemT.Base.html#547" class="InductiveConstructor Operator">⊠</a> <a id="1256" href="SystemT.Base.html#1256" class="Bound">τ</a> <a id="1258" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a> <a id="1261" class="Symbol">=</a> <a id="1263" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="1265" href="SystemT.Base.html#1252" class="Bound">σ</a> <a id="1267" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a> <a id="1270" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="1272" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="1274" href="SystemT.Base.html#1256" class="Bound">τ</a> <a id="1276" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a>

<a id="⟦_⟧ˣ"></a><a id="1280" href="SystemT.Base.html#1280" class="Function Operator">⟦_⟧ˣ</a> <a id="1285" class="Symbol">:</a> <a id="1287" href="SystemT.Base.html#572" class="Datatype">Cxt</a> <a id="1291" class="Symbol">→</a> <a id="1293" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="1297" href="SystemT.Base.html#1280" class="Function Operator">⟦</a> <a id="1299" href="SystemT.Base.html#589" class="InductiveConstructor">ε</a> <a id="1301" href="SystemT.Base.html#1280" class="Function Operator">⟧ˣ</a>     <a id="1308" class="Symbol">=</a> <a id="1310" href="Preliminaries.html#2531" class="Datatype">𝟙</a>
<a id="1312" href="SystemT.Base.html#1280" class="Function Operator">⟦</a> <a id="1314" href="SystemT.Base.html#1314" class="Bound">Γ</a> <a id="1316" href="SystemT.Base.html#600" class="InductiveConstructor Operator">₊</a> <a id="1318" href="SystemT.Base.html#1318" class="Bound">ρ</a> <a id="1320" href="SystemT.Base.html#1280" class="Function Operator">⟧ˣ</a> <a id="1323" class="Symbol">=</a> <a id="1325" href="SystemT.Base.html#1280" class="Function Operator">⟦</a> <a id="1327" href="SystemT.Base.html#1314" class="Bound">Γ</a> <a id="1329" href="SystemT.Base.html#1280" class="Function Operator">⟧ˣ</a> <a id="1332" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="1334" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="1336" href="SystemT.Base.html#1318" class="Bound">ρ</a> <a id="1338" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a>

<a id="1342" class="Keyword">infix</a> <a id="1348" class="Number">25</a> <a id="1351" href="SystemT.Base.html#1357" class="Function Operator">_₍_₎</a>

<a id="_₍_₎"></a><a id="1357" href="SystemT.Base.html#1357" class="Function Operator">_₍_₎</a> <a id="1362" class="Symbol">:</a> <a id="1364" class="Symbol">{</a><a id="1365" href="SystemT.Base.html#1365" class="Bound">Γ</a> <a id="1367" class="Symbol">:</a> <a id="1369" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="1372" class="Symbol">}</a> <a id="1374" class="Symbol">{</a><a id="1375" href="SystemT.Base.html#1375" class="Bound">ρ</a> <a id="1377" class="Symbol">:</a> <a id="1379" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="1381" class="Symbol">}</a> <a id="1383" class="Symbol">→</a> <a id="1385" href="SystemT.Base.html#1280" class="Function Operator">⟦</a> <a id="1387" href="SystemT.Base.html#1365" class="Bound">Γ</a> <a id="1389" href="SystemT.Base.html#1280" class="Function Operator">⟧ˣ</a> <a id="1392" class="Symbol">→</a> <a id="1394" href="SystemT.Base.html#627" class="Datatype Operator">∥</a> <a id="1396" href="SystemT.Base.html#1375" class="Bound">ρ</a> <a id="1398" href="SystemT.Base.html#627" class="Datatype Operator">∈</a> <a id="1400" href="SystemT.Base.html#1365" class="Bound">Γ</a> <a id="1402" href="SystemT.Base.html#627" class="Datatype Operator">∥</a> <a id="1404" class="Symbol">→</a> <a id="1406" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="1408" href="SystemT.Base.html#1375" class="Bound">ρ</a> <a id="1410" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a>
<a id="1413" class="Symbol">(_</a> <a id="1416" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="1418" href="SystemT.Base.html#1418" class="Bound">a</a><a id="1419" class="Symbol">)</a> <a id="1421" href="SystemT.Base.html#1357" class="Function Operator">₍</a> <a id="1423" href="SystemT.Base.html#661" class="InductiveConstructor">zero</a> <a id="1428" href="SystemT.Base.html#1357" class="Function Operator">₎</a>  <a id="1431" class="Symbol">=</a> <a id="1433" href="SystemT.Base.html#1418" class="Bound">a</a>
<a id="1435" class="Symbol">(</a><a id="1436" href="SystemT.Base.html#1436" class="Bound">γ</a> <a id="1438" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="1440" class="Symbol">_)</a> <a id="1443" href="SystemT.Base.html#1357" class="Function Operator">₍</a> <a id="1445" href="SystemT.Base.html#697" class="InductiveConstructor">suc</a> <a id="1449" href="SystemT.Base.html#1449" class="Bound">i</a> <a id="1451" href="SystemT.Base.html#1357" class="Function Operator">₎</a> <a id="1453" class="Symbol">=</a> <a id="1455" href="SystemT.Base.html#1436" class="Bound">γ</a> <a id="1457" href="SystemT.Base.html#1357" class="Function Operator">₍</a> <a id="1459" href="SystemT.Base.html#1449" class="Bound">i</a> <a id="1461" href="SystemT.Base.html#1357" class="Function Operator">₎</a>

<a id="⟦_⟧ᵐ"></a><a id="1464" href="SystemT.Base.html#1464" class="Function Operator">⟦_⟧ᵐ</a> <a id="1469" class="Symbol">:</a> <a id="1471" class="Symbol">{</a><a id="1472" href="SystemT.Base.html#1472" class="Bound">Γ</a> <a id="1474" class="Symbol">:</a> <a id="1476" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="1479" class="Symbol">}</a> <a id="1481" class="Symbol">{</a><a id="1482" href="SystemT.Base.html#1482" class="Bound">σ</a> <a id="1484" class="Symbol">:</a> <a id="1486" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="1488" class="Symbol">}</a> <a id="1490" class="Symbol">→</a> <a id="1492" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="1494" href="SystemT.Base.html#1472" class="Bound">Γ</a> <a id="1496" href="SystemT.Base.html#1482" class="Bound">σ</a> <a id="1498" class="Symbol">→</a> <a id="1500" href="SystemT.Base.html#1280" class="Function Operator">⟦</a> <a id="1502" href="SystemT.Base.html#1472" class="Bound">Γ</a> <a id="1504" href="SystemT.Base.html#1280" class="Function Operator">⟧ˣ</a> <a id="1507" class="Symbol">→</a> <a id="1509" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="1511" href="SystemT.Base.html#1482" class="Bound">σ</a> <a id="1513" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a>
<a id="1516" href="SystemT.Base.html#1464" class="Function Operator">⟦</a> <a id="1518" href="SystemT.Base.html#787" class="InductiveConstructor">Var</a> <a id="1522" href="SystemT.Base.html#1522" class="Bound">i</a> <a id="1524" href="SystemT.Base.html#1464" class="Function Operator">⟧ᵐ</a> <a id="1527" href="SystemT.Base.html#1527" class="Bound">γ</a> <a id="1529" class="Symbol">=</a> <a id="1531" href="SystemT.Base.html#1527" class="Bound">γ</a> <a id="1533" href="SystemT.Base.html#1357" class="Function Operator">₍</a> <a id="1535" href="SystemT.Base.html#1522" class="Bound">i</a> <a id="1537" href="SystemT.Base.html#1357" class="Function Operator">₎</a>
<a id="1539" href="SystemT.Base.html#1464" class="Function Operator">⟦</a> <a id="1541" href="SystemT.Base.html#824" class="InductiveConstructor">Lam</a> <a id="1545" href="SystemT.Base.html#1545" class="Bound">t</a> <a id="1547" href="SystemT.Base.html#1464" class="Function Operator">⟧ᵐ</a> <a id="1550" href="SystemT.Base.html#1550" class="Bound">γ</a> <a id="1552" class="Symbol">=</a> <a id="1554" class="Symbol">λ</a> <a id="1556" href="SystemT.Base.html#1556" class="Bound">a</a> <a id="1558" class="Symbol">→</a> <a id="1560" href="SystemT.Base.html#1464" class="Function Operator">⟦</a> <a id="1562" href="SystemT.Base.html#1545" class="Bound">t</a> <a id="1564" href="SystemT.Base.html#1464" class="Function Operator">⟧ᵐ</a> <a id="1567" class="Symbol">(</a><a id="1568" href="SystemT.Base.html#1550" class="Bound">γ</a> <a id="1570" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="1572" href="SystemT.Base.html#1556" class="Bound">a</a><a id="1573" class="Symbol">)</a>
<a id="1575" href="SystemT.Base.html#1464" class="Function Operator">⟦</a> <a id="1577" href="SystemT.Base.html#1577" class="Bound">f</a> <a id="1579" href="SystemT.Base.html#871" class="InductiveConstructor Operator">·</a> <a id="1581" href="SystemT.Base.html#1581" class="Bound">a</a> <a id="1583" href="SystemT.Base.html#1464" class="Function Operator">⟧ᵐ</a> <a id="1586" href="SystemT.Base.html#1586" class="Bound">γ</a> <a id="1588" class="Symbol">=</a> <a id="1590" href="SystemT.Base.html#1464" class="Function Operator">⟦</a> <a id="1592" href="SystemT.Base.html#1577" class="Bound">f</a> <a id="1594" href="SystemT.Base.html#1464" class="Function Operator">⟧ᵐ</a> <a id="1597" href="SystemT.Base.html#1586" class="Bound">γ</a> <a id="1599" class="Symbol">(</a><a id="1600" href="SystemT.Base.html#1464" class="Function Operator">⟦</a> <a id="1602" href="SystemT.Base.html#1581" class="Bound">a</a> <a id="1604" href="SystemT.Base.html#1464" class="Function Operator">⟧ᵐ</a> <a id="1607" href="SystemT.Base.html#1586" class="Bound">γ</a><a id="1608" class="Symbol">)</a>
<a id="1610" href="SystemT.Base.html#1464" class="Function Operator">⟦</a> <a id="1612" href="SystemT.Base.html#920" class="InductiveConstructor">Zero</a> <a id="1617" href="SystemT.Base.html#1464" class="Function Operator">⟧ᵐ</a>  <a id="1621" class="Symbol">_</a> <a id="1623" class="Symbol">=</a> <a id="1625" class="Number">0</a>
<a id="1627" href="SystemT.Base.html#1464" class="Function Operator">⟦</a> <a id="1629" href="SystemT.Base.html#934" class="InductiveConstructor">Suc</a> <a id="1633" href="SystemT.Base.html#1464" class="Function Operator">⟧ᵐ</a>   <a id="1638" class="Symbol">_</a> <a id="1640" class="Symbol">=</a> <a id="1642" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a>
<a id="1646" href="SystemT.Base.html#1464" class="Function Operator">⟦</a> <a id="1648" href="SystemT.Base.html#954" class="InductiveConstructor">Rec</a> <a id="1652" href="SystemT.Base.html#1464" class="Function Operator">⟧ᵐ</a>   <a id="1657" class="Symbol">_</a> <a id="1659" class="Symbol">=</a> <a id="1661" href="Preliminaries.html#2669" class="Function">rec</a>
<a id="1665" href="SystemT.Base.html#1464" class="Function Operator">⟦</a> <a id="1667" href="SystemT.Base.html#1003" class="InductiveConstructor">Pair</a> <a id="1672" href="SystemT.Base.html#1464" class="Function Operator">⟧ᵐ</a>  <a id="1676" class="Symbol">_</a> <a id="1678" class="Symbol">=</a> <a id="1680" href="Preliminaries.html#2047" class="InductiveConstructor Operator">_,_</a>
<a id="1684" href="SystemT.Base.html#1464" class="Function Operator">⟦</a> <a id="1686" href="SystemT.Base.html#1044" class="InductiveConstructor">Pr1</a> <a id="1690" href="SystemT.Base.html#1464" class="Function Operator">⟧ᵐ</a>   <a id="1695" class="Symbol">_</a> <a id="1697" class="Symbol">=</a> <a id="1699" href="Preliminaries.html#2060" class="Field">pr₁</a>
<a id="1703" href="SystemT.Base.html#1464" class="Function Operator">⟦</a> <a id="1705" href="SystemT.Base.html#1081" class="InductiveConstructor">Pr2</a> <a id="1709" href="SystemT.Base.html#1464" class="Function Operator">⟧ᵐ</a>   <a id="1714" class="Symbol">_</a> <a id="1716" class="Symbol">=</a> <a id="1718" href="Preliminaries.html#2070" class="Field">pr₂</a>

<a id="⟦_⟧"></a><a id="1723" href="SystemT.Base.html#1723" class="Function Operator">⟦_⟧</a> <a id="1727" class="Symbol">:</a> <a id="1729" class="Symbol">{</a><a id="1730" href="SystemT.Base.html#1730" class="Bound">ρ</a> <a id="1732" class="Symbol">:</a> <a id="1734" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="1736" class="Symbol">}</a> <a id="1738" class="Symbol">→</a> <a id="1740" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="1742" href="SystemT.Base.html#589" class="InductiveConstructor">ε</a> <a id="1744" href="SystemT.Base.html#1730" class="Bound">ρ</a> <a id="1746" class="Symbol">→</a> <a id="1748" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="1750" href="SystemT.Base.html#1730" class="Bound">ρ</a> <a id="1752" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a>
<a id="1755" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="1757" href="SystemT.Base.html#1757" class="Bound">t</a> <a id="1759" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="1761" class="Symbol">=</a> <a id="1763" href="SystemT.Base.html#1464" class="Function Operator">⟦</a> <a id="1765" href="SystemT.Base.html#1757" class="Bound">t</a> <a id="1767" href="SystemT.Base.html#1464" class="Function Operator">⟧ᵐ</a> <a id="1770" href="Preliminaries.html#2546" class="InductiveConstructor">⋆</a>

<a id="T-definable"></a><a id="1773" href="SystemT.Base.html#1773" class="Function">T-definable</a> <a id="1785" class="Symbol">:</a> <a id="1787" class="Symbol">{</a><a id="1788" href="SystemT.Base.html#1788" class="Bound">ρ</a> <a id="1790" class="Symbol">:</a> <a id="1792" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="1794" class="Symbol">}</a> <a id="1796" class="Symbol">→</a> <a id="1798" href="SystemT.Base.html#1190" class="Function Operator">⟦</a> <a id="1800" href="SystemT.Base.html#1788" class="Bound">ρ</a> <a id="1802" href="SystemT.Base.html#1190" class="Function Operator">⟧ʸ</a> <a id="1805" class="Symbol">→</a> <a id="1807" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="1811" href="SystemT.Base.html#1773" class="Function">T-definable</a> <a id="1823" class="Symbol">{</a><a id="1824" href="SystemT.Base.html#1824" class="Bound">ρ</a><a id="1825" class="Symbol">}</a> <a id="1827" href="SystemT.Base.html#1827" class="Bound">a</a> <a id="1829" class="Symbol">=</a> <a id="1831" href="Preliminaries.html#1975" class="Record">Σ</a> <a id="1833" class="Symbol">\(</a><a id="1835" href="SystemT.Base.html#1835" class="Bound">t</a> <a id="1837" class="Symbol">:</a> <a id="1839" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="1841" href="SystemT.Base.html#589" class="InductiveConstructor">ε</a> <a id="1843" href="SystemT.Base.html#1824" class="Bound">ρ</a><a id="1844" class="Symbol">)</a> <a id="1846" class="Symbol">→</a> <a id="1848" href="SystemT.Base.html#1723" class="Function Operator">⟦</a> <a id="1850" href="SystemT.Base.html#1835" class="Bound">t</a> <a id="1852" href="SystemT.Base.html#1723" class="Function Operator">⟧</a> <a id="1854" href="Preliminaries.html#778" class="Datatype Operator">≡</a> <a id="1856" href="SystemT.Base.html#1827" class="Bound">a</a>

<a id="1859" class="Markup">\end{code}</a><a id="1869" class="Background">

■ Variables

</a><a id="1884" class="Markup">\begin{code}</a>

<a id="ν₀"></a><a id="1898" href="SystemT.Base.html#1898" class="Function">ν₀</a> <a id="1901" class="Symbol">:</a> <a id="1903" class="Symbol">{</a><a id="1904" href="SystemT.Base.html#1904" class="Bound">Γ</a> <a id="1906" class="Symbol">:</a> <a id="1908" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="1911" class="Symbol">}</a> <a id="1913" class="Symbol">{</a><a id="1914" href="SystemT.Base.html#1914" class="Bound">ρ</a> <a id="1916" class="Symbol">:</a> <a id="1918" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="1920" class="Symbol">}</a> <a id="1922" class="Symbol">→</a> <a id="1924" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="1926" class="Symbol">(</a><a id="1927" href="SystemT.Base.html#1904" class="Bound">Γ</a> <a id="1929" href="SystemT.Base.html#600" class="InductiveConstructor Operator">₊</a> <a id="1931" href="SystemT.Base.html#1914" class="Bound">ρ</a><a id="1932" class="Symbol">)</a> <a id="1934" href="SystemT.Base.html#1914" class="Bound">ρ</a>
<a id="1936" href="SystemT.Base.html#1898" class="Function">ν₀</a> <a id="1939" class="Symbol">=</a> <a id="1941" href="SystemT.Base.html#787" class="InductiveConstructor">Var</a> <a id="1945" href="SystemT.Base.html#661" class="InductiveConstructor">zero</a>

<a id="ν₁"></a><a id="1951" href="SystemT.Base.html#1951" class="Function">ν₁</a> <a id="1954" class="Symbol">:</a> <a id="1956" class="Symbol">{</a><a id="1957" href="SystemT.Base.html#1957" class="Bound">Γ</a> <a id="1959" class="Symbol">:</a> <a id="1961" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="1964" class="Symbol">}</a> <a id="1966" class="Symbol">{</a><a id="1967" href="SystemT.Base.html#1967" class="Bound">ρ</a> <a id="1969" href="SystemT.Base.html#1969" class="Bound">σ</a> <a id="1971" class="Symbol">:</a> <a id="1973" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="1975" class="Symbol">}</a> <a id="1977" class="Symbol">→</a> <a id="1979" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="1981" class="Symbol">(</a><a id="1982" href="SystemT.Base.html#1957" class="Bound">Γ</a> <a id="1984" href="SystemT.Base.html#600" class="InductiveConstructor Operator">₊</a> <a id="1986" href="SystemT.Base.html#1967" class="Bound">ρ</a> <a id="1988" href="SystemT.Base.html#600" class="InductiveConstructor Operator">₊</a> <a id="1990" href="SystemT.Base.html#1969" class="Bound">σ</a><a id="1991" class="Symbol">)</a> <a id="1993" href="SystemT.Base.html#1967" class="Bound">ρ</a>
<a id="1995" href="SystemT.Base.html#1951" class="Function">ν₁</a> <a id="1998" class="Symbol">=</a> <a id="2000" href="SystemT.Base.html#787" class="InductiveConstructor">Var</a> <a id="2004" class="Symbol">(</a><a id="2005" href="SystemT.Base.html#697" class="InductiveConstructor">suc</a> <a id="2009" href="SystemT.Base.html#661" class="InductiveConstructor">zero</a><a id="2013" class="Symbol">)</a>

<a id="ν₂"></a><a id="2016" href="SystemT.Base.html#2016" class="Function">ν₂</a> <a id="2019" class="Symbol">:</a> <a id="2021" class="Symbol">{</a><a id="2022" href="SystemT.Base.html#2022" class="Bound">Γ</a> <a id="2024" class="Symbol">:</a> <a id="2026" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="2029" class="Symbol">}</a> <a id="2031" class="Symbol">{</a><a id="2032" href="SystemT.Base.html#2032" class="Bound">ρ</a> <a id="2034" href="SystemT.Base.html#2034" class="Bound">σ₀</a> <a id="2037" href="SystemT.Base.html#2037" class="Bound">σ₁</a> <a id="2040" class="Symbol">:</a> <a id="2042" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="2044" class="Symbol">}</a> <a id="2046" class="Symbol">→</a> <a id="2048" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="2050" class="Symbol">(</a><a id="2051" href="SystemT.Base.html#2022" class="Bound">Γ</a> <a id="2053" href="SystemT.Base.html#600" class="InductiveConstructor Operator">₊</a> <a id="2055" href="SystemT.Base.html#2032" class="Bound">ρ</a> <a id="2057" href="SystemT.Base.html#600" class="InductiveConstructor Operator">₊</a> <a id="2059" href="SystemT.Base.html#2034" class="Bound">σ₀</a> <a id="2062" href="SystemT.Base.html#600" class="InductiveConstructor Operator">₊</a> <a id="2064" href="SystemT.Base.html#2037" class="Bound">σ₁</a><a id="2066" class="Symbol">)</a> <a id="2068" href="SystemT.Base.html#2032" class="Bound">ρ</a>
<a id="2070" href="SystemT.Base.html#2016" class="Function">ν₂</a> <a id="2073" class="Symbol">=</a> <a id="2075" href="SystemT.Base.html#787" class="InductiveConstructor">Var</a> <a id="2079" class="Symbol">(</a><a id="2080" href="SystemT.Base.html#697" class="InductiveConstructor">suc</a> <a id="2084" class="Symbol">(</a><a id="2085" href="SystemT.Base.html#697" class="InductiveConstructor">suc</a> <a id="2089" href="SystemT.Base.html#661" class="InductiveConstructor">zero</a><a id="2093" class="Symbol">))</a>

<a id="ν₃"></a><a id="2097" href="SystemT.Base.html#2097" class="Function">ν₃</a> <a id="2100" class="Symbol">:</a> <a id="2102" class="Symbol">{</a><a id="2103" href="SystemT.Base.html#2103" class="Bound">Γ</a> <a id="2105" class="Symbol">:</a> <a id="2107" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="2110" class="Symbol">}</a> <a id="2112" class="Symbol">{</a><a id="2113" href="SystemT.Base.html#2113" class="Bound">ρ</a> <a id="2115" href="SystemT.Base.html#2115" class="Bound">σ₀</a> <a id="2118" href="SystemT.Base.html#2118" class="Bound">σ₁</a> <a id="2121" href="SystemT.Base.html#2121" class="Bound">σ₂</a> <a id="2124" class="Symbol">:</a> <a id="2126" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="2128" class="Symbol">}</a> <a id="2130" class="Symbol">→</a> <a id="2132" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="2134" class="Symbol">(</a><a id="2135" href="SystemT.Base.html#2103" class="Bound">Γ</a> <a id="2137" href="SystemT.Base.html#600" class="InductiveConstructor Operator">₊</a> <a id="2139" href="SystemT.Base.html#2113" class="Bound">ρ</a> <a id="2141" href="SystemT.Base.html#600" class="InductiveConstructor Operator">₊</a> <a id="2143" href="SystemT.Base.html#2115" class="Bound">σ₀</a> <a id="2146" href="SystemT.Base.html#600" class="InductiveConstructor Operator">₊</a> <a id="2148" href="SystemT.Base.html#2118" class="Bound">σ₁</a> <a id="2151" href="SystemT.Base.html#600" class="InductiveConstructor Operator">₊</a> <a id="2153" href="SystemT.Base.html#2121" class="Bound">σ₂</a><a id="2155" class="Symbol">)</a> <a id="2157" href="SystemT.Base.html#2113" class="Bound">ρ</a>
<a id="2159" href="SystemT.Base.html#2097" class="Function">ν₃</a> <a id="2162" class="Symbol">=</a> <a id="2164" href="SystemT.Base.html#787" class="InductiveConstructor">Var</a> <a id="2168" class="Symbol">(</a><a id="2169" href="SystemT.Base.html#697" class="InductiveConstructor">suc</a> <a id="2173" class="Symbol">(</a><a id="2174" href="SystemT.Base.html#697" class="InductiveConstructor">suc</a> <a id="2178" class="Symbol">(</a><a id="2179" href="SystemT.Base.html#697" class="InductiveConstructor">suc</a> <a id="2183" href="SystemT.Base.html#661" class="InductiveConstructor">zero</a><a id="2187" class="Symbol">)))</a>

<a id="ν₄"></a><a id="2192" href="SystemT.Base.html#2192" class="Function">ν₄</a> <a id="2195" class="Symbol">:</a> <a id="2197" class="Symbol">{</a><a id="2198" href="SystemT.Base.html#2198" class="Bound">Γ</a> <a id="2200" class="Symbol">:</a> <a id="2202" href="SystemT.Base.html#572" class="Datatype">Cxt</a><a id="2205" class="Symbol">}</a> <a id="2207" class="Symbol">{</a><a id="2208" href="SystemT.Base.html#2208" class="Bound">ρ</a> <a id="2210" href="SystemT.Base.html#2210" class="Bound">σ₀</a> <a id="2213" href="SystemT.Base.html#2213" class="Bound">σ₁</a> <a id="2216" href="SystemT.Base.html#2216" class="Bound">σ₂</a> <a id="2219" href="SystemT.Base.html#2219" class="Bound">σ₃</a> <a id="2222" class="Symbol">:</a> <a id="2224" href="SystemT.Base.html#517" class="Datatype">Ty</a><a id="2226" class="Symbol">}</a> <a id="2228" class="Symbol">→</a> <a id="2230" href="SystemT.Base.html#757" class="Datatype">T</a> <a id="2232" class="Symbol">(</a><a id="2233" href="SystemT.Base.html#2198" class="Bound">Γ</a> <a id="2235" href="SystemT.Base.html#600" class="InductiveConstructor Operator">₊</a> <a id="2237" href="SystemT.Base.html#2208" class="Bound">ρ</a> <a id="2239" href="SystemT.Base.html#600" class="InductiveConstructor Operator">₊</a> <a id="2241" href="SystemT.Base.html#2210" class="Bound">σ₀</a> <a id="2244" href="SystemT.Base.html#600" class="InductiveConstructor Operator">₊</a> <a id="2246" href="SystemT.Base.html#2213" class="Bound">σ₁</a> <a id="2249" href="SystemT.Base.html#600" class="InductiveConstructor Operator">₊</a> <a id="2251" href="SystemT.Base.html#2216" class="Bound">σ₂</a> <a id="2254" href="SystemT.Base.html#600" class="InductiveConstructor Operator">₊</a> <a id="2256" href="SystemT.Base.html#2219" class="Bound">σ₃</a><a id="2258" class="Symbol">)</a> <a id="2260" href="SystemT.Base.html#2208" class="Bound">ρ</a>
<a id="2262" href="SystemT.Base.html#2192" class="Function">ν₄</a> <a id="2265" class="Symbol">=</a> <a id="2267" href="SystemT.Base.html#787" class="InductiveConstructor">Var</a> <a id="2271" class="Symbol">(</a><a id="2272" href="SystemT.Base.html#697" class="InductiveConstructor">suc</a> <a id="2276" class="Symbol">(</a><a id="2277" href="SystemT.Base.html#697" class="InductiveConstructor">suc</a> <a id="2281" class="Symbol">(</a><a id="2282" href="SystemT.Base.html#697" class="InductiveConstructor">suc</a> <a id="2286" class="Symbol">(</a><a id="2287" href="SystemT.Base.html#697" class="InductiveConstructor">suc</a> <a id="2291" href="SystemT.Base.html#661" class="InductiveConstructor">zero</a><a id="2295" class="Symbol">))))</a>

<a id="2301" class="Markup">\end{code}</a><a id="2311" class="Background">
</a></pre></body></html>

==> anc/html/SystemT.WithSumsAndLists.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>SystemT.WithSumsAndLists</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Background">System T with binary sums and finite lists

This syntax extends the intrinsically typed terms of SystemT.Base.

</a><a id="113" class="Markup">\begin{code}</a>

<a id="127" class="Symbol">{-#</a> <a id="131" class="Keyword">OPTIONS</a> <a id="139" class="Pragma">--without-K</a> <a id="151" class="Pragma">--safe</a> <a id="158" class="Symbol">#-}</a>

<a id="163" class="Keyword">module</a> <a id="170" href="SystemT.WithSumsAndLists.html" class="Module">SystemT.WithSumsAndLists</a> <a id="195" class="Keyword">where</a>

<a id="202" class="Keyword">open</a> <a id="207" class="Keyword">import</a> <a id="214" href="Preliminaries.html" class="Module">Preliminaries</a>

<a id="229" class="Markup">\end{code}</a><a id="239" class="Background">

■ Types, contexts and terms of T

</a><a id="275" class="Markup">\begin{code}</a>

<a id="289" class="Keyword">infixr</a> <a id="296" class="Number">30</a> <a id="299" href="SystemT.WithSumsAndLists.html#412" class="InductiveConstructor Operator">_⇾_</a>
<a id="303" class="Keyword">infixr</a> <a id="310" class="Number">31</a> <a id="313" href="SystemT.WithSumsAndLists.html#416" class="InductiveConstructor Operator">_⊠_</a>
<a id="317" class="Keyword">infixr</a> <a id="324" class="Number">31</a> <a id="327" href="SystemT.WithSumsAndLists.html#555" class="InductiveConstructor Operator">_⊞_</a>
<a id="331" class="Keyword">infixl</a> <a id="338" class="Number">20</a> <a id="341" href="SystemT.WithSumsAndLists.html#648" class="InductiveConstructor Operator">_₊_</a>
<a id="345" class="Keyword">infixl</a> <a id="352" class="Number">20</a> <a id="355" href="SystemT.WithSumsAndLists.html#919" class="InductiveConstructor Operator">_·_</a>

<a id="360" class="Keyword">mutual</a>
 <a id="368" class="Keyword">data</a> <a id="Ty"></a><a id="373" href="SystemT.WithSumsAndLists.html#373" class="Datatype">Ty</a> <a id="376" class="Symbol">:</a> <a id="378" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="382" class="Keyword">where</a>
  <a id="Ty.dataᵀ"></a><a id="390" href="SystemT.WithSumsAndLists.html#390" class="InductiveConstructor">dataᵀ</a> <a id="396" class="Symbol">:</a> <a id="398" href="SystemT.WithSumsAndLists.html#442" class="Datatype">DataTy</a> <a id="405" class="Symbol">→</a> <a id="407" href="SystemT.WithSumsAndLists.html#373" class="Datatype">Ty</a>
  <a id="Ty._⇾_"></a><a id="412" href="SystemT.WithSumsAndLists.html#412" class="InductiveConstructor Operator">_⇾_</a> <a id="Ty._⊠_"></a><a id="416" href="SystemT.WithSumsAndLists.html#416" class="InductiveConstructor Operator">_⊠_</a> <a id="420" class="Symbol">:</a> <a id="422" href="SystemT.WithSumsAndLists.html#373" class="Datatype">Ty</a> <a id="425" class="Symbol">→</a> <a id="427" href="SystemT.WithSumsAndLists.html#373" class="Datatype">Ty</a> <a id="430" class="Symbol">→</a> <a id="432" href="SystemT.WithSumsAndLists.html#373" class="Datatype">Ty</a>

 <a id="437" class="Keyword">data</a> <a id="DataTy"></a><a id="442" href="SystemT.WithSumsAndLists.html#442" class="Datatype">DataTy</a> <a id="449" class="Symbol">:</a> <a id="451" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="455" class="Keyword">where</a>
  <a id="DataTy.nat"></a><a id="463" href="SystemT.WithSumsAndLists.html#463" class="InductiveConstructor">nat</a>  <a id="468" class="Symbol">:</a> <a id="470" href="SystemT.WithSumsAndLists.html#442" class="Datatype">DataTy</a>
  <a id="DataTy.sum"></a><a id="479" href="SystemT.WithSumsAndLists.html#479" class="InductiveConstructor">sum</a>  <a id="484" class="Symbol">:</a> <a id="486" href="SystemT.WithSumsAndLists.html#373" class="Datatype">Ty</a> <a id="489" class="Symbol">→</a> <a id="491" href="SystemT.WithSumsAndLists.html#373" class="Datatype">Ty</a> <a id="494" class="Symbol">→</a> <a id="496" href="SystemT.WithSumsAndLists.html#442" class="Datatype">DataTy</a>
  <a id="DataTy.list"></a><a id="505" href="SystemT.WithSumsAndLists.html#505" class="InductiveConstructor">list</a> <a id="510" class="Symbol">:</a> <a id="512" href="SystemT.WithSumsAndLists.html#373" class="Datatype">Ty</a> <a id="515" class="Symbol">→</a> <a id="517" href="SystemT.WithSumsAndLists.html#442" class="Datatype">DataTy</a>

<a id="525" class="Keyword">pattern</a> <a id="ι"></a><a id="533" href="SystemT.WithSumsAndLists.html#533" class="InductiveConstructor">ι</a> <a id="535" class="Symbol">=</a> <a id="537" href="SystemT.WithSumsAndLists.html#390" class="InductiveConstructor">dataᵀ</a> <a id="543" href="SystemT.WithSumsAndLists.html#463" class="InductiveConstructor">nat</a>
<a id="547" class="Keyword">pattern</a> <a id="_⊞_"></a><a id="555" href="SystemT.WithSumsAndLists.html#555" class="InductiveConstructor Operator">_⊞_</a> <a id="559" href="SystemT.WithSumsAndLists.html#576" class="Bound">σ</a> <a id="561" href="SystemT.WithSumsAndLists.html#578" class="Bound">τ</a> <a id="563" class="Symbol">=</a> <a id="565" href="SystemT.WithSumsAndLists.html#390" class="InductiveConstructor">dataᵀ</a> <a id="571" class="Symbol">(</a><a id="572" href="SystemT.WithSumsAndLists.html#479" class="InductiveConstructor">sum</a> <a id="576" href="SystemT.WithSumsAndLists.html#576" class="Bound">σ</a> <a id="578" href="SystemT.WithSumsAndLists.html#578" class="Bound">τ</a><a id="579" class="Symbol">)</a>
<a id="581" class="Keyword">pattern</a> <a id="Listᵀ"></a><a id="589" href="SystemT.WithSumsAndLists.html#589" class="InductiveConstructor">Listᵀ</a> <a id="595" href="SystemT.WithSumsAndLists.html#611" class="Bound">σ</a> <a id="597" class="Symbol">=</a> <a id="599" href="SystemT.WithSumsAndLists.html#390" class="InductiveConstructor">dataᵀ</a> <a id="605" class="Symbol">(</a><a id="606" href="SystemT.WithSumsAndLists.html#505" class="InductiveConstructor">list</a> <a id="611" href="SystemT.WithSumsAndLists.html#611" class="Bound">σ</a><a id="612" class="Symbol">)</a>

<a id="615" class="Keyword">data</a> <a id="Cxt"></a><a id="620" href="SystemT.WithSumsAndLists.html#620" class="Datatype">Cxt</a> <a id="624" class="Symbol">:</a> <a id="626" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="630" class="Keyword">where</a>
 <a id="Cxt.ε"></a><a id="637" href="SystemT.WithSumsAndLists.html#637" class="InductiveConstructor">ε</a>   <a id="641" class="Symbol">:</a> <a id="643" href="SystemT.WithSumsAndLists.html#620" class="Datatype">Cxt</a>
 <a id="Cxt._₊_"></a><a id="648" href="SystemT.WithSumsAndLists.html#648" class="InductiveConstructor Operator">_₊_</a> <a id="652" class="Symbol">:</a> <a id="654" href="SystemT.WithSumsAndLists.html#620" class="Datatype">Cxt</a> <a id="658" class="Symbol">→</a> <a id="660" href="SystemT.WithSumsAndLists.html#373" class="Datatype">Ty</a> <a id="663" class="Symbol">→</a> <a id="665" href="SystemT.WithSumsAndLists.html#620" class="Datatype">Cxt</a>

<a id="670" class="Keyword">data</a> <a id="∥_∈_∥"></a><a id="675" href="SystemT.WithSumsAndLists.html#675" class="Datatype Operator">∥_∈_∥</a> <a id="681" class="Symbol">(</a><a id="682" href="SystemT.WithSumsAndLists.html#682" class="Bound">σ</a> <a id="684" class="Symbol">:</a> <a id="686" href="SystemT.WithSumsAndLists.html#373" class="Datatype">Ty</a><a id="688" class="Symbol">)</a> <a id="690" class="Symbol">:</a> <a id="692" href="SystemT.WithSumsAndLists.html#620" class="Datatype">Cxt</a> <a id="696" class="Symbol">→</a> <a id="698" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="702" class="Keyword">where</a>
 <a id="∥_∈_∥.zero"></a><a id="709" href="SystemT.WithSumsAndLists.html#709" class="InductiveConstructor">zero</a> <a id="714" class="Symbol">:</a> <a id="716" class="Symbol">{</a><a id="717" href="SystemT.WithSumsAndLists.html#717" class="Bound">Γ</a> <a id="719" class="Symbol">:</a> <a id="721" href="SystemT.WithSumsAndLists.html#620" class="Datatype">Cxt</a><a id="724" class="Symbol">}</a> <a id="726" class="Symbol">→</a> <a id="728" href="SystemT.WithSumsAndLists.html#675" class="Datatype Operator">∥</a> <a id="730" href="SystemT.WithSumsAndLists.html#682" class="Bound">σ</a> <a id="732" href="SystemT.WithSumsAndLists.html#675" class="Datatype Operator">∈</a> <a id="734" class="Symbol">(</a><a id="735" href="SystemT.WithSumsAndLists.html#717" class="Bound">Γ</a> <a id="737" href="SystemT.WithSumsAndLists.html#648" class="InductiveConstructor Operator">₊</a> <a id="739" href="SystemT.WithSumsAndLists.html#682" class="Bound">σ</a><a id="740" class="Symbol">)</a> <a id="742" href="SystemT.WithSumsAndLists.html#675" class="Datatype Operator">∥</a>
 <a id="∥_∈_∥.suc"></a><a id="745" href="SystemT.WithSumsAndLists.html#745" class="InductiveConstructor">suc</a>  <a id="750" class="Symbol">:</a> <a id="752" class="Symbol">{</a><a id="753" href="SystemT.WithSumsAndLists.html#753" class="Bound">τ</a> <a id="755" class="Symbol">:</a> <a id="757" href="SystemT.WithSumsAndLists.html#373" class="Datatype">Ty</a><a id="759" class="Symbol">}</a> <a id="761" class="Symbol">{</a><a id="762" href="SystemT.WithSumsAndLists.html#762" class="Bound">Γ</a> <a id="764" class="Symbol">:</a> <a id="766" href="SystemT.WithSumsAndLists.html#620" class="Datatype">Cxt</a><a id="769" class="Symbol">}</a> <a id="771" class="Symbol">→</a> <a id="773" href="SystemT.WithSumsAndLists.html#675" class="Datatype Operator">∥</a> <a id="775" href="SystemT.WithSumsAndLists.html#682" class="Bound">σ</a> <a id="777" href="SystemT.WithSumsAndLists.html#675" class="Datatype Operator">∈</a> <a id="779" href="SystemT.WithSumsAndLists.html#762" class="Bound">Γ</a> <a id="781" href="SystemT.WithSumsAndLists.html#675" class="Datatype Operator">∥</a> <a id="783" class="Symbol">→</a> <a id="785" href="SystemT.WithSumsAndLists.html#675" class="Datatype Operator">∥</a> <a id="787" href="SystemT.WithSumsAndLists.html#682" class="Bound">σ</a> <a id="789" href="SystemT.WithSumsAndLists.html#675" class="Datatype Operator">∈</a> <a id="791" href="SystemT.WithSumsAndLists.html#762" class="Bound">Γ</a> <a id="793" href="SystemT.WithSumsAndLists.html#648" class="InductiveConstructor Operator">₊</a> <a id="795" href="SystemT.WithSumsAndLists.html#753" class="Bound">τ</a> <a id="797" href="SystemT.WithSumsAndLists.html#675" class="Datatype Operator">∥</a>

<a id="800" class="Keyword">data</a> <a id="T"></a><a id="805" href="SystemT.WithSumsAndLists.html#805" class="Datatype">T</a> <a id="807" class="Symbol">(</a><a id="808" href="SystemT.WithSumsAndLists.html#808" class="Bound">Γ</a> <a id="810" class="Symbol">:</a> <a id="812" href="SystemT.WithSumsAndLists.html#620" class="Datatype">Cxt</a><a id="815" class="Symbol">)</a> <a id="817" class="Symbol">:</a> <a id="819" href="SystemT.WithSumsAndLists.html#373" class="Datatype">Ty</a> <a id="822" class="Symbol">→</a> <a id="824" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="828" class="Keyword">where</a>
 <a id="T.Var"></a><a id="835" href="SystemT.WithSumsAndLists.html#835" class="InductiveConstructor">Var</a>  <a id="840" class="Symbol">:</a> <a id="842" class="Symbol">{</a><a id="843" href="SystemT.WithSumsAndLists.html#843" class="Bound">σ</a> <a id="845" class="Symbol">:</a> <a id="847" href="SystemT.WithSumsAndLists.html#373" class="Datatype">Ty</a><a id="849" class="Symbol">}</a> <a id="851" class="Symbol">→</a> <a id="853" href="SystemT.WithSumsAndLists.html#675" class="Datatype Operator">∥</a> <a id="855" href="SystemT.WithSumsAndLists.html#843" class="Bound">σ</a> <a id="857" href="SystemT.WithSumsAndLists.html#675" class="Datatype Operator">∈</a> <a id="859" href="SystemT.WithSumsAndLists.html#808" class="Bound">Γ</a> <a id="861" href="SystemT.WithSumsAndLists.html#675" class="Datatype Operator">∥</a> <a id="863" class="Symbol">→</a> <a id="865" href="SystemT.WithSumsAndLists.html#805" class="Datatype">T</a> <a id="867" href="SystemT.WithSumsAndLists.html#808" class="Bound">Γ</a> <a id="869" href="SystemT.WithSumsAndLists.html#843" class="Bound">σ</a>
 <a id="T.Lam"></a><a id="872" href="SystemT.WithSumsAndLists.html#872" class="InductiveConstructor">Lam</a>  <a id="877" class="Symbol">:</a> <a id="879" class="Symbol">{</a><a id="880" href="SystemT.WithSumsAndLists.html#880" class="Bound">σ</a> <a id="882" href="SystemT.WithSumsAndLists.html#882" class="Bound">τ</a> <a id="884" class="Symbol">:</a> <a id="886" href="SystemT.WithSumsAndLists.html#373" class="Datatype">Ty</a><a id="888" class="Symbol">}</a> <a id="890" class="Symbol">→</a> <a id="892" href="SystemT.WithSumsAndLists.html#805" class="Datatype">T</a> <a id="894" class="Symbol">(</a><a id="895" href="SystemT.WithSumsAndLists.html#808" class="Bound">Γ</a> <a id="897" href="SystemT.WithSumsAndLists.html#648" class="InductiveConstructor Operator">₊</a> <a id="899" href="SystemT.WithSumsAndLists.html#880" class="Bound">σ</a><a id="900" class="Symbol">)</a> <a id="902" href="SystemT.WithSumsAndLists.html#882" class="Bound">τ</a> <a id="904" class="Symbol">→</a> <a id="906" href="SystemT.WithSumsAndLists.html#805" class="Datatype">T</a> <a id="908" href="SystemT.WithSumsAndLists.html#808" class="Bound">Γ</a> <a id="910" class="Symbol">(</a><a id="911" href="SystemT.WithSumsAndLists.html#880" class="Bound">σ</a> <a id="913" href="SystemT.WithSumsAndLists.html#412" class="InductiveConstructor Operator">⇾</a> <a id="915" href="SystemT.WithSumsAndLists.html#882" class="Bound">τ</a><a id="916" class="Symbol">)</a>
 <a id="T._·_"></a><a id="919" href="SystemT.WithSumsAndLists.html#919" class="InductiveConstructor Operator">_·_</a>  <a id="924" class="Symbol">:</a> <a id="926" class="Symbol">{</a><a id="927" href="SystemT.WithSumsAndLists.html#927" class="Bound">σ</a> <a id="929" href="SystemT.WithSumsAndLists.html#929" class="Bound">τ</a> <a id="931" class="Symbol">:</a> <a id="933" href="SystemT.WithSumsAndLists.html#373" class="Datatype">Ty</a><a id="935" class="Symbol">}</a> <a id="937" class="Symbol">→</a> <a id="939" href="SystemT.WithSumsAndLists.html#805" class="Datatype">T</a> <a id="941" href="SystemT.WithSumsAndLists.html#808" class="Bound">Γ</a> <a id="943" class="Symbol">(</a><a id="944" href="SystemT.WithSumsAndLists.html#927" class="Bound">σ</a> <a id="946" href="SystemT.WithSumsAndLists.html#412" class="InductiveConstructor Operator">⇾</a> <a id="948" href="SystemT.WithSumsAndLists.html#929" class="Bound">τ</a><a id="949" class="Symbol">)</a> <a id="951" class="Symbol">→</a> <a id="953" href="SystemT.WithSumsAndLists.html#805" class="Datatype">T</a> <a id="955" href="SystemT.WithSumsAndLists.html#808" class="Bound">Γ</a> <a id="957" href="SystemT.WithSumsAndLists.html#927" class="Bound">σ</a> <a id="959" class="Symbol">→</a> <a id="961" href="SystemT.WithSumsAndLists.html#805" class="Datatype">T</a> <a id="963" href="SystemT.WithSumsAndLists.html#808" class="Bound">Γ</a> <a id="965" href="SystemT.WithSumsAndLists.html#929" class="Bound">τ</a>
 <a id="T.Zero"></a><a id="968" href="SystemT.WithSumsAndLists.html#968" class="InductiveConstructor">Zero</a> <a id="973" class="Symbol">:</a> <a id="975" href="SystemT.WithSumsAndLists.html#805" class="Datatype">T</a> <a id="977" href="SystemT.WithSumsAndLists.html#808" class="Bound">Γ</a> <a id="979" href="SystemT.WithSumsAndLists.html#533" class="InductiveConstructor">ι</a>
 <a id="T.Suc"></a><a id="982" href="SystemT.WithSumsAndLists.html#982" class="InductiveConstructor">Suc</a>  <a id="987" class="Symbol">:</a> <a id="989" href="SystemT.WithSumsAndLists.html#805" class="Datatype">T</a> <a id="991" href="SystemT.WithSumsAndLists.html#808" class="Bound">Γ</a> <a id="993" class="Symbol">(</a><a id="994" href="SystemT.WithSumsAndLists.html#533" class="InductiveConstructor">ι</a> <a id="996" href="SystemT.WithSumsAndLists.html#412" class="InductiveConstructor Operator">⇾</a> <a id="998" href="SystemT.WithSumsAndLists.html#533" class="InductiveConstructor">ι</a><a id="999" class="Symbol">)</a>
 <a id="T.Rec"></a><a id="1002" href="SystemT.WithSumsAndLists.html#1002" class="InductiveConstructor">Rec</a>  <a id="1007" class="Symbol">:</a> <a id="1009" class="Symbol">{</a><a id="1010" href="SystemT.WithSumsAndLists.html#1010" class="Bound">σ</a> <a id="1012" class="Symbol">:</a> <a id="1014" href="SystemT.WithSumsAndLists.html#373" class="Datatype">Ty</a><a id="1016" class="Symbol">}</a> <a id="1018" class="Symbol">→</a> <a id="1020" href="SystemT.WithSumsAndLists.html#805" class="Datatype">T</a> <a id="1022" href="SystemT.WithSumsAndLists.html#808" class="Bound">Γ</a> <a id="1024" class="Symbol">(</a><a id="1025" href="SystemT.WithSumsAndLists.html#1010" class="Bound">σ</a> <a id="1027" href="SystemT.WithSumsAndLists.html#412" class="InductiveConstructor Operator">⇾</a> <a id="1029" class="Symbol">(</a><a id="1030" href="SystemT.WithSumsAndLists.html#533" class="InductiveConstructor">ι</a> <a id="1032" href="SystemT.WithSumsAndLists.html#412" class="InductiveConstructor Operator">⇾</a> <a id="1034" href="SystemT.WithSumsAndLists.html#1010" class="Bound">σ</a> <a id="1036" href="SystemT.WithSumsAndLists.html#412" class="InductiveConstructor Operator">⇾</a> <a id="1038" href="SystemT.WithSumsAndLists.html#1010" class="Bound">σ</a><a id="1039" class="Symbol">)</a> <a id="1041" href="SystemT.WithSumsAndLists.html#412" class="InductiveConstructor Operator">⇾</a> <a id="1043" href="SystemT.WithSumsAndLists.html#533" class="InductiveConstructor">ι</a> <a id="1045" href="SystemT.WithSumsAndLists.html#412" class="InductiveConstructor Operator">⇾</a> <a id="1047" href="SystemT.WithSumsAndLists.html#1010" class="Bound">σ</a><a id="1048" class="Symbol">)</a>
 <a id="T.Pair"></a><a id="1051" href="SystemT.WithSumsAndLists.html#1051" class="InductiveConstructor">Pair</a> <a id="1056" class="Symbol">:</a> <a id="1058" class="Symbol">{</a><a id="1059" href="SystemT.WithSumsAndLists.html#1059" class="Bound">σ</a> <a id="1061" href="SystemT.WithSumsAndLists.html#1061" class="Bound">τ</a> <a id="1063" class="Symbol">:</a> <a id="1065" href="SystemT.WithSumsAndLists.html#373" class="Datatype">Ty</a><a id="1067" class="Symbol">}</a> <a id="1069" class="Symbol">→</a> <a id="1071" href="SystemT.WithSumsAndLists.html#805" class="Datatype">T</a> <a id="1073" href="SystemT.WithSumsAndLists.html#808" class="Bound">Γ</a> <a id="1075" class="Symbol">(</a><a id="1076" href="SystemT.WithSumsAndLists.html#1059" class="Bound">σ</a> <a id="1078" href="SystemT.WithSumsAndLists.html#412" class="InductiveConstructor Operator">⇾</a> <a id="1080" href="SystemT.WithSumsAndLists.html#1061" class="Bound">τ</a> <a id="1082" href="SystemT.WithSumsAndLists.html#412" class="InductiveConstructor Operator">⇾</a> <a id="1084" href="SystemT.WithSumsAndLists.html#1059" class="Bound">σ</a> <a id="1086" href="SystemT.WithSumsAndLists.html#416" class="InductiveConstructor Operator">⊠</a> <a id="1088" href="SystemT.WithSumsAndLists.html#1061" class="Bound">τ</a><a id="1089" class="Symbol">)</a>
 <a id="T.Pr1"></a><a id="1092" href="SystemT.WithSumsAndLists.html#1092" class="InductiveConstructor">Pr1</a>  <a id="1097" class="Symbol">:</a> <a id="1099" class="Symbol">{</a><a id="1100" href="SystemT.WithSumsAndLists.html#1100" class="Bound">σ</a> <a id="1102" href="SystemT.WithSumsAndLists.html#1102" class="Bound">τ</a> <a id="1104" class="Symbol">:</a> <a id="1106" href="SystemT.WithSumsAndLists.html#373" class="Datatype">Ty</a><a id="1108" class="Symbol">}</a> <a id="1110" class="Symbol">→</a> <a id="1112" href="SystemT.WithSumsAndLists.html#805" class="Datatype">T</a> <a id="1114" href="SystemT.WithSumsAndLists.html#808" class="Bound">Γ</a> <a id="1116" class="Symbol">(</a><a id="1117" href="SystemT.WithSumsAndLists.html#1100" class="Bound">σ</a> <a id="1119" href="SystemT.WithSumsAndLists.html#416" class="InductiveConstructor Operator">⊠</a> <a id="1121" href="SystemT.WithSumsAndLists.html#1102" class="Bound">τ</a> <a id="1123" href="SystemT.WithSumsAndLists.html#412" class="InductiveConstructor Operator">⇾</a> <a id="1125" href="SystemT.WithSumsAndLists.html#1100" class="Bound">σ</a><a id="1126" class="Symbol">)</a>
 <a id="T.Pr2"></a><a id="1129" href="SystemT.WithSumsAndLists.html#1129" class="InductiveConstructor">Pr2</a>  <a id="1134" class="Symbol">:</a> <a id="1136" class="Symbol">{</a><a id="1137" href="SystemT.WithSumsAndLists.html#1137" class="Bound">σ</a> <a id="1139" href="SystemT.WithSumsAndLists.html#1139" class="Bound">τ</a> <a id="1141" class="Symbol">:</a> <a id="1143" href="SystemT.WithSumsAndLists.html#373" class="Datatype">Ty</a><a id="1145" class="Symbol">}</a> <a id="1147" class="Symbol">→</a> <a id="1149" href="SystemT.WithSumsAndLists.html#805" class="Datatype">T</a> <a id="1151" href="SystemT.WithSumsAndLists.html#808" class="Bound">Γ</a> <a id="1153" class="Symbol">(</a><a id="1154" href="SystemT.WithSumsAndLists.html#1137" class="Bound">σ</a> <a id="1156" href="SystemT.WithSumsAndLists.html#416" class="InductiveConstructor Operator">⊠</a> <a id="1158" href="SystemT.WithSumsAndLists.html#1139" class="Bound">τ</a> <a id="1160" href="SystemT.WithSumsAndLists.html#412" class="InductiveConstructor Operator">⇾</a> <a id="1162" href="SystemT.WithSumsAndLists.html#1139" class="Bound">τ</a><a id="1163" class="Symbol">)</a>
 <a id="T.Inj1"></a><a id="1166" href="SystemT.WithSumsAndLists.html#1166" class="InductiveConstructor">Inj1</a> <a id="1171" class="Symbol">:</a> <a id="1173" class="Symbol">{</a><a id="1174" href="SystemT.WithSumsAndLists.html#1174" class="Bound">σ</a> <a id="1176" href="SystemT.WithSumsAndLists.html#1176" class="Bound">τ</a> <a id="1178" class="Symbol">:</a> <a id="1180" href="SystemT.WithSumsAndLists.html#373" class="Datatype">Ty</a><a id="1182" class="Symbol">}</a> <a id="1184" class="Symbol">→</a> <a id="1186" href="SystemT.WithSumsAndLists.html#805" class="Datatype">T</a> <a id="1188" href="SystemT.WithSumsAndLists.html#808" class="Bound">Γ</a> <a id="1190" class="Symbol">(</a><a id="1191" href="SystemT.WithSumsAndLists.html#1174" class="Bound">σ</a> <a id="1193" href="SystemT.WithSumsAndLists.html#412" class="InductiveConstructor Operator">⇾</a> <a id="1195" href="SystemT.WithSumsAndLists.html#1174" class="Bound">σ</a> <a id="1197" href="SystemT.WithSumsAndLists.html#555" class="InductiveConstructor Operator">⊞</a> <a id="1199" href="SystemT.WithSumsAndLists.html#1176" class="Bound">τ</a><a id="1200" class="Symbol">)</a>
 <a id="T.Inj2"></a><a id="1203" href="SystemT.WithSumsAndLists.html#1203" class="InductiveConstructor">Inj2</a> <a id="1208" class="Symbol">:</a> <a id="1210" class="Symbol">{</a><a id="1211" href="SystemT.WithSumsAndLists.html#1211" class="Bound">σ</a> <a id="1213" href="SystemT.WithSumsAndLists.html#1213" class="Bound">τ</a> <a id="1215" class="Symbol">:</a> <a id="1217" href="SystemT.WithSumsAndLists.html#373" class="Datatype">Ty</a><a id="1219" class="Symbol">}</a> <a id="1221" class="Symbol">→</a> <a id="1223" href="SystemT.WithSumsAndLists.html#805" class="Datatype">T</a> <a id="1225" href="SystemT.WithSumsAndLists.html#808" class="Bound">Γ</a> <a id="1227" class="Symbol">(</a><a id="1228" href="SystemT.WithSumsAndLists.html#1213" class="Bound">τ</a> <a id="1230" href="SystemT.WithSumsAndLists.html#412" class="InductiveConstructor Operator">⇾</a> <a id="1232" href="SystemT.WithSumsAndLists.html#1211" class="Bound">σ</a> <a id="1234" href="SystemT.WithSumsAndLists.html#555" class="InductiveConstructor Operator">⊞</a> <a id="1236" href="SystemT.WithSumsAndLists.html#1213" class="Bound">τ</a><a id="1237" class="Symbol">)</a>
 <a id="T.Case"></a><a id="1240" href="SystemT.WithSumsAndLists.html#1240" class="InductiveConstructor">Case</a> <a id="1245" class="Symbol">:</a> <a id="1247" class="Symbol">{</a><a id="1248" href="SystemT.WithSumsAndLists.html#1248" class="Bound">σ</a> <a id="1250" href="SystemT.WithSumsAndLists.html#1250" class="Bound">τ</a> <a id="1252" href="SystemT.WithSumsAndLists.html#1252" class="Bound">ρ</a> <a id="1254" class="Symbol">:</a> <a id="1256" href="SystemT.WithSumsAndLists.html#373" class="Datatype">Ty</a><a id="1258" class="Symbol">}</a> <a id="1260" class="Symbol">→</a> <a id="1262" href="SystemT.WithSumsAndLists.html#805" class="Datatype">T</a> <a id="1264" href="SystemT.WithSumsAndLists.html#808" class="Bound">Γ</a> <a id="1266" class="Symbol">((</a><a id="1268" href="SystemT.WithSumsAndLists.html#1248" class="Bound">σ</a> <a id="1270" href="SystemT.WithSumsAndLists.html#412" class="InductiveConstructor Operator">⇾</a> <a id="1272" href="SystemT.WithSumsAndLists.html#1252" class="Bound">ρ</a><a id="1273" class="Symbol">)</a> <a id="1275" href="SystemT.WithSumsAndLists.html#412" class="InductiveConstructor Operator">⇾</a> <a id="1277" class="Symbol">(</a><a id="1278" href="SystemT.WithSumsAndLists.html#1250" class="Bound">τ</a> <a id="1280" href="SystemT.WithSumsAndLists.html#412" class="InductiveConstructor Operator">⇾</a> <a id="1282" href="SystemT.WithSumsAndLists.html#1252" class="Bound">ρ</a><a id="1283" class="Symbol">)</a> <a id="1285" href="SystemT.WithSumsAndLists.html#412" class="InductiveConstructor Operator">⇾</a> <a id="1287" href="SystemT.WithSumsAndLists.html#1248" class="Bound">σ</a> <a id="1289" href="SystemT.WithSumsAndLists.html#555" class="InductiveConstructor Operator">⊞</a> <a id="1291" href="SystemT.WithSumsAndLists.html#1250" class="Bound">τ</a> <a id="1293" href="SystemT.WithSumsAndLists.html#412" class="InductiveConstructor Operator">⇾</a> <a id="1295" href="SystemT.WithSumsAndLists.html#1252" class="Bound">ρ</a><a id="1296" class="Symbol">)</a>
 <a id="T.Nil"></a><a id="1299" href="SystemT.WithSumsAndLists.html#1299" class="InductiveConstructor">Nil</a>  <a id="1304" class="Symbol">:</a> <a id="1306" class="Symbol">{</a><a id="1307" href="SystemT.WithSumsAndLists.html#1307" class="Bound">σ</a> <a id="1309" class="Symbol">:</a> <a id="1311" href="SystemT.WithSumsAndLists.html#373" class="Datatype">Ty</a><a id="1313" class="Symbol">}</a> <a id="1315" class="Symbol">→</a> <a id="1317" href="SystemT.WithSumsAndLists.html#805" class="Datatype">T</a> <a id="1319" href="SystemT.WithSumsAndLists.html#808" class="Bound">Γ</a> <a id="1321" class="Symbol">(</a><a id="1322" href="SystemT.WithSumsAndLists.html#589" class="InductiveConstructor">Listᵀ</a> <a id="1328" href="SystemT.WithSumsAndLists.html#1307" class="Bound">σ</a><a id="1329" class="Symbol">)</a>
 <a id="T.Cons"></a><a id="1332" href="SystemT.WithSumsAndLists.html#1332" class="InductiveConstructor">Cons</a> <a id="1337" class="Symbol">:</a> <a id="1339" class="Symbol">{</a><a id="1340" href="SystemT.WithSumsAndLists.html#1340" class="Bound">σ</a> <a id="1342" class="Symbol">:</a> <a id="1344" href="SystemT.WithSumsAndLists.html#373" class="Datatype">Ty</a><a id="1346" class="Symbol">}</a> <a id="1348" class="Symbol">→</a> <a id="1350" href="SystemT.WithSumsAndLists.html#805" class="Datatype">T</a> <a id="1352" href="SystemT.WithSumsAndLists.html#808" class="Bound">Γ</a> <a id="1354" class="Symbol">(</a><a id="1355" href="SystemT.WithSumsAndLists.html#1340" class="Bound">σ</a> <a id="1357" href="SystemT.WithSumsAndLists.html#412" class="InductiveConstructor Operator">⇾</a> <a id="1359" href="SystemT.WithSumsAndLists.html#589" class="InductiveConstructor">Listᵀ</a> <a id="1365" href="SystemT.WithSumsAndLists.html#1340" class="Bound">σ</a> <a id="1367" href="SystemT.WithSumsAndLists.html#412" class="InductiveConstructor Operator">⇾</a> <a id="1369" href="SystemT.WithSumsAndLists.html#589" class="InductiveConstructor">Listᵀ</a> <a id="1375" href="SystemT.WithSumsAndLists.html#1340" class="Bound">σ</a><a id="1376" class="Symbol">)</a>
 <a id="T.LRec"></a><a id="1379" href="SystemT.WithSumsAndLists.html#1379" class="InductiveConstructor">LRec</a> <a id="1384" class="Symbol">:</a> <a id="1386" class="Symbol">{</a><a id="1387" href="SystemT.WithSumsAndLists.html#1387" class="Bound">σ</a> <a id="1389" href="SystemT.WithSumsAndLists.html#1389" class="Bound">ρ</a> <a id="1391" class="Symbol">:</a> <a id="1393" href="SystemT.WithSumsAndLists.html#373" class="Datatype">Ty</a><a id="1395" class="Symbol">}</a> <a id="1397" class="Symbol">→</a> <a id="1399" href="SystemT.WithSumsAndLists.html#805" class="Datatype">T</a> <a id="1401" href="SystemT.WithSumsAndLists.html#808" class="Bound">Γ</a> <a id="1403" class="Symbol">(</a><a id="1404" href="SystemT.WithSumsAndLists.html#1389" class="Bound">ρ</a> <a id="1406" href="SystemT.WithSumsAndLists.html#412" class="InductiveConstructor Operator">⇾</a> <a id="1408" class="Symbol">(</a><a id="1409" href="SystemT.WithSumsAndLists.html#1387" class="Bound">σ</a> <a id="1411" href="SystemT.WithSumsAndLists.html#412" class="InductiveConstructor Operator">⇾</a> <a id="1413" href="SystemT.WithSumsAndLists.html#589" class="InductiveConstructor">Listᵀ</a> <a id="1419" href="SystemT.WithSumsAndLists.html#1387" class="Bound">σ</a> <a id="1421" href="SystemT.WithSumsAndLists.html#412" class="InductiveConstructor Operator">⇾</a> <a id="1423" href="SystemT.WithSumsAndLists.html#1389" class="Bound">ρ</a> <a id="1425" href="SystemT.WithSumsAndLists.html#412" class="InductiveConstructor Operator">⇾</a> <a id="1427" href="SystemT.WithSumsAndLists.html#1389" class="Bound">ρ</a><a id="1428" class="Symbol">)</a> <a id="1430" href="SystemT.WithSumsAndLists.html#412" class="InductiveConstructor Operator">⇾</a> <a id="1432" href="SystemT.WithSumsAndLists.html#589" class="InductiveConstructor">Listᵀ</a> <a id="1438" href="SystemT.WithSumsAndLists.html#1387" class="Bound">σ</a> <a id="1440" href="SystemT.WithSumsAndLists.html#412" class="InductiveConstructor Operator">⇾</a> <a id="1442" href="SystemT.WithSumsAndLists.html#1389" class="Bound">ρ</a><a id="1443" class="Symbol">)</a>

<a id="1446" class="Markup">\end{code}</a><a id="1456" class="Background">

■ The standard interpretation of T into Agda

</a><a id="1504" class="Markup">\begin{code}</a>

<a id="⟦_⟧ʸ"></a><a id="1518" href="SystemT.WithSumsAndLists.html#1518" class="Function Operator">⟦_⟧ʸ</a> <a id="1523" class="Symbol">:</a> <a id="1525" href="SystemT.WithSumsAndLists.html#373" class="Datatype">Ty</a> <a id="1528" class="Symbol">→</a> <a id="1530" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="1534" href="SystemT.WithSumsAndLists.html#1518" class="Function Operator">⟦</a> <a id="1536" href="SystemT.WithSumsAndLists.html#533" class="InductiveConstructor">ι</a> <a id="1538" href="SystemT.WithSumsAndLists.html#1518" class="Function Operator">⟧ʸ</a>     <a id="1545" class="Symbol">=</a> <a id="1547" href="Preliminaries.html#2603" class="Datatype">ℕ</a>
<a id="1549" href="SystemT.WithSumsAndLists.html#1518" class="Function Operator">⟦</a> <a id="1551" href="SystemT.WithSumsAndLists.html#1551" class="Bound">σ</a> <a id="1553" href="SystemT.WithSumsAndLists.html#412" class="InductiveConstructor Operator">⇾</a> <a id="1555" href="SystemT.WithSumsAndLists.html#1555" class="Bound">τ</a> <a id="1557" href="SystemT.WithSumsAndLists.html#1518" class="Function Operator">⟧ʸ</a> <a id="1560" class="Symbol">=</a> <a id="1562" href="SystemT.WithSumsAndLists.html#1518" class="Function Operator">⟦</a> <a id="1564" href="SystemT.WithSumsAndLists.html#1551" class="Bound">σ</a> <a id="1566" href="SystemT.WithSumsAndLists.html#1518" class="Function Operator">⟧ʸ</a> <a id="1569" class="Symbol">→</a> <a id="1571" href="SystemT.WithSumsAndLists.html#1518" class="Function Operator">⟦</a> <a id="1573" href="SystemT.WithSumsAndLists.html#1555" class="Bound">τ</a> <a id="1575" href="SystemT.WithSumsAndLists.html#1518" class="Function Operator">⟧ʸ</a>
<a id="1578" href="SystemT.WithSumsAndLists.html#1518" class="Function Operator">⟦</a> <a id="1580" href="SystemT.WithSumsAndLists.html#1580" class="Bound">σ</a> <a id="1582" href="SystemT.WithSumsAndLists.html#416" class="InductiveConstructor Operator">⊠</a> <a id="1584" href="SystemT.WithSumsAndLists.html#1584" class="Bound">τ</a> <a id="1586" href="SystemT.WithSumsAndLists.html#1518" class="Function Operator">⟧ʸ</a> <a id="1589" class="Symbol">=</a> <a id="1591" href="SystemT.WithSumsAndLists.html#1518" class="Function Operator">⟦</a> <a id="1593" href="SystemT.WithSumsAndLists.html#1580" class="Bound">σ</a> <a id="1595" href="SystemT.WithSumsAndLists.html#1518" class="Function Operator">⟧ʸ</a> <a id="1598" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="1600" href="SystemT.WithSumsAndLists.html#1518" class="Function Operator">⟦</a> <a id="1602" href="SystemT.WithSumsAndLists.html#1584" class="Bound">τ</a> <a id="1604" href="SystemT.WithSumsAndLists.html#1518" class="Function Operator">⟧ʸ</a>

<a id="1608" href="SystemT.WithSumsAndLists.html#1518" class="Function Operator">⟦</a> <a id="1610" href="SystemT.WithSumsAndLists.html#1610" class="Bound">σ</a> <a id="1612" href="SystemT.WithSumsAndLists.html#555" class="InductiveConstructor Operator">⊞</a> <a id="1614" href="SystemT.WithSumsAndLists.html#1614" class="Bound">τ</a> <a id="1616" href="SystemT.WithSumsAndLists.html#1518" class="Function Operator">⟧ʸ</a> <a id="1619" class="Symbol">=</a> <a id="1621" href="SystemT.WithSumsAndLists.html#1518" class="Function Operator">⟦</a> <a id="1623" href="SystemT.WithSumsAndLists.html#1610" class="Bound">σ</a> <a id="1625" href="SystemT.WithSumsAndLists.html#1518" class="Function Operator">⟧ʸ</a> <a id="1628" href="Preliminaries.html#2211" class="Datatype Operator">+</a> <a id="1630" href="SystemT.WithSumsAndLists.html#1518" class="Function Operator">⟦</a> <a id="1632" href="SystemT.WithSumsAndLists.html#1614" class="Bound">τ</a> <a id="1634" href="SystemT.WithSumsAndLists.html#1518" class="Function Operator">⟧ʸ</a>
<a id="1637" href="SystemT.WithSumsAndLists.html#1518" class="Function Operator">⟦</a> <a id="1639" href="SystemT.WithSumsAndLists.html#589" class="InductiveConstructor">Listᵀ</a> <a id="1645" href="SystemT.WithSumsAndLists.html#1645" class="Bound">σ</a> <a id="1647" href="SystemT.WithSumsAndLists.html#1518" class="Function Operator">⟧ʸ</a> <a id="1650" class="Symbol">=</a> <a id="1652" href="Preliminaries.html#7347" class="Datatype">List</a> <a id="1657" href="SystemT.WithSumsAndLists.html#1518" class="Function Operator">⟦</a> <a id="1659" href="SystemT.WithSumsAndLists.html#1645" class="Bound">σ</a> <a id="1661" href="SystemT.WithSumsAndLists.html#1518" class="Function Operator">⟧ʸ</a>

<a id="⟦_⟧ˣ"></a><a id="1665" href="SystemT.WithSumsAndLists.html#1665" class="Function Operator">⟦_⟧ˣ</a> <a id="1670" class="Symbol">:</a> <a id="1672" href="SystemT.WithSumsAndLists.html#620" class="Datatype">Cxt</a> <a id="1676" class="Symbol">→</a> <a id="1678" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="1682" href="SystemT.WithSumsAndLists.html#1665" class="Function Operator">⟦</a> <a id="1684" href="SystemT.WithSumsAndLists.html#637" class="InductiveConstructor">ε</a> <a id="1686" href="SystemT.WithSumsAndLists.html#1665" class="Function Operator">⟧ˣ</a>     <a id="1693" class="Symbol">=</a> <a id="1695" href="Preliminaries.html#2531" class="Datatype">𝟙</a>
<a id="1697" href="SystemT.WithSumsAndLists.html#1665" class="Function Operator">⟦</a> <a id="1699" href="SystemT.WithSumsAndLists.html#1699" class="Bound">Γ</a> <a id="1701" href="SystemT.WithSumsAndLists.html#648" class="InductiveConstructor Operator">₊</a> <a id="1703" href="SystemT.WithSumsAndLists.html#1703" class="Bound">ρ</a> <a id="1705" href="SystemT.WithSumsAndLists.html#1665" class="Function Operator">⟧ˣ</a> <a id="1708" class="Symbol">=</a> <a id="1710" href="SystemT.WithSumsAndLists.html#1665" class="Function Operator">⟦</a> <a id="1712" href="SystemT.WithSumsAndLists.html#1699" class="Bound">Γ</a> <a id="1714" href="SystemT.WithSumsAndLists.html#1665" class="Function Operator">⟧ˣ</a> <a id="1717" href="Preliminaries.html#2116" class="Function Operator">×</a> <a id="1719" href="SystemT.WithSumsAndLists.html#1518" class="Function Operator">⟦</a> <a id="1721" href="SystemT.WithSumsAndLists.html#1703" class="Bound">ρ</a> <a id="1723" href="SystemT.WithSumsAndLists.html#1518" class="Function Operator">⟧ʸ</a>

<a id="1727" class="Keyword">infix</a> <a id="1733" class="Number">25</a> <a id="1736" href="SystemT.WithSumsAndLists.html#1742" class="Function Operator">_₍_₎</a>

<a id="_₍_₎"></a><a id="1742" href="SystemT.WithSumsAndLists.html#1742" class="Function Operator">_₍_₎</a> <a id="1747" class="Symbol">:</a> <a id="1749" class="Symbol">{</a><a id="1750" href="SystemT.WithSumsAndLists.html#1750" class="Bound">Γ</a> <a id="1752" class="Symbol">:</a> <a id="1754" href="SystemT.WithSumsAndLists.html#620" class="Datatype">Cxt</a><a id="1757" class="Symbol">}</a> <a id="1759" class="Symbol">{</a><a id="1760" href="SystemT.WithSumsAndLists.html#1760" class="Bound">ρ</a> <a id="1762" class="Symbol">:</a> <a id="1764" href="SystemT.WithSumsAndLists.html#373" class="Datatype">Ty</a><a id="1766" class="Symbol">}</a> <a id="1768" class="Symbol">→</a> <a id="1770" href="SystemT.WithSumsAndLists.html#1665" class="Function Operator">⟦</a> <a id="1772" href="SystemT.WithSumsAndLists.html#1750" class="Bound">Γ</a> <a id="1774" href="SystemT.WithSumsAndLists.html#1665" class="Function Operator">⟧ˣ</a> <a id="1777" class="Symbol">→</a> <a id="1779" href="SystemT.WithSumsAndLists.html#675" class="Datatype Operator">∥</a> <a id="1781" href="SystemT.WithSumsAndLists.html#1760" class="Bound">ρ</a> <a id="1783" href="SystemT.WithSumsAndLists.html#675" class="Datatype Operator">∈</a> <a id="1785" href="SystemT.WithSumsAndLists.html#1750" class="Bound">Γ</a> <a id="1787" href="SystemT.WithSumsAndLists.html#675" class="Datatype Operator">∥</a> <a id="1789" class="Symbol">→</a> <a id="1791" href="SystemT.WithSumsAndLists.html#1518" class="Function Operator">⟦</a> <a id="1793" href="SystemT.WithSumsAndLists.html#1760" class="Bound">ρ</a> <a id="1795" href="SystemT.WithSumsAndLists.html#1518" class="Function Operator">⟧ʸ</a>
<a id="1798" class="Symbol">(_</a> <a id="1801" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="1803" href="SystemT.WithSumsAndLists.html#1803" class="Bound">a</a><a id="1804" class="Symbol">)</a> <a id="1806" href="SystemT.WithSumsAndLists.html#1742" class="Function Operator">₍</a> <a id="1808" href="SystemT.WithSumsAndLists.html#709" class="InductiveConstructor">zero</a> <a id="1813" href="SystemT.WithSumsAndLists.html#1742" class="Function Operator">₎</a>  <a id="1816" class="Symbol">=</a> <a id="1818" href="SystemT.WithSumsAndLists.html#1803" class="Bound">a</a>
<a id="1820" class="Symbol">(</a><a id="1821" href="SystemT.WithSumsAndLists.html#1821" class="Bound">γ</a> <a id="1823" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="1825" class="Symbol">_)</a> <a id="1828" href="SystemT.WithSumsAndLists.html#1742" class="Function Operator">₍</a> <a id="1830" href="SystemT.WithSumsAndLists.html#745" class="InductiveConstructor">suc</a> <a id="1834" href="SystemT.WithSumsAndLists.html#1834" class="Bound">i</a> <a id="1836" href="SystemT.WithSumsAndLists.html#1742" class="Function Operator">₎</a> <a id="1838" class="Symbol">=</a> <a id="1840" href="SystemT.WithSumsAndLists.html#1821" class="Bound">γ</a> <a id="1842" href="SystemT.WithSumsAndLists.html#1742" class="Function Operator">₍</a> <a id="1844" href="SystemT.WithSumsAndLists.html#1834" class="Bound">i</a> <a id="1846" href="SystemT.WithSumsAndLists.html#1742" class="Function Operator">₎</a>

<a id="⟦_⟧ᵐ"></a><a id="1849" href="SystemT.WithSumsAndLists.html#1849" class="Function Operator">⟦_⟧ᵐ</a> <a id="1854" class="Symbol">:</a> <a id="1856" class="Symbol">{</a><a id="1857" href="SystemT.WithSumsAndLists.html#1857" class="Bound">Γ</a> <a id="1859" class="Symbol">:</a> <a id="1861" href="SystemT.WithSumsAndLists.html#620" class="Datatype">Cxt</a><a id="1864" class="Symbol">}</a> <a id="1866" class="Symbol">{</a><a id="1867" href="SystemT.WithSumsAndLists.html#1867" class="Bound">σ</a> <a id="1869" class="Symbol">:</a> <a id="1871" href="SystemT.WithSumsAndLists.html#373" class="Datatype">Ty</a><a id="1873" class="Symbol">}</a> <a id="1875" class="Symbol">→</a> <a id="1877" href="SystemT.WithSumsAndLists.html#805" class="Datatype">T</a> <a id="1879" href="SystemT.WithSumsAndLists.html#1857" class="Bound">Γ</a> <a id="1881" href="SystemT.WithSumsAndLists.html#1867" class="Bound">σ</a> <a id="1883" class="Symbol">→</a> <a id="1885" href="SystemT.WithSumsAndLists.html#1665" class="Function Operator">⟦</a> <a id="1887" href="SystemT.WithSumsAndLists.html#1857" class="Bound">Γ</a> <a id="1889" href="SystemT.WithSumsAndLists.html#1665" class="Function Operator">⟧ˣ</a> <a id="1892" class="Symbol">→</a> <a id="1894" href="SystemT.WithSumsAndLists.html#1518" class="Function Operator">⟦</a> <a id="1896" href="SystemT.WithSumsAndLists.html#1867" class="Bound">σ</a> <a id="1898" href="SystemT.WithSumsAndLists.html#1518" class="Function Operator">⟧ʸ</a>
<a id="1901" href="SystemT.WithSumsAndLists.html#1849" class="Function Operator">⟦</a> <a id="1903" href="SystemT.WithSumsAndLists.html#835" class="InductiveConstructor">Var</a> <a id="1907" href="SystemT.WithSumsAndLists.html#1907" class="Bound">i</a> <a id="1909" href="SystemT.WithSumsAndLists.html#1849" class="Function Operator">⟧ᵐ</a> <a id="1912" href="SystemT.WithSumsAndLists.html#1912" class="Bound">γ</a> <a id="1914" class="Symbol">=</a> <a id="1916" href="SystemT.WithSumsAndLists.html#1912" class="Bound">γ</a> <a id="1918" href="SystemT.WithSumsAndLists.html#1742" class="Function Operator">₍</a> <a id="1920" href="SystemT.WithSumsAndLists.html#1907" class="Bound">i</a> <a id="1922" href="SystemT.WithSumsAndLists.html#1742" class="Function Operator">₎</a>
<a id="1924" href="SystemT.WithSumsAndLists.html#1849" class="Function Operator">⟦</a> <a id="1926" href="SystemT.WithSumsAndLists.html#872" class="InductiveConstructor">Lam</a> <a id="1930" href="SystemT.WithSumsAndLists.html#1930" class="Bound">t</a> <a id="1932" href="SystemT.WithSumsAndLists.html#1849" class="Function Operator">⟧ᵐ</a> <a id="1935" href="SystemT.WithSumsAndLists.html#1935" class="Bound">γ</a> <a id="1937" class="Symbol">=</a> <a id="1939" class="Symbol">λ</a> <a id="1941" href="SystemT.WithSumsAndLists.html#1941" class="Bound">a</a> <a id="1943" class="Symbol">→</a> <a id="1945" href="SystemT.WithSumsAndLists.html#1849" class="Function Operator">⟦</a> <a id="1947" href="SystemT.WithSumsAndLists.html#1930" class="Bound">t</a> <a id="1949" href="SystemT.WithSumsAndLists.html#1849" class="Function Operator">⟧ᵐ</a> <a id="1952" class="Symbol">(</a><a id="1953" href="SystemT.WithSumsAndLists.html#1935" class="Bound">γ</a> <a id="1955" href="Preliminaries.html#2047" class="InductiveConstructor Operator">,</a> <a id="1957" href="SystemT.WithSumsAndLists.html#1941" class="Bound">a</a><a id="1958" class="Symbol">)</a>
<a id="1960" href="SystemT.WithSumsAndLists.html#1849" class="Function Operator">⟦</a> <a id="1962" href="SystemT.WithSumsAndLists.html#1962" class="Bound">f</a> <a id="1964" href="SystemT.WithSumsAndLists.html#919" class="InductiveConstructor Operator">·</a> <a id="1966" href="SystemT.WithSumsAndLists.html#1966" class="Bound">a</a> <a id="1968" href="SystemT.WithSumsAndLists.html#1849" class="Function Operator">⟧ᵐ</a> <a id="1971" href="SystemT.WithSumsAndLists.html#1971" class="Bound">γ</a> <a id="1973" class="Symbol">=</a> <a id="1975" href="SystemT.WithSumsAndLists.html#1849" class="Function Operator">⟦</a> <a id="1977" href="SystemT.WithSumsAndLists.html#1962" class="Bound">f</a> <a id="1979" href="SystemT.WithSumsAndLists.html#1849" class="Function Operator">⟧ᵐ</a> <a id="1982" href="SystemT.WithSumsAndLists.html#1971" class="Bound">γ</a> <a id="1984" class="Symbol">(</a><a id="1985" href="SystemT.WithSumsAndLists.html#1849" class="Function Operator">⟦</a> <a id="1987" href="SystemT.WithSumsAndLists.html#1966" class="Bound">a</a> <a id="1989" href="SystemT.WithSumsAndLists.html#1849" class="Function Operator">⟧ᵐ</a> <a id="1992" href="SystemT.WithSumsAndLists.html#1971" class="Bound">γ</a><a id="1993" class="Symbol">)</a>
<a id="1995" href="SystemT.WithSumsAndLists.html#1849" class="Function Operator">⟦</a> <a id="1997" href="SystemT.WithSumsAndLists.html#968" class="InductiveConstructor">Zero</a> <a id="2002" href="SystemT.WithSumsAndLists.html#1849" class="Function Operator">⟧ᵐ</a>  <a id="2006" class="Symbol">_</a> <a id="2008" class="Symbol">=</a> <a id="2010" class="Number">0</a>
<a id="2012" href="SystemT.WithSumsAndLists.html#1849" class="Function Operator">⟦</a> <a id="2014" href="SystemT.WithSumsAndLists.html#982" class="InductiveConstructor">Suc</a> <a id="2018" href="SystemT.WithSumsAndLists.html#1849" class="Function Operator">⟧ᵐ</a>   <a id="2023" class="Symbol">_</a> <a id="2025" class="Symbol">=</a> <a id="2027" href="Preliminaries.html#2628" class="InductiveConstructor">suc</a>
<a id="2031" href="SystemT.WithSumsAndLists.html#1849" class="Function Operator">⟦</a> <a id="2033" href="SystemT.WithSumsAndLists.html#1002" class="InductiveConstructor">Rec</a> <a id="2037" href="SystemT.WithSumsAndLists.html#1849" class="Function Operator">⟧ᵐ</a>   <a id="2042" class="Symbol">_</a> <a id="2044" class="Symbol">=</a> <a id="2046" href="Preliminaries.html#2669" class="Function">rec</a>
<a id="2050" href="SystemT.WithSumsAndLists.html#1849" class="Function Operator">⟦</a> <a id="2052" href="SystemT.WithSumsAndLists.html#1051" class="InductiveConstructor">Pair</a> <a id="2057" href="SystemT.WithSumsAndLists.html#1849" class="Function Operator">⟧ᵐ</a>  <a id="2061" class="Symbol">_</a> <a id="2063" class="Symbol">=</a> <a id="2065" href="Preliminaries.html#2047" class="InductiveConstructor Operator">_,_</a>
<a id="2069" href="SystemT.WithSumsAndLists.html#1849" class="Function Operator">⟦</a> <a id="2071" href="SystemT.WithSumsAndLists.html#1092" class="InductiveConstructor">Pr1</a> <a id="2075" href="SystemT.WithSumsAndLists.html#1849" class="Function Operator">⟧ᵐ</a>   <a id="2080" class="Symbol">_</a> <a id="2082" class="Symbol">=</a> <a id="2084" href="Preliminaries.html#2060" class="Field">pr₁</a>
<a id="2088" href="SystemT.WithSumsAndLists.html#1849" class="Function Operator">⟦</a> <a id="2090" href="SystemT.WithSumsAndLists.html#1129" class="InductiveConstructor">Pr2</a> <a id="2094" href="SystemT.WithSumsAndLists.html#1849" class="Function Operator">⟧ᵐ</a>   <a id="2099" class="Symbol">_</a> <a id="2101" class="Symbol">=</a> <a id="2103" href="Preliminaries.html#2070" class="Field">pr₂</a>

<a id="2108" href="SystemT.WithSumsAndLists.html#1849" class="Function Operator">⟦</a> <a id="2110" href="SystemT.WithSumsAndLists.html#1166" class="InductiveConstructor">Inj1</a> <a id="2115" href="SystemT.WithSumsAndLists.html#1849" class="Function Operator">⟧ᵐ</a> <a id="2118" class="Symbol">_</a> <a id="2120" class="Symbol">=</a> <a id="2122" href="Preliminaries.html#2240" class="InductiveConstructor">inl</a>
<a id="2126" href="SystemT.WithSumsAndLists.html#1849" class="Function Operator">⟦</a> <a id="2128" href="SystemT.WithSumsAndLists.html#1203" class="InductiveConstructor">Inj2</a> <a id="2133" href="SystemT.WithSumsAndLists.html#1849" class="Function Operator">⟧ᵐ</a> <a id="2136" class="Symbol">_</a> <a id="2138" class="Symbol">=</a> <a id="2140" href="Preliminaries.html#2257" class="InductiveConstructor">inr</a>
<a id="2144" href="SystemT.WithSumsAndLists.html#1849" class="Function Operator">⟦</a> <a id="2146" href="SystemT.WithSumsAndLists.html#1240" class="InductiveConstructor">Case</a> <a id="2151" href="SystemT.WithSumsAndLists.html#1849" class="Function Operator">⟧ᵐ</a> <a id="2154" class="Symbol">_</a> <a id="2156" class="Symbol">=</a> <a id="2158" href="Preliminaries.html#2274" class="Function">case</a>
<a id="2163" href="SystemT.WithSumsAndLists.html#1849" class="Function Operator">⟦</a> <a id="2165" href="SystemT.WithSumsAndLists.html#1299" class="InductiveConstructor">Nil</a>  <a id="2170" href="SystemT.WithSumsAndLists.html#1849" class="Function Operator">⟧ᵐ</a> <a id="2173" class="Symbol">_</a> <a id="2175" class="Symbol">=</a> <a id="2177" href="Preliminaries.html#7384" class="InductiveConstructor">[]</a>
<a id="2180" href="SystemT.WithSumsAndLists.html#1849" class="Function Operator">⟦</a> <a id="2182" href="SystemT.WithSumsAndLists.html#1332" class="InductiveConstructor">Cons</a> <a id="2187" href="SystemT.WithSumsAndLists.html#1849" class="Function Operator">⟧ᵐ</a> <a id="2190" class="Symbol">_</a> <a id="2192" class="Symbol">=</a> <a id="2194" href="Preliminaries.html#7399" class="InductiveConstructor Operator">_∷_</a>
<a id="2198" href="SystemT.WithSumsAndLists.html#1849" class="Function Operator">⟦</a> <a id="2200" href="SystemT.WithSumsAndLists.html#1379" class="InductiveConstructor">LRec</a> <a id="2205" href="SystemT.WithSumsAndLists.html#1849" class="Function Operator">⟧ᵐ</a> <a id="2208" class="Symbol">_</a> <a id="2210" class="Symbol">=</a> <a id="2212" href="Preliminaries.html#7464" class="Function">listrec</a>

<a id="⟦_⟧"></a><a id="2221" href="SystemT.WithSumsAndLists.html#2221" class="Function Operator">⟦_⟧</a> <a id="2225" class="Symbol">:</a> <a id="2227" class="Symbol">{</a><a id="2228" href="SystemT.WithSumsAndLists.html#2228" class="Bound">ρ</a> <a id="2230" class="Symbol">:</a> <a id="2232" href="SystemT.WithSumsAndLists.html#373" class="Datatype">Ty</a><a id="2234" class="Symbol">}</a> <a id="2236" class="Symbol">→</a> <a id="2238" href="SystemT.WithSumsAndLists.html#805" class="Datatype">T</a> <a id="2240" href="SystemT.WithSumsAndLists.html#637" class="InductiveConstructor">ε</a> <a id="2242" href="SystemT.WithSumsAndLists.html#2228" class="Bound">ρ</a> <a id="2244" class="Symbol">→</a> <a id="2246" href="SystemT.WithSumsAndLists.html#1518" class="Function Operator">⟦</a> <a id="2248" href="SystemT.WithSumsAndLists.html#2228" class="Bound">ρ</a> <a id="2250" href="SystemT.WithSumsAndLists.html#1518" class="Function Operator">⟧ʸ</a>
<a id="2253" href="SystemT.WithSumsAndLists.html#2221" class="Function Operator">⟦</a> <a id="2255" href="SystemT.WithSumsAndLists.html#2255" class="Bound">t</a> <a id="2257" href="SystemT.WithSumsAndLists.html#2221" class="Function Operator">⟧</a> <a id="2259" class="Symbol">=</a> <a id="2261" href="SystemT.WithSumsAndLists.html#1849" class="Function Operator">⟦</a> <a id="2263" href="SystemT.WithSumsAndLists.html#2255" class="Bound">t</a> <a id="2265" href="SystemT.WithSumsAndLists.html#1849" class="Function Operator">⟧ᵐ</a> <a id="2268" href="Preliminaries.html#2546" class="InductiveConstructor">⋆</a>

<a id="2271" class="Markup">\end{code}</a><a id="2281" class="Background">

■ Variables

</a><a id="2296" class="Markup">\begin{code}</a>

<a id="ν₀"></a><a id="2310" href="SystemT.WithSumsAndLists.html#2310" class="Function">ν₀</a> <a id="2313" class="Symbol">:</a> <a id="2315" class="Symbol">{</a><a id="2316" href="SystemT.WithSumsAndLists.html#2316" class="Bound">Γ</a> <a id="2318" class="Symbol">:</a> <a id="2320" href="SystemT.WithSumsAndLists.html#620" class="Datatype">Cxt</a><a id="2323" class="Symbol">}</a> <a id="2325" class="Symbol">{</a><a id="2326" href="SystemT.WithSumsAndLists.html#2326" class="Bound">ρ</a> <a id="2328" class="Symbol">:</a> <a id="2330" href="SystemT.WithSumsAndLists.html#373" class="Datatype">Ty</a><a id="2332" class="Symbol">}</a> <a id="2334" class="Symbol">→</a> <a id="2336" href="SystemT.WithSumsAndLists.html#805" class="Datatype">T</a> <a id="2338" class="Symbol">(</a><a id="2339" href="SystemT.WithSumsAndLists.html#2316" class="Bound">Γ</a> <a id="2341" href="SystemT.WithSumsAndLists.html#648" class="InductiveConstructor Operator">₊</a> <a id="2343" href="SystemT.WithSumsAndLists.html#2326" class="Bound">ρ</a><a id="2344" class="Symbol">)</a> <a id="2346" href="SystemT.WithSumsAndLists.html#2326" class="Bound">ρ</a>
<a id="2348" href="SystemT.WithSumsAndLists.html#2310" class="Function">ν₀</a> <a id="2351" class="Symbol">=</a> <a id="2353" href="SystemT.WithSumsAndLists.html#835" class="InductiveConstructor">Var</a> <a id="2357" href="SystemT.WithSumsAndLists.html#709" class="InductiveConstructor">zero</a>

<a id="ν₁"></a><a id="2363" href="SystemT.WithSumsAndLists.html#2363" class="Function">ν₁</a> <a id="2366" class="Symbol">:</a> <a id="2368" class="Symbol">{</a><a id="2369" href="SystemT.WithSumsAndLists.html#2369" class="Bound">Γ</a> <a id="2371" class="Symbol">:</a> <a id="2373" href="SystemT.WithSumsAndLists.html#620" class="Datatype">Cxt</a><a id="2376" class="Symbol">}</a> <a id="2378" class="Symbol">{</a><a id="2379" href="SystemT.WithSumsAndLists.html#2379" class="Bound">ρ</a> <a id="2381" href="SystemT.WithSumsAndLists.html#2381" class="Bound">σ</a> <a id="2383" class="Symbol">:</a> <a id="2385" href="SystemT.WithSumsAndLists.html#373" class="Datatype">Ty</a><a id="2387" class="Symbol">}</a> <a id="2389" class="Symbol">→</a> <a id="2391" href="SystemT.WithSumsAndLists.html#805" class="Datatype">T</a> <a id="2393" class="Symbol">(</a><a id="2394" href="SystemT.WithSumsAndLists.html#2369" class="Bound">Γ</a> <a id="2396" href="SystemT.WithSumsAndLists.html#648" class="InductiveConstructor Operator">₊</a> <a id="2398" href="SystemT.WithSumsAndLists.html#2379" class="Bound">ρ</a> <a id="2400" href="SystemT.WithSumsAndLists.html#648" class="InductiveConstructor Operator">₊</a> <a id="2402" href="SystemT.WithSumsAndLists.html#2381" class="Bound">σ</a><a id="2403" class="Symbol">)</a> <a id="2405" href="SystemT.WithSumsAndLists.html#2379" class="Bound">ρ</a>
<a id="2407" href="SystemT.WithSumsAndLists.html#2363" class="Function">ν₁</a> <a id="2410" class="Symbol">=</a> <a id="2412" href="SystemT.WithSumsAndLists.html#835" class="InductiveConstructor">Var</a> <a id="2416" class="Symbol">(</a><a id="2417" href="SystemT.WithSumsAndLists.html#745" class="InductiveConstructor">suc</a> <a id="2421" href="SystemT.WithSumsAndLists.html#709" class="InductiveConstructor">zero</a><a id="2425" class="Symbol">)</a>

<a id="ν₂"></a><a id="2428" href="SystemT.WithSumsAndLists.html#2428" class="Function">ν₂</a> <a id="2431" class="Symbol">:</a> <a id="2433" class="Symbol">{</a><a id="2434" href="SystemT.WithSumsAndLists.html#2434" class="Bound">Γ</a> <a id="2436" class="Symbol">:</a> <a id="2438" href="SystemT.WithSumsAndLists.html#620" class="Datatype">Cxt</a><a id="2441" class="Symbol">}</a> <a id="2443" class="Symbol">{</a><a id="2444" href="SystemT.WithSumsAndLists.html#2444" class="Bound">ρ</a> <a id="2446" href="SystemT.WithSumsAndLists.html#2446" class="Bound">σ₀</a> <a id="2449" href="SystemT.WithSumsAndLists.html#2449" class="Bound">σ₁</a> <a id="2452" class="Symbol">:</a> <a id="2454" href="SystemT.WithSumsAndLists.html#373" class="Datatype">Ty</a><a id="2456" class="Symbol">}</a> <a id="2458" class="Symbol">→</a> <a id="2460" href="SystemT.WithSumsAndLists.html#805" class="Datatype">T</a> <a id="2462" class="Symbol">(</a><a id="2463" href="SystemT.WithSumsAndLists.html#2434" class="Bound">Γ</a> <a id="2465" href="SystemT.WithSumsAndLists.html#648" class="InductiveConstructor Operator">₊</a> <a id="2467" href="SystemT.WithSumsAndLists.html#2444" class="Bound">ρ</a> <a id="2469" href="SystemT.WithSumsAndLists.html#648" class="InductiveConstructor Operator">₊</a> <a id="2471" href="SystemT.WithSumsAndLists.html#2446" class="Bound">σ₀</a> <a id="2474" href="SystemT.WithSumsAndLists.html#648" class="InductiveConstructor Operator">₊</a> <a id="2476" href="SystemT.WithSumsAndLists.html#2449" class="Bound">σ₁</a><a id="2478" class="Symbol">)</a> <a id="2480" href="SystemT.WithSumsAndLists.html#2444" class="Bound">ρ</a>
<a id="2482" href="SystemT.WithSumsAndLists.html#2428" class="Function">ν₂</a> <a id="2485" class="Symbol">=</a> <a id="2487" href="SystemT.WithSumsAndLists.html#835" class="InductiveConstructor">Var</a> <a id="2491" class="Symbol">(</a><a id="2492" href="SystemT.WithSumsAndLists.html#745" class="InductiveConstructor">suc</a> <a id="2496" class="Symbol">(</a><a id="2497" href="SystemT.WithSumsAndLists.html#745" class="InductiveConstructor">suc</a> <a id="2501" href="SystemT.WithSumsAndLists.html#709" class="InductiveConstructor">zero</a><a id="2505" class="Symbol">))</a>

<a id="ν₃"></a><a id="2509" href="SystemT.WithSumsAndLists.html#2509" class="Function">ν₃</a> <a id="2512" class="Symbol">:</a> <a id="2514" class="Symbol">{</a><a id="2515" href="SystemT.WithSumsAndLists.html#2515" class="Bound">Γ</a> <a id="2517" class="Symbol">:</a> <a id="2519" href="SystemT.WithSumsAndLists.html#620" class="Datatype">Cxt</a><a id="2522" class="Symbol">}</a> <a id="2524" class="Symbol">{</a><a id="2525" href="SystemT.WithSumsAndLists.html#2525" class="Bound">ρ</a> <a id="2527" href="SystemT.WithSumsAndLists.html#2527" class="Bound">σ₀</a> <a id="2530" href="SystemT.WithSumsAndLists.html#2530" class="Bound">σ₁</a> <a id="2533" href="SystemT.WithSumsAndLists.html#2533" class="Bound">σ₂</a> <a id="2536" class="Symbol">:</a> <a id="2538" href="SystemT.WithSumsAndLists.html#373" class="Datatype">Ty</a><a id="2540" class="Symbol">}</a> <a id="2542" class="Symbol">→</a> <a id="2544" href="SystemT.WithSumsAndLists.html#805" class="Datatype">T</a> <a id="2546" class="Symbol">(</a><a id="2547" href="SystemT.WithSumsAndLists.html#2515" class="Bound">Γ</a> <a id="2549" href="SystemT.WithSumsAndLists.html#648" class="InductiveConstructor Operator">₊</a> <a id="2551" href="SystemT.WithSumsAndLists.html#2525" class="Bound">ρ</a> <a id="2553" href="SystemT.WithSumsAndLists.html#648" class="InductiveConstructor Operator">₊</a> <a id="2555" href="SystemT.WithSumsAndLists.html#2527" class="Bound">σ₀</a> <a id="2558" href="SystemT.WithSumsAndLists.html#648" class="InductiveConstructor Operator">₊</a> <a id="2560" href="SystemT.WithSumsAndLists.html#2530" class="Bound">σ₁</a> <a id="2563" href="SystemT.WithSumsAndLists.html#648" class="InductiveConstructor Operator">₊</a> <a id="2565" href="SystemT.WithSumsAndLists.html#2533" class="Bound">σ₂</a><a id="2567" class="Symbol">)</a> <a id="2569" href="SystemT.WithSumsAndLists.html#2525" class="Bound">ρ</a>
<a id="2571" href="SystemT.WithSumsAndLists.html#2509" class="Function">ν₃</a> <a id="2574" class="Symbol">=</a> <a id="2576" href="SystemT.WithSumsAndLists.html#835" class="InductiveConstructor">Var</a> <a id="2580" class="Symbol">(</a><a id="2581" href="SystemT.WithSumsAndLists.html#745" class="InductiveConstructor">suc</a> <a id="2585" class="Symbol">(</a><a id="2586" href="SystemT.WithSumsAndLists.html#745" class="InductiveConstructor">suc</a> <a id="2590" class="Symbol">(</a><a id="2591" href="SystemT.WithSumsAndLists.html#745" class="InductiveConstructor">suc</a> <a id="2595" href="SystemT.WithSumsAndLists.html#709" class="InductiveConstructor">zero</a><a id="2599" class="Symbol">)))</a>

<a id="2604" class="Markup">\end{code}</a><a id="2614" class="Background">

■ Auxiliaries

</a><a id="2631" class="Markup">\begin{code}</a>

<a id="Comp"></a><a id="2645" href="SystemT.WithSumsAndLists.html#2645" class="Function">Comp</a> <a id="2650" class="Symbol">:</a> <a id="2652" class="Symbol">{</a><a id="2653" href="SystemT.WithSumsAndLists.html#2653" class="Bound">Γ</a> <a id="2655" class="Symbol">:</a> <a id="2657" href="SystemT.WithSumsAndLists.html#620" class="Datatype">Cxt</a><a id="2660" class="Symbol">}</a> <a id="2662" class="Symbol">{</a><a id="2663" href="SystemT.WithSumsAndLists.html#2663" class="Bound">τ₀</a> <a id="2666" href="SystemT.WithSumsAndLists.html#2666" class="Bound">τ₁</a> <a id="2669" href="SystemT.WithSumsAndLists.html#2669" class="Bound">τ₂</a> <a id="2672" class="Symbol">:</a> <a id="2674" href="SystemT.WithSumsAndLists.html#373" class="Datatype">Ty</a><a id="2676" class="Symbol">}</a>
     <a id="2683" class="Symbol">→</a> <a id="2685" href="SystemT.WithSumsAndLists.html#805" class="Datatype">T</a> <a id="2687" href="SystemT.WithSumsAndLists.html#2653" class="Bound">Γ</a> <a id="2689" class="Symbol">((</a><a id="2691" href="SystemT.WithSumsAndLists.html#2666" class="Bound">τ₁</a> <a id="2694" href="SystemT.WithSumsAndLists.html#412" class="InductiveConstructor Operator">⇾</a> <a id="2696" href="SystemT.WithSumsAndLists.html#2669" class="Bound">τ₂</a><a id="2698" class="Symbol">)</a> <a id="2700" href="SystemT.WithSumsAndLists.html#412" class="InductiveConstructor Operator">⇾</a> <a id="2702" class="Symbol">(</a><a id="2703" href="SystemT.WithSumsAndLists.html#2663" class="Bound">τ₀</a> <a id="2706" href="SystemT.WithSumsAndLists.html#412" class="InductiveConstructor Operator">⇾</a> <a id="2708" href="SystemT.WithSumsAndLists.html#2666" class="Bound">τ₁</a><a id="2710" class="Symbol">)</a> <a id="2712" href="SystemT.WithSumsAndLists.html#412" class="InductiveConstructor Operator">⇾</a> <a id="2714" href="SystemT.WithSumsAndLists.html#2663" class="Bound">τ₀</a> <a id="2717" href="SystemT.WithSumsAndLists.html#412" class="InductiveConstructor Operator">⇾</a> <a id="2719" href="SystemT.WithSumsAndLists.html#2669" class="Bound">τ₂</a><a id="2721" class="Symbol">)</a>
<a id="2723" href="SystemT.WithSumsAndLists.html#2645" class="Function">Comp</a> <a id="2728" class="Symbol">=</a> <a id="2730" href="SystemT.WithSumsAndLists.html#872" class="InductiveConstructor">Lam</a> <a id="2734" class="Symbol">(</a><a id="2735" href="SystemT.WithSumsAndLists.html#872" class="InductiveConstructor">Lam</a> <a id="2739" class="Symbol">(</a><a id="2740" href="SystemT.WithSumsAndLists.html#872" class="InductiveConstructor">Lam</a> <a id="2744" class="Symbol">(</a><a id="2745" href="SystemT.WithSumsAndLists.html#2428" class="Function">ν₂</a> <a id="2748" href="SystemT.WithSumsAndLists.html#919" class="InductiveConstructor Operator">·</a> <a id="2750" class="Symbol">(</a><a id="2751" href="SystemT.WithSumsAndLists.html#2363" class="Function">ν₁</a> <a id="2754" href="SystemT.WithSumsAndLists.html#919" class="InductiveConstructor Operator">·</a> <a id="2756" href="SystemT.WithSumsAndLists.html#2310" class="Function">ν₀</a><a id="2758" class="Symbol">))))</a>

<a id="_○_"></a><a id="2764" href="SystemT.WithSumsAndLists.html#2764" class="Function Operator">_○_</a> <a id="2768" class="Symbol">:</a> <a id="2770" class="Symbol">{</a><a id="2771" href="SystemT.WithSumsAndLists.html#2771" class="Bound">Γ</a> <a id="2773" class="Symbol">:</a> <a id="2775" href="SystemT.WithSumsAndLists.html#620" class="Datatype">Cxt</a><a id="2778" class="Symbol">}</a> <a id="2780" class="Symbol">{</a><a id="2781" href="SystemT.WithSumsAndLists.html#2781" class="Bound">τ₀</a> <a id="2784" href="SystemT.WithSumsAndLists.html#2784" class="Bound">τ₁</a> <a id="2787" href="SystemT.WithSumsAndLists.html#2787" class="Bound">τ₂</a> <a id="2790" class="Symbol">:</a> <a id="2792" href="SystemT.WithSumsAndLists.html#373" class="Datatype">Ty</a><a id="2794" class="Symbol">}</a>
    <a id="2800" class="Symbol">→</a> <a id="2802" href="SystemT.WithSumsAndLists.html#805" class="Datatype">T</a> <a id="2804" href="SystemT.WithSumsAndLists.html#2771" class="Bound">Γ</a> <a id="2806" class="Symbol">(</a><a id="2807" href="SystemT.WithSumsAndLists.html#2784" class="Bound">τ₁</a> <a id="2810" href="SystemT.WithSumsAndLists.html#412" class="InductiveConstructor Operator">⇾</a> <a id="2812" href="SystemT.WithSumsAndLists.html#2787" class="Bound">τ₂</a><a id="2814" class="Symbol">)</a> <a id="2816" class="Symbol">→</a> <a id="2818" href="SystemT.WithSumsAndLists.html#805" class="Datatype">T</a> <a id="2820" href="SystemT.WithSumsAndLists.html#2771" class="Bound">Γ</a> <a id="2822" class="Symbol">(</a><a id="2823" href="SystemT.WithSumsAndLists.html#2781" class="Bound">τ₀</a> <a id="2826" href="SystemT.WithSumsAndLists.html#412" class="InductiveConstructor Operator">⇾</a> <a id="2828" href="SystemT.WithSumsAndLists.html#2784" class="Bound">τ₁</a><a id="2830" class="Symbol">)</a> <a id="2832" class="Symbol">→</a> <a id="2834" href="SystemT.WithSumsAndLists.html#805" class="Datatype">T</a> <a id="2836" href="SystemT.WithSumsAndLists.html#2771" class="Bound">Γ</a> <a id="2838" class="Symbol">(</a><a id="2839" href="SystemT.WithSumsAndLists.html#2781" class="Bound">τ₀</a> <a id="2842" href="SystemT.WithSumsAndLists.html#412" class="InductiveConstructor Operator">⇾</a> <a id="2844" href="SystemT.WithSumsAndLists.html#2787" class="Bound">τ₂</a><a id="2846" class="Symbol">)</a>
<a id="2848" href="SystemT.WithSumsAndLists.html#2848" class="Bound">t</a> <a id="2850" href="SystemT.WithSumsAndLists.html#2764" class="Function Operator">○</a> <a id="2852" href="SystemT.WithSumsAndLists.html#2852" class="Bound">u</a> <a id="2854" class="Symbol">=</a> <a id="2856" href="SystemT.WithSumsAndLists.html#2645" class="Function">Comp</a> <a id="2861" href="SystemT.WithSumsAndLists.html#919" class="InductiveConstructor Operator">·</a> <a id="2863" href="SystemT.WithSumsAndLists.html#2848" class="Bound">t</a> <a id="2865" href="SystemT.WithSumsAndLists.html#919" class="InductiveConstructor Operator">·</a> <a id="2867" href="SystemT.WithSumsAndLists.html#2852" class="Bound">u</a>

<a id="2870" class="Markup">\end{code}</a><a id="2880" class="Background">
</a></pre></body></html>
